The Power of Unbiased Recursive Partitioning: A Unifying View of CTree, MOB, and GUIDE

A core step of every algorithm for learning regression trees is the selection of the best splitting variable from the available covariates and the corresponding split point. Early tree algorithms (e.g., AID, CART) employed greedy search strategies, directly comparing all possible split points in all available covariates. However, subsequent research showed that this is biased towards selecting covariates with more potential split points. Therefore, unbiased recursive partitioning algorithms have been suggested (e.g., QUEST, GUIDE, CTree, MOB) that first select the covariate based on statistical inference using p-values that are adjusted for the possible split points. In a second step a split point optimizing some objective function is selected in the chosen split variable. However, different unbiased tree algorithms obtain these p-values from different inference frameworks and their relative advantages or disadvantages are not well understood, yet. Therefore, three different popular approaches are considered here: classical categorical association tests (as in GUIDE), conditional inference (as in CTree), and parameter instability tests (as in MOB). First, these are embedded into a common inference framework encompassing parametric model trees, in particular linear model trees. Second, it is assessed how different building blocks from this common framework affect the power of the algorithms to select the appropriate covariates for splitting: observation-wise goodness-of-fit measure (residuals vs. model scores), dichotomization of residuals/scores at zero, and binning of possible split variables. This shows that specifically the goodness-of-fit measure is crucial for the power of the procedures, with model scores without dichotomization performing much better in many scenarios.

==> anc/simulation/README <==
#################################
Replication material for: 
The Power of Unbiased Recursive Partitioning: A Unifying View of CTree, MOB, and GUIDE (2019)
by Lisa Schlosser and Torsten Hothorn and Achim Zeileis
#################################


The simulation results can be reproduced by the function calls in the file 
simulation.R

The corresponding figures can be reproduced by the function calls in the file
figures.R

The already calculated simulation results are provided in the folder 'results' containing three .rda files:
sim_stump.rda
sim_3way.rda
sim_tree.rda

If results should not be recalculated for producing figures, the .rda files need
to be exported from the folder 'results' to the main folder 'simulation', otherwise 
the results are recalculated when executing figures.R.

Functions applied in the simulation are provided in the source files 
tests_guideprune.R
guidelike.R
ccprune.R

The file tests_guideprune.R contains the data generating proceses and the evaluation functions 
providing the general framework to apply all tests considered in the study and obtain results 
already prepared for illustration.

The file guidelike.R contains the testing functions, i.e., the modifications of CTree and MOB 
and the reimplementation of GUIDE also allowing for modifications.

The file ccprune.R contains the reimplementation of cost-complexity pruning.

For the partykit package a development version (1.2-4.2) which is based on version 1.2-4 is applied. 
Contrary to version 1.2-4 (as currently available on CRAN) this development version provides M-fluctuation tests. 
Therefore, the applied development version 1.2-4.2 is provided in the folder 'simulation'.
(For vignettes please see partykit package version 1.2-4. or https://cran.r-project.org/web/packages/partykit/index.html)

Computation time for full reproduction of results (on our machines, using 3 kernels): 296 hours and 20 min consisting of
approximately 21 h for the "stump" scenario 
+ 20 min for the full factorial analysis of the building blocks in the "stump" scenario 
+ 275 h for the "tree" scenario.


==> anc/simulation/ccprune.R <==
#################################
## Source file for replication of the simulation results presented in:
## The Power of Unbiased Recursive Partitioning: A Unifying View of CTree, MOB, and GUIDE (2019)
## by Lisa Schlosser and Torsten Hothorn and Achim Zeileis
##
## Content: reimplementation of cost-complexity pruning
#################################


ccprune <- function(object, costfunction = NULL, nrfolds = 10, SE1rule = FALSE, seed = 7) 
{
  
  cl <- match.call()
  
  # per default use residual sum of squares
  if(is.null(costfunction)) costfunction <- "RSS"   
  
  if(costfunction == "RSS"){
    cf <- function(predcoef, data, mean_error = FALSE){
      if(mean_error) return(mean((data$y - (predcoef[1] + predcoef[2] * data$x))^2)) 
      return(sum((data$y - (predcoef[1] + predcoef[2] * data$x))^2))
    }
  }
  
  if(is.function(costfunction)) cf <- costfunction
  
  ## function to evaluate cf for given node IDs (in the original tree 'object')
  eval_cf <- function(object, nids, mean_error = FALSE){
    cfsum <- 0
    for(i in nids) {
      node_cf <- cf(predcoef = coef(nodeprune(object[[i]], ids = 1)),
                    data = object[[i]]$data, mean_error = mean_error)
      if(mean_error) node_cf <- node_cf * NROW(object[[i]]$data) / NROW(object$data)
      cfsum <- cfsum + node_cf
    }
    return(cfsum)
  }
  
  
  ###############################################################
  ## 1st step: select finite step of subtrees which are candidates for the optimal tree
  
  alpha_all <- c(0)
  tnids_all <- inids_all <- list()
  
  # ids of terminal nodes, all nodes and inner nodes
  tnids <- nodeids(object, terminal = TRUE)
  anids <- nodeids(object)
  inids <- nodeids(object)[!(anids %in% tnids)]
  tnids_all[[1]] <- tnids
  inids_all[[1]] <- inids
  
  
  while(length(tnids) > 1){
    
    alpha_min <- Inf
    t_min_id <- integer()
    
    for(i in inids){
      
      # ids of terminal nodes of branch with root node i
      bnids <- anids[anids %in% names(object[[i]]) & anids %in% tnids]
      
      # costfunction evaluated at tree pruned at inner node i
      cfp <- eval_cf(object, i, mean_error = FALSE)  
      ## sum instead of mean because the nr of obs in this subtree is of importance
      # (compare R(T): includes probability of being in node t which is nobs(t)/nobs)
      
      # costfunction evaluated at the branch with node i as root node 
      cfb <- eval_cf(object, bnids, mean_error = FALSE)  
      ## sum instead of mean because the nr of obs in this subtree is of importance
      # (compare R(T): includes probability of being in node t which is nobs(t)/nobs)
      
      #replace current alpha min if the new alpha is smaller
      alpha <- (cfp-cfb) / (length(bnids) - 1)
      
      if(alpha <= alpha_min) {
        if(alpha < alpha_min) t_min_id <- i 
        if(alpha == alpha_min) t_min_id <- cbind(t_min_id, i)
        alpha_min <- alpha
      }
    }
    
    # in case of more than one split minimizing alpha
    # select the minimal tree (hence the largest branch to be cut off)
    if(length(t_min_id)>1) {
      t_min_id_smallest <- t_min_id[1]
      for(i in 2:length(t_min_id)) {
        if(width(object[[t_min_id[i]]]) > width(object[[t_min_id_smallest]])) t_min_id_smallest <- t_min_id[i]
      }
      t_min_id <- t_min_id_smallest
    }
    
    
    ## cut off branch at node t_min_id
    # by turning inner node t_min_id into a terminal node
    # and deleting its child nodes from the list of terminal nodes
    inids <- inids[!(inids %in% names(object[[t_min_id]]))]
    tnids <- sort(c(t_min_id, tnids[!(tnids %in% names(object[[t_min_id]]))]))
    
    inids_all[[length(inids_all)+1]] <- inids
    tnids_all[[length(tnids_all)+1]] <- tnids
    alpha_all <- c(alpha_all, alpha_min)
  }
  
  
  
  
  ###############################################################
  ## 2nd step: select best tree out of T_all by cross validation
  
  nobs <- NROW(object$data)
  alpha_mid <- sqrt(alpha_all * c(alpha_all[-1], alpha_all[length(alpha_all)]+0.1))
  buildcl <- object$info$call
  testids <- list()
  allids <- c(1:nobs)
  
  ## store results from cross-validation in a list of matrices (one matrix for each fold)
  # for each tree in the newly built sequence of minimal cost-complex tree store 
  # the corresponding alpha and prediction error on test data
  cvres <- list()
  
  set.seed(seed)
  
  for(j in 1:nrfolds){
    
    ## randomly select ids for learning and testing data from allids
    # last fold: testing data is all the data left after all earlier selections
    if(j != nrfolds) {
      testids[[j]] <- sample(allids, round(nobs/nrfolds), replace = FALSE)
      allids <- allids[!(allids %in% testids[[j]])]
    } else {
      testids[[j]] <- allids
    }  
    # split in to learning data and testdata
    learndata <- object$data[!(c(1:nobs) %in% testids[[j]]),]
    testdata <- object$data[(c(1:nobs) %in% testids[[j]]),]
    
    # build large tree on learning data
    buildcl$data <- learndata
    Tree <- eval(buildcl, parent.frame())
    
    tnids <- nodeids(Tree, terminal = TRUE)
    anids <- nodeids(Tree)
    inids <- nodeids(Tree)[!(anids %in% tnids)]
    
    resmat <- matrix(ncol = 2, nrow = 0)
    colnames(resmat) <- c("alpha", "pred.err")
    
    while(length(tnids) > 1){
      
      alpha_min <- Inf
      t_min_id <- integer()
      
      for(i in inids){
        
        # ids of terminal nodes of branch with root node i
        bnids <- anids[anids %in% names(Tree[[i]]) & anids %in% tnids]
        
        # costfunction evaluated at tree pruned at inner node i
        cfp <- eval_cf(Tree, i, mean_error = FALSE)  
        ## sum instead of mean because the nr of obs in this subtree is of importance
        # (compare R(T): includes probability of being in node t which is nobs(t)/nobs)
        
        # costfunction evaluated at the branch with node i as root node 
        cfb <- eval_cf(Tree, bnids, mean_error = FALSE)  
        ## sum instead of mean because the nr of obs in this subtree is of importance
        # (compare R(T): includes probability of being in node t which is nobs(t)/nobs)
        
        #replace current alpha min if the new alpha is smaller
        alpha <- (cfp-cfb) / (length(bnids) - 1)
        
        if(alpha <= alpha_min) {
          if(alpha < alpha_min) t_min_id <- i 
          if(alpha == alpha_min) t_min_id <- cbind(t_min_id, i)
          alpha_min <- alpha
        }
      }
      
      
      # in case of more than one split minimizing alpha
      # select the minimal tree (hence the largest branch to be cut off)
      if(length(t_min_id)>1) {
        t_min_id_smallest <- t_min_id[1]
        for(k in 2:length(t_min_id)) {
          if(width(Tree[[t_min_id[k]]]) > width(Tree[[t_min_id_smallest]])) t_min_id_smallest <- t_min_id[k]
        }
        t_min_id <- t_min_id_smallest
      }
      
      
      ## cut off branch at node t_min_id
      # by turning inner node t_min_id into a terminal node
      # and deleting its child nodes from the list of terminal nodes
      inids <- inids[!(inids %in% names(Tree[[t_min_id]]))]
      tnids <- sort(c(t_min_id, tnids[!(tnids %in% names(Tree[[t_min_id]]))]))
      
      
      ## get predicted node ids for testdata in original tree
      prednodes_test <- predict(Tree, newdata = testdata)
      # if the predicted node has been pruned: replace by parent node which is also terminal
      for(m in 1:length(prednodes_test)){
        if(!prednodes_test[m] %in% tnids) {
          for(n in tnids) {
            if(prednodes_test[m] %in% as.numeric(names(Tree[[n]]))) prednodes_test[m] <- n
          }
        }
      }
      
      testerror <- 0
      for(l in c(1:NROW(testdata))){
        testerror <- testerror + cf(predcoef = coef(nodeprune(Tree[[prednodes_test[l]]], ids = 1)),
                                    data = testdata[l,], mean_error = FALSE)
      }
      testerror <- testerror/NROW(testdata)
      
      resmat <- rbind(resmat, c(alpha_min, testerror))
      
    }
    
    # stores results for fold j
    cvres[[j]] <- resmat
  }
  
  ## estimate error for each tree of T_all by averaging
  # over the errors of the cross validation trees with alpha
  # closest to the alpha of the tree of T_all
  averr <- numeric(length = length(tnids_all))
  if(SE1rule) serr <- numeric(length = length(tnids_all))
  
  for(i in 1:length(tnids_all)){
    
    tnids <- tnids_all[[i]]
    alpha <- alpha_mid[[i]]
    
    err <- numeric(length = length(nrfolds))
    
    for(j in 1:nrfolds){
      err[j] <- cvres[[j]][which.min(abs(cvres[[j]][,"alpha"] - alpha)), "pred.err"]
    }
    
    averr[i] <- mean(err)
    if(SE1rule) serr[i] <- sd(err)/sqrt(length(err))
  }
  
  # select optimal tree
  mintreeid <- which.min(averr)
  if(SE1rule) {
    # select the smallest tree of those beneath the upper error limit (mean + standard error)
    errlimit <- averr[mintreeid] + serr[mintreeid]
    candidatesid <- c(1:length(tnids_all))[averr <= errlimit]
    tnids <- tnids_all[[max(candidatesid)]]
  } else {
    tnids <- tnids_all[[mintreeid]]
  }
  
  ## build optimal tree from list of its terminal node ids tnids
  Tree <- nodeprune(object, ids = tnids)
  
  return(list(Tree = Tree,
              averr = averr,
              call = cl))
}


==> anc/simulation/figures.R <==
#################################
## Replication code for the figures presented in:
## The Power of Unbiased Recursive Partitioning: A Unifying View of CTree, MOB, and GUIDE (2019)
## by Lisa Schlosser and Torsten Hothorn and Achim Zeileis
#################################

library("lattice")
library("latticeExtra")
library("scales")
library("colorspace")

## HCL palette
pal <- qualitative_hcl(5, "Dark 3")
names(pal) <- c("CTree", "MOB", "GUIDE", "GUIDE+scores", "CTree+max")


# If existing, load .rda files containing the simulation results,
# otherwise call simulation.R to calculate the results.
# (computation time for full replication of simulation results by simulation.R: 
# approximately 296 hours, on our machines, using 3 kernels)

if(file.exists("sim_stump.rda") & file.exists("sim_3way.rda") & file.exists("sim_tree.rda")){
  load("sim_stump.rda")
  load("sim_3way.rda")
  load("sim_tree.rda")
} else {
  source("simulation.R")
  save(sim_stump, file = "sim_stump.rda")
  save(sim_3way, file = "sim_3way.rda")
  save(sim_tree, file = "sim_tree.rda")
}



#############
###  reproduction of figures


### Figure 3: "stump" scenario
subdata <- subset(sim_stump, test %in% c("ctree","mfluc",
                                         "guide_sum_12", "guide_sum_1_cor"))
subdata$test <- factor(subdata$test, 
                       levels = c("ctree","mfluc",
                                  "guide_sum_12", "guide_sum_1_cor"),
                       labels = c("CTree","MOB",
                                  "GUIDE+scores", "GUIDE"))

subdataxi <- subset(subdata, xi %in% c(0,0.8))

par.settings <- list(superpose.symbol = list(col = pal[c("CTree", "MOB", "GUIDE+scores", "GUIDE")], 
                                             fill = pal[c("CTree", "MOB", "GUIDE+scores", "GUIDE")]), 
                     superpose.line = list(col = pal[c("CTree", "MOB", "GUIDE+scores", "GUIDE")]))

useOuterStrips(xyplot(prop_Tsplit ~ delta | variation + xi, groups = ~ test, 
                      data = subdataxi, 
                      subset = changetype == "abrupt", 
                      type = "l", lty = c(1,1,1,1),
                      lwd = 2,
                      scales=list(x=list(at=seq(1,11,2))),
                      key =  list(text = list(levels(subdataxi$test)),
                                  lines = list(lty = c(1,1,1,1), type = "l", pch = 1, cex = 0.8,
                                               col = pal[c("CTree", "MOB", "GUIDE+scores", "GUIDE")], lwd = 2)),
                      layout= c(3,2),
                      index.cond = list(c(2,3,1),c(2,1)),
                      xlab = expression(delta),
                      ylab = expression("Selection probability of"~Z[1]),
                      par.settings = par.settings),
               
               strip =strip.custom(factor.levels = c(expression("varying"~beta[0]~"and"~beta[1]), 
                                                     expression("varying"~beta[0]), 
                                                     expression("varying"~beta[1])),
                                   bg = "gray90"),
               strip.left=strip.custom(factor.levels = c(expression(xi == 0~" (50%)"),                                                              expression(xi == 0.8~" (90%)" )),
                                       bg = "gray90"))



### Figure 4: "stump" scenario, full factorial analysis
xyplot(pval_z1 ~ cat | xi, 
       groups = interaction(bin, res_scores), 
       data = sim_3way, 
       ylim = c(0,0.5),
       type = c("a"), 
       col = c(pal[1], pal[3], pal[1], pal[3]),
       lty = c(1,1,2,2),
       lwd = 2,
       layout = c(2,1),
       scales = list(alternating=FALSE),
       xlab = "Categorization",
       ylab = expression("p-value of"~Z[1]),
       strip = strip.custom(factor.levels = c(expression(xi==0~"(50%)"~" and"~delta==0.3), 
                                              expression(xi==0.8~"(90%)"~" and"~delta==1)),
                            bg = "gray90"),
       key = list(text = list(c("Goodness of fit:", "  residuals", "  scores", "Dichotomization:", "  yes", "  no")),
                  columns = 2,
                  lines = list(lty = c(0,1,2,0,1,1), 
                               type = "l", lwd = 2,
                               col = c("black","black","black","black", pal[1], pal[3]))))



### Figure 5: "tree" scenario
par.settings <- list(superpose.symbol = list(col = pal[c("CTree", "MOB", "GUIDE+scores", "GUIDE")], 
                                             fill = pal[c("CTree", "MOB", "GUIDE+scores", "GUIDE")]), 
                     superpose.line = list(col = pal[c("CTree", "MOB", "GUIDE+scores", "GUIDE")]))
useOuterStrips(xyplot(ari ~ delta | xi + pruning, groups = ~ test, 
                      data = sim_tree, 
                      type = "l", lty = c(1,1,1,1),
                      lwd = 2,
                      key =  list(text = list(levels(sim_tree$test)[1:4]),
                                  lines = list(lty = c(1,1,1,1), type = "l", pch = 1, cex = 0.8,
                                               col = pal[c("CTree", "MOB", "GUIDE+scores", "GUIDE")], lwd = 2)),
                      layout= c(4,2),
                      scales=list(x=list(at=seq(1,11,2))),
                      xlab = expression(delta),
                      ylab = "Adjusted Rand Index",
                      #index.cond = list(c(2,3,1),c(2,1)),
                      par.settings = par.settings),
               strip = strip.custom(factor.levels = c(expression(xi==0), 
                                                      expression(xi==0.2), 
                                                      expression(xi==0.5), 
                                                      expression(xi==0.8)),
                                    bg = "gray90"),
               strip.left=strip.custom(factor.levels = c("Post-pruning", "Pre-pruning"),
                                       bg = "gray90"))



### Appendix, Figure 6: "stump" scenario without significance level 
subdata <- subset(sim_stump, test %in% c("ctree", "mfluc", "guide_sum_12", "guide_sum_1_cor"))
subdata$test <- factor(subdata$test, 
                       levels = c("ctree", "mfluc",
                                  "guide_sum_12", "guide_sum_1_cor"),
                       labels = c("CTree", "MOB",
                                  "GUIDE+scores", "GUIDE"))

subdataxi <- subset(subdata, xi %in% c(0,0.8))

par.settings <- list(superpose.symbol = list(col = pal[c("CTree", "MOB", "GUIDE+scores", "GUIDE")], 
                                             fill = pal[c("CTree", "MOB", "GUIDE+scores", "GUIDE")]), 
                     superpose.line = list(col = pal[c("CTree", "MOB", "GUIDE+scores", "GUIDE")]))

useOuterStrips(xyplot(prop_z1 ~ delta | variation + xi, groups = ~ test, 
                      data = subdataxi, 
                      subset = changetype == "abrupt", 
                      type = "l", lty = c(1,1,1,1),
                      lwd = 2,
                      scales=list(x=list(at=seq(1,11,2))),
                      key =  list(text = list(levels(subdataxi$test)),
                                  lines = list(lty = c(1,1,1,1), type = "l", pch = 1, cex = 0.8,
                                               col = pal[c("CTree", "MOB", "GUIDE+scores", "GUIDE")], lwd = 2)),
                      layout= c(3,2),
                      index.cond = list(c(2,3,1),c(2,1)),
                      xlab = expression(delta),
                      ylab = expression("Prop. of"~Z[1]~"having lowest p-value"),
                      par.settings = par.settings),
               
               strip =strip.custom(factor.levels = c(expression("varying"~beta[0]~"and"~beta[1]), 
                                                     expression("varying"~beta[0]), 
                                                     expression("varying"~beta[1])),
                                   bg = "gray90"),
               strip.left=strip.custom(factor.levels = c(expression(xi == 0~" (50%)"),                                                              
                                                         expression(xi == 0.8~" (90%)")),
                                       bg = "gray90"))



### Appendix, Figure 7: "stump" scenario for continuous parameter functions
subdata <- subset(sim_stump, test %in% c("ctree", "ctree_max","mfluc", "guide_sum_1_cor","guide_sum_12"))
subdata$test <- factor(subdata$test, 
                       levels = c("ctree", "ctree_max","mfluc", "guide_sum_1_cor","guide_sum_12"),
                       labels = c("CTree","CTree+max","MOB", "GUIDE","GUIDE+scores"))
par.settings <- list(superpose.symbol = list(col = pal[c("CTree","CTree+max","MOB", "GUIDE","GUIDE+scores")], 
                                             fill = pal[c("CTree","CTree+max","MOB", "GUIDE","GUIDE+scores")]), 
                     superpose.line = list(col = pal[c("CTree","CTree+max","MOB", "GUIDE","GUIDE+scores")]))

xyplot(prop_Tsplit ~ delta | variation, groups = ~ test, 
       data = subdata, 
       subset = changetype == "continuous", 
       scales=list(x=list(at=seq(1,11,2))),
       type = "l", 
       layout= c(3,1),
       lwd = 2,
       key =  list(text = list(levels(subdata$test)),
                   lines = list(lty = c(1,1,1,1,1), 
                                type = "l", 
                                col = pal[c("CTree","CTree+max","MOB", "GUIDE","GUIDE+scores")], 
                                lwd = 2)), 
       xlab = expression(delta),
       ylab = expression("Selection probability of"~Z[1]),
       index.cond = list(c(2,3,1)),
       strip = strip.custom(factor.levels = c(expression("varying"~beta[0]~" and "~beta[1]),
                                              expression("varying"~beta[0]), 
                                              expression("varying"~beta[1])),
                            bg = "gray90"),
       par.settings = par.settings)



### Appendix, Figure 8: "stump" scenario with modified versions of CTree and MOB 
# (CTree+dich and MOB+dich applying a dichotomization of residuals/scores)
subdata <- subset(sim_stump, test %in% c("ctree", "ctree_bin", 
                                         "mfluc", "mfluc_bin",
                                         "guide_sum_12"))

subdata <- subset(subdata, delta %in% c(0, 0.1, 0.2, 0.3, 0.4, 0.5))
subdata$test <- factor(subdata$test, 
                       levels = c("ctree", "ctree_bin", 
                                  "mfluc", "mfluc_bin",
                                  "guide_sum_12"),
                       labels = c("CTree","CTree+dich",
                                  "MOB", "MOB+dich",
                                  "GUIDE+scores"))

par.settings <- list(superpose.symbol = list(col = pal[c("CTree", "CTree", 
                                                         "MOB", "MOB",
                                                         "GUIDE+scores")], 
                                             fill = pal[c("CTree", "CTree", 
                                                          "MOB", "MOB",
                                                          "GUIDE+scores")]), 
                     superpose.line = list(col = pal[c("CTree", "CTree", 
                                                       "MOB", "MOB",
                                                       "GUIDE+scores")]))

xyplot(prop_Tsplit ~ delta | xi, groups = ~ test, 
       data = subdata, 
       subset = changetype == "abrupt" & variation == "all", 
       type = "l",
       lty = c(1,2,#1,2,
               1,2,1),
       lwd = 2,
       layout= c(4,1),
       key =  list(text = list(levels(subdata$test)),
                   lines = list(lty = c(1,2,#1,2,
                                        1,2,1), 
                                type = "l", pch = 1, cex = 0.8,
                                col = pal[c("CTree", "CTree", 
                                            "MOB", "MOB",
                                            "GUIDE+scores")], lwd = 2)), 
       xlab = expression(delta),
       ylab = expression("Selection probability of"~Z[1]),
       strip = strip.custom(factor.levels = c(expression(xi==0), 
                                              expression(xi==0.2), 
                                              expression(xi==0.5), 
                                              expression(xi==0.8)),
                            bg = "gray90"),
       par.settings = par.settings)



### Appendix, Figure 9: "stump" scenario with modified versions of CTree and MOB 
# (CTree+cat and MOB+cat applying a categorization of split variables)
subdata <- subset(sim_stump, test %in% c("ctree", "ctree_cat",
                                         "mfluc", "mfluc_cat",
                                         "guide_sum_12"))
subdata <- subset(subdata, delta %in% c(0, 0.1, 0.2, 0.3, 0.4, 0.5))
subdata$test <- factor(subdata$test, 
                       levels = c("ctree", "ctree_cat", 
                                  "mfluc", "mfluc_cat",
                                  "guide_sum_12"),
                       labels = c("CTree","CTree+cat",
                                  "MOB", "MOB+cat",
                                  "GUIDE+scores"))

par.settings <- list(superpose.symbol = list(col = pal[c("CTree", "CTree", 
                                                         "MOB", "MOB",
                                                         "GUIDE+scores")], 
                                             fill = pal[c("CTree", "CTree", 
                                                          "MOB", "MOB",
                                                          "GUIDE+scores")]), 
                     superpose.line = list(col = pal[c("CTree", "CTree", 
                                                       "MOB", "MOB",
                                                       "GUIDE+scores")]))

xyplot(prop_Tsplit ~ delta | xi, groups = ~ test, 
       data = subdata, 
       subset = changetype == "abrupt" & variation == "all", 
       type = "l", 
       lty = c(1,2,#1,2,
               1,2,1),
       lwd = 2,
       layout= c(4,1),
       key =  list(text = list(levels(subdata$test)),
                   lines = list(lty = c(1,2,#1,2,
                                        1,2,1), 
                                type = "l", pch = 1, cex = 0.8,
                                col = pal[c("CTree", "CTree", 
                                            "MOB", "MOB",
                                            "GUIDE+scores")], lwd = 2)), 
       xlab = expression(delta),
       ylab = expression("Selection probability of"~Z[1]),
       strip = strip.custom(factor.levels = c(expression(xi==0), 
                                              expression(xi==0.2), 
                                              expression(xi==0.5), 
                                              expression(xi==0.8)),
                            bg = "gray90"),
       par.settings = par.settings)


==> anc/simulation/guidelike.R <==
#################################
## Source file for replication of the simulation results presented in:
## The Power of Unbiased Recursive Partitioning: A Unifying View of CTree, MOB, and GUIDE (2019)
## by Lisa Schlosser and Torsten Hothorn and Achim Zeileis
##
## Content: test functions (modifications of CTree and MOB, reimplementation of GUIDE, also with modifications)
#################################


##### reimplementation of testfunctions for GUIDE
.guide_select <- function(...) {
  function(model, trafo, data, subset, weights, whichvar, ctrl) {
    args <- list(...)
    ctrl[names(args)] <- args
    
    if(!"guide_parm" %in% names(ctrl)) ctrl$guide_parm <- NULL
    if(!"guide_testtype" %in% names(ctrl)) ctrl$guide_testtype <- c("max", "sum", "coin")
    if(!"interaction" %in% names(ctrl)) ctrl$interaction <- FALSE
    if(!"weighted.scores" %in% names(ctrl)) ctrl$weighted.scores <- FALSE
    if(!"xgroups" %in% names(ctrl)) ctrl$xgroups <- NULL
    if(!"ygroups" %in% names(ctrl)) ctrl$ygroups <- NULL
    if(!"guide_decorrelate" %in% names(ctrl)) ctrl$guide_decorrelate <- "vcov"
    
    if(ctrl$interaction){
      partykit:::.select_int(model, trafo, data, subset, weights, whichvar, ctrl, FUN = .guide_test_int)
    } else {
      partykit:::.select(model, trafo, data, subset, weights, whichvar, ctrl, FUN = .guide_test)
    }
  }
}



.guide_test <- function(model, trafo, data, subset, weights, j, SPLITONLY = FALSE, ctrl) {
  
  # test function returning 'p.value' = log(1-pval) and 'statistic' = log(stat) of independence tests
  
  Y <- model$estfun  
  
  ## check control arguments
  
  if(length(ctrl$guide_testtype) > 1) ctrl$guide_testtype <- ctrl$guide_testtype[1]
  if(!ctrl$guide_testtype %in% c("max", "sum", "coin")) stop("guide_testtype has to be one of the following options: max, sum, coin")
  
  if(is.null(ctrl$guide_parm)) {
    # indices of residuals to be considered (for intercept and regressors)
    ctrl$guide_parm <- c(1:NCOL(Y))
    #if(length(data$variables$x) > 0) ctrl$guide_parm <- c(1, data$variables$x - length(data$variables$y) + 1)
    #if(length(data$variables$x)== 0) ctrl$guide_parm <- c(1, c(1:length(data$variables$z))[data$variables$z > 0] - length(data$variables$y) + 1)
  }
  
  if(!ctrl$guide_decorrelate %in% c("vcov", "opg", "none")) stop("guide_decorrelate has to be set to one of the following options: none, vcov, opg")
      
  # check whether model$estfun is already decorrelated
  if(!is.null(model$decorrelated)) {
    
    if(!model$decorrelated) {
      # check if argument decorrelate is set to TRUE for testtype max or sum with scores of more than one parameter considered
      if((ctrl$guide_testtype == "sum" | ctrl$guide_testtype == "max") & ctrl$guide_decorrelate == "none" & length(ctrl$guide_parm) > 1) {
        stop("guide_decorrelate has to be set to TRUE for guide_testtype 'sum' or 'max' if guide_parm has more than one element")
      }
    }
    
    if(model$decorrelated) {
      if(ctrl$guide_decorrelate != "none") stop("scores have already been decorrelated within the trafo function")
      ctrl$guide_decorrelate <- "none"
    }
  } else {
    # check if argument decorrelate is set to TRUE for testtype max or sum with scores of more than one parameter considered
    if((ctrl$guide_testtype == "sum" | ctrl$guide_testtype == "max") & ctrl$guide_decorrelate == "none" & length(ctrl$guide_parm) > 1) {
      stop("guide_decorrelate has to be set to TRUE for guide_testtype 'sum' or 'max' if guide_parm has more than one element")
    }
  }
  
  if(ctrl$guide_decorrelate != "none") {
    ef <- as.matrix(Y)
    n <- NROW(ef)
    ef <- ef/sqrt(n)
    
    if(is.null(vcov(model$object))) warning("vcov is not stored in model object and therefore not used for decorrelation")
    vcov <- if(ctrl$guide_decorrelate == "vcov" & !is.null(vcov(model$object))) {
      vcov(model$object) * n
    } else {
      solve(crossprod(ef))
    }
    
    root.matrix <- function(X) {
      if((ncol(X) == 1L)&&(nrow(X) == 1L)) return(sqrt(X)) else {
        X.eigen <- eigen(X, symmetric = TRUE)
        if(any(X.eigen$values < 0)) stop("Matrix is not positive semidefinite")
        sqomega <- sqrt(diag(X.eigen$values))
        V <- X.eigen$vectors
        return(V %*% sqomega %*% t(V))
      }
    }
    ef <- as.matrix(t(root.matrix(vcov) %*% t(ef)))
  }
  
  
  # should scores be weighted ?
  if(is.null(weights) | length(weights) == 0) weights <- rep.int(1, NCOL(Y)) 
  if(!ctrl$weighted.scores && !model$unweighted) Y <- Y/weights  
  x <- data[[j]]
  if(!is.null(subset)) {
    Y <- if(is.vector(Y)) Y[subset] else Y[subset,]
    npar <- NCOL(Y)
    x <- x[subset]
  }
  
  # if all values of the selected covariate are equal return highest possible p.value 
  # and Teststatistic = 0
  if(length(unique(x))<2) return(list(p.value = log(1-1), statistic = log(0)))
  
  
  # categorize scores
  if(is.null(ctrl$ygroups)){
    # split Y into 2 parts based on whether residuals (here: scores) are positive or non-positive
    # separately for each parameter
    Ybin <- data.frame((-1)^((Y[,ctrl$guide_parm[1]]>0)+1))   # -1 or +1
    colnames(Ybin)[NCOL(Ybin)] <- paste0("rp", ctrl$guide_parm[1])
    
    if(length(ctrl$guide_parm)>1){
      for(k in ctrl$guide_parm[-1]){
        respos <- (-1)^((Y[,k]>0)+1)
        Ybin <- cbind(Ybin, respos)
        colnames(Ybin)[NCOL(Ybin)] <- paste0("rp",k)
      }
    }  
    
  } else {
    
    if(length(ctrl$ygroups)>1) ybreaks <- ctrl$ygroups
    if(length(ctrl$ygroups)==1) ybreaks <- quantile(Y, c(0:ctrl$ygroups)/ctrl$ygroups)
    
    # split Y according to ybreaks
    # separately for each parameter
    Ybin <- data.frame(cut(Y[,1], breaks = ybreaks, labels = c(1:ctrl$ygroups), 
                           include.lowest = TRUE))
    colnames(Ybin)[NCOL(Ybin)] <- paste0("res", ctrl$guide_parm[1])
    
    if(length(ctrl$guide_parm)>1){
      for(k in ctrl$guide_parm[-1]){
        respos <- cut(Y[,k], breaks = ybreaks, labels = c(1:ctrl$ygroups), 
                      include.lowest = TRUE)
        Ybin <- cbind(Ybin, respos)
        colnames(Ybin)[NCOL(Ybin)] <- paste0("res",k)
      }
    }
  }    
    
    
  # categorize split variable
  if(is.null(ctrl$xgroups)) ctrl$xgroups <- 4
  if(length(ctrl$xgroups)>1) {
    xbreaks <- ctrl$xgroups
  } else {
    xbreaks <- quantile(x, c(0:ctrl$xgroups)/ctrl$xgroups)
  }
  
  if(is.numeric(x)){
    x_cat <- cut(x, breaks = xbreaks, labels = c(1:ctrl$xgroups), 
                 include.lowest = TRUE)
  } else {
    x_cat <- x
  }

  
  ## compute curvature test (for each parameter separately)
  
  if(ctrl$guide_testtype == "coin"){
    require("coin")
    #tab <- table(x = x_cat, y = Ybin)
    #tst_curv <- independence_test(tab, teststat = "quadratic")    # coin:::independence_test(ip, teststat = "quadratic")
    ip <- new("IndependenceProblem", x=data.frame(x_cat = x_cat), y=Ybin)
    tst_curv <- independence_test(ip, teststat = "quadratic")    # coin:::independence_test(ip, teststat = "quadratic")
    ret <- list(p.value = log(1 - as.numeric(pvalue(tst_curv))), statistic = log(as.numeric(statistic(tst_curv)))) 
    # ret <- list(p.value = log(1 - as.numeric(coin::pvalue(tst_curv))), statistic = log(as.numeric(coin::statistic(tst_curv)))) 
  }
  
  if(ctrl$guide_testtype == "sum" | ctrl$guide_testtype == "max") {
    tst_curv <- chisq.test(x = x_cat, y = Ybin[,1])
    ret <- list(p.value = log(1 - as.numeric(tst_curv$p.value)), statistic = log(as.numeric(tst_curv$statistic)))
    
    if(length(ctrl$guide_parm)>1){
      
      if(ctrl$guide_testtype == "sum"){
        sumstat <- tst_curv$statistic
        for(k in 2:length(ctrl$guide_parm)){
          sumstat <- sumstat + chisq.test(x = x_cat, y = Ybin[,k])$statistic
        }
        p.val <- 1-pchisq(sumstat, df = 3*length(ctrl$guide_parm))
        stat <- sumstat
      }
      
      if(ctrl$guide_testtype == "max"){
        allstat <- numeric(length = length(ctrl$guide_parm))
        allstat[1] <- tst_curv$statistic
        for(k in 2:length(ctrl$guide_parm)){
          allstat[k] <- chisq.test(x = x_cat, y = Ybin[,k])$statistic
        }
        stat <- max(allstat)
        p.val <- 1 - pchisq(stat, df = 3)^length(ctrl$guide_parm)
      }  
      
      ret <- list(p.value = log(1 - as.numeric(p.val)), statistic = log(as.numeric(stat)))
    }  
  }
  
  return(ret)
  
}






##### ctree and mfluc tests with categorization of explanatory variables

## ctree_cat
.ctree_cat_select <- function(...)
  function(model, trafo, data, subset, weights, whichvar, ctrl) {
    args <- list(...)
    ctrl[names(args)] <- args
    partykit:::.select(model, trafo, data, subset, weights, whichvar, ctrl, FUN = .ctree_cat_test)
  }

.ctree_cat_test <- function(model, trafo, data, subset, weights, j, SPLITONLY = FALSE, ctrl) {
  
  ix <- data$zindex[[j]] ### data[[j, type = "index"]]
  iy <- data$yxindex ### data[["yx", type = "index"]]
  Y <- model$estfun
  
  if (!is.null(iy)) {
    stopifnot(NROW(levels(iy)) == (NROW(Y) - 1))
    return(.ctree_cat_test_2d(data = data, j = j, Y = Y, iy = iy, 
                          subset = subset, weights = weights, 
                          SPLITONLY = SPLITONLY, ctrl = ctrl))
  }
  
  stopifnot(NROW(Y) == length(ix))
  
  NAyx <- data$yxmissings ### data[["yx", type = "missings"]]
  NAz <- data$missings[[j]] ### data[[j, type = "missings"]]
  if (ctrl$MIA && (ctrl$splittest || SPLITONLY)) {
    subsetNArm <- subset[!(subset %in% NAyx)]
  } else {
    subsetNArm <- subset[!(subset %in% c(NAyx, NAz))]
  }
  
  return(.ctree_cat_test_1d(data = data, j = j, Y = Y, subset = subsetNArm, 
                        weights = weights, SPLITONLY = SPLITONLY, ctrl = ctrl))
}



.ctree_cat_test_1d <- function(data, j, Y, subset, weights, SPLITONLY = FALSE, ctrl) {
  
  x <- data[[j]]
  
  # categorize split variable
  if(!is.numeric(x) & !is.null(ctrl$xgroups)) warning("xgroups is only used for categorization of numerical split variables")
  if(is.numeric(x)){
    if(is.null(ctrl$xgroups)) ctrl$xgroups <- 4
    if(length(ctrl$xgroups)>1) {
      xbreaks <- ctrl$xgroups
    } else {
      xbreaks <- quantile(x, c(0:ctrl$xgroups)/ctrl$xgroups)
    }
    x <- cut(x, breaks = xbreaks, labels = c(1:ctrl$xgroups), 
             include.lowest = TRUE)
  }
  
  MIA <- FALSE
  if (ctrl$MIA) {
    NAs <- data$missings[[j]] ### data[[j, type = "missings"]]
    MIA <- (length(NAs) > 0)
  }
  
  ### X for (ordered) factors is always dummy matrix
  if (is.factor(x) || is.ordered(x))
    X <- inum::enum(x)    
  
  scores <- data[[j, type = "scores"]]
  ORDERED <- is.ordered(x) || is.numeric(x)
  
  ux <- Xleft <- Xright <- NULL
  
  if (ctrl$splittest || SPLITONLY) {
    MAXSELECT <- TRUE
    if (is.numeric(x)) {
      X <- data$zindex[[j]] ###data[[j, type = "index"]]
      ux <- levels(X)
    }
    if (MIA) {
      Xlev <- attr(X, "levels")
      Xleft <- X + 1L
      Xleft[NAs] <- 1L
      Xright <- X
      Xright[NAs] <- as.integer(length(Xlev) + 1L)
      attr(Xleft, "levels") <- c(NA, Xlev)
      attr(Xright, "levels") <- c(Xlev, NA)
    } 
  } else {
    MAXSELECT <- FALSE
    if (is.numeric(x)) {
      if (storage.mode(x) == "double") {
        X <- x
      } else {
        X <- as.double(x) ### copy when necessary
      }
    }
    MIA <- FALSE
  }
  cluster <- data[["(cluster)"]]
  
  partykit:::.ctree_test_internal(x = x, X = X, ix = NULL, Xleft = Xleft, Xright = Xright, 
                       ixleft = NULL, ixright = NULL, ux = ux, scores = scores, 
                       j = j, Y = Y, iy = NULL, subset = subset, weights = weights, 
                       cluster = cluster, MIA = MIA, SPLITONLY = SPLITONLY, 
                       MAXSELECT = MAXSELECT, ORDERED = ORDERED, ctrl = ctrl)
}


.ctree_cat_test_2d <- function(data, Y, iy, j, subset, weights, SPLITONLY = FALSE, ctrl) {
  
  x <- data[[j]]
  
  # categorize split variable
  if(!is.numeric(x) & !is.null(ctrl$xgroups)) warning("xgroups is only used for categorization of numerical split variables")
  if(is.numeric(x)){
    if(is.null(ctrl$xgroups)) ctrl$xgroups <- 4
    if(length(ctrl$xgroups)>1) {
      xbreaks <- ctrl$xgroups
    } else {
      xbreaks <- quantile(x, c(0:ctrl$xgroups)/ctrl$xgroups)
    }
    x <- cut(x, breaks = xbreaks, labels = c(1:ctrl$xgroups), 
             include.lowest = TRUE)
  }
  
  ix <- inum::enum(x)    
  ux <- attr(ix, "levels")
  
  MIA <- FALSE
  if (ctrl$MIA) MIA <- any(ix[subset] == 0)
  
  ### X for (ordered) factors is always dummy matrix
  if (is.factor(x) || is.ordered(x))
    X <- integer(0)
  
  scores <- data[[j, type = "scores"]]
  ORDERED <- is.ordered(x) || is.numeric(x)
  
  if (ctrl$splittest || SPLITONLY) {
    MAXSELECT <- TRUE
    X <- integer(0)
    
    if (MIA) {
      Xlev <- attr(ix, "levels")
      ixleft <- ix + 1L
      ixright <- ix
      ixright[ixright == 0L] <- as.integer(length(Xlev) + 1L)
      attr(ixleft, "levels") <- c(NA, Xlev)
      attr(ixright, "levels") <- c(Xlev, NA)
      Xleft <- Xright <- X
    } 
  } else {
    MAXSELECT <- FALSE
    MIA <- FALSE
    if (is.numeric(x))
      X <- matrix(c(0, as.double(attr(ix, "levels"))), ncol = 1)
  }
  cluster <- data[["(cluster)"]]
  
  partykit:::.ctree_test_internal(x = x, X = X, ix = ix, Xleft = Xleft, Xright = Xright, 
                       ixleft = ixleft, ixright = ixright, ux = ux, scores = scores, 
                       j = j, Y = Y, iy = iy, subset = subset, weights = weights, 
                       cluster = cluster, MIA = MIA, SPLITONLY = SPLITONLY, 
                       MAXSELECT = MAXSELECT, ORDERED = ORDERED, ctrl = ctrl)
}



## mfluc_cat
.mfluc_cat_select <- function(...)
  function(model, trafo, data, subset, weights, whichvar, ctrl) {
    args <- list(...)
    ctrl[names(args)] <- args
    partykit:::.select(model, trafo, data, subset, weights, whichvar, ctrl, FUN = .mfluc_cat_test)
  }



.mfluc_cat_test <- function(model, trafo, data, subset, weights, j, SPLITONLY, ctrl)
{
  
  stopifnot(!SPLITONLY)
  stopifnot(is.null(data[["yx", type = "index"]]))
  z <- data[[j]][subset]
  
  # categorize split variable
  if(!is.numeric(z) & !is.null(ctrl$xgroups)) warning("xgroups is only used for categorization of numerical split variables")
  if(is.numeric(z)){
    if(is.null(ctrl$xgroups)) ctrl$xgroups <- 4
    if(length(ctrl$xgroups)>1) {
      xbreaks <- ctrl$xgroups
    } else {
      xbreaks <- quantile(z, c(0:ctrl$xgroups)/ctrl$xgroups)
    }
    z <- cut(z, breaks = xbreaks, labels = c(1:ctrl$xgroups), 
             include.lowest = TRUE)
  }
  
  estfun <- model$estfun[subset,,drop = FALSE]
  cluster <- data[["(cluster)"]][subset]
  if(length(weights) == 0) {
    weights <- rep(1, NROW(estfun))
  } else {
    weights <- weights[subset]
  }
  obj <- model$obj
  
  if(length(unique(z)) < 2L) return(list(statistic = NA, p.value = NA))
  
  ## set up return values
  m <- NCOL(z)
  pval <- rep.int(NA_real_, m)
  stat <- rep.int(0, m)
  ifac <- rep.int(FALSE, m)
  
  ## estimating functions (dropping zero weight observations)
  process <- as.matrix(estfun)
  ww0 <- (weights > 0)
  process <- process[ww0, , drop = FALSE]
  if(!is.null(cluster)) cluster <- droplevels(cluster[ww0]) 
  weights <- weights[ww0]
  z <- z[ww0]
  k <- NCOL(process)
  n <- NROW(process)
  nobs <- if(ctrl$caseweights && any(weights != 1L)) sum(weights) else n
  
  
  ## stop if all collumn values in process are the same
  if(all(apply(process, 2, function(x) length(unique(x))) == 1)) 
    return(list(statistic = NA, p.value = NA))
  
  ## scale process
  process <- process/sqrt(nobs)
  vcov <- ctrl$vcov
  if(is.null(obj)) vcov <- "opg"
  if(vcov != "opg") {
    bread <- vcov(obj) * nobs
  }
  if(vcov != "info") {
    ## correct scaling of estfun for variance estimate:
    ## - caseweights=FALSE: weights are integral part of the estfun -> squared in estimate
    ## - caseweights=TRUE: weights are just a factor in variance estimate -> require division by sqrt(weights)
    meat <- if(is.null(cluster)) {
      crossprod(if(ctrl$caseweights) process/sqrt(weights) else process)
    } else {
      crossprod(as.matrix(apply(if(ctrl$caseweights) process/sqrt(weights) else process, 2L, tapply, cluster, sum)))
    }
  }
  ## from strucchange
  root.matrix <- function(X) {
    if((ncol(X) == 1L)&&(nrow(X) == 1L)) return(sqrt(X)) else {
      X.eigen <- eigen(X, symmetric = TRUE)
      if(any(X.eigen$values < 0)) stop("Matrix is not positive semidefinite")
      sqomega <- sqrt(diag(X.eigen$values))
      V <- X.eigen$vectors
      return(V %*% sqomega %*% t(V))
    }
  }
  J12 <- root.matrix(switch(vcov,
                            "opg" = chol2inv(chol(meat)),
                            "info" = bread,
                            "sandwich" = bread %*% meat %*% bread
  ))
  process <- t(J12 %*% t(process))  
  
  
  ## get critical values for supLM statistic
  from <- if(ctrl$trim > 1) ctrl$trim else ceiling(nobs * ctrl$trim)
  from <- max(from, ctrl$minbucket)
  to <- nobs - from
  lambda <- ((nobs - from) * to)/(from * (nobs - to))
  
  beta <- partykit:::mob_beta_suplm
  logp.supLM <- function(x, k, lambda)
  {
    if(k > 40L) {
      ## use Estrella (2003) asymptotic approximation
      logp_estrella2003 <- function(x, k, lambda)
        -lgamma(k/2) + k/2 * log(x/2) - x/2 + log(abs(log(lambda) * 
                                                        (1 - k/x) + 2/x))
      ## FIXME: Estrella only works well for large enough x
      ## hence require x > 1.5 * k for Estrella approximation and
      ## use an ad hoc interpolation for larger p-values
      p <- ifelse(x <= 1.5 * k, 
                  (x/(1.5 * k))^sqrt(k) * logp_estrella2003(1.5 * k, k, lambda), 
                  logp_estrella2003(x, k, lambda))
    } else {
      ## use Hansen (1997) approximation
      nb <- ncol(beta) - 1L
      tau <- if(lambda < 1) lambda else 1/(1 + sqrt(lambda))
      beta <- beta[(((k - 1) * 25 + 1):(k * 25)),]
      dummy <- beta[,(1L:nb)] %*% x^(0:(nb-1))
      dummy <- dummy * (dummy > 0)
      pp <- pchisq(dummy, beta[,(nb+1)], lower.tail = FALSE, log.p = TRUE)
      if(tau == 0.5) {
        p <- pchisq(x, k, lower.tail = FALSE, log.p = TRUE)
      } else if(tau <= 0.01) {
        p <- pp[25L]
      } else if(tau >= 0.49) {
        p <- log((exp(log(0.5 - tau) + pp[1L]) + exp(log(tau - 0.49) + pchisq(x, k, lower.tail = FALSE, log.p = TRUE))) * 100)
        ## if p becomes so small that 'correct' weighted averaging does not work, resort to 'naive' averaging
        if(!is.finite(p)) p <- mean(c(pp[1L], pchisq(x, k, lower.tail = FALSE, log.p = TRUE)))
      } else {
        taua <- (0.51 - tau) * 50
        tau1 <- floor(taua)
        p <- log(exp(log(tau1 + 1 - taua) + pp[tau1]) + exp(log(taua-tau1) + pp[tau1 + 1L]))
        ## if p becomes so small that 'correct' weighted averaging does not work, resort to 'naive' averaging
        if(!is.finite(p)) p <- mean(pp[tau1 + 0L:1L])
      }
    }
    return(as.vector(p))
  }
  
  ## compute statistic and p-value
  if(is.factor(z)) {
    oi <- order(z)
    proci <- process[oi, , drop = FALSE]
    
    ifac <- TRUE
    iord <- is.ordered(z) & (ctrl$ordinal != "chisq")
    
    ## order partitioning variable
    z <- z[oi]
    # re-apply factor() added to drop unused levels
    z <- factor(z, levels = unique(z))
    # compute segment weights
    segweights <- if(ctrl$caseweights) tapply(weights[oi], z, sum) else table(z)
    segweights <- as.vector(segweights)/nobs
    
    # compute statistic only if at least two levels are left
    if(length(segweights) < 2L) {
      stat <- 0
      pval <- NA_real_
    } else if(iord) {
      proci <- apply(proci, 2L, cumsum)
      tt0 <- head(cumsum(table(z)), -1L)
      tt <- head(cumsum(segweights), -1L)
      if(ctrl$ordinal == "max") {
        stat <- max(abs(proci[tt0, ] / sqrt(tt * (1-tt))))
        pval <- log(as.numeric(1 - mvtnorm::pmvnorm(
          lower = -stat, upper = stat,
          mean = rep(0, length(tt)),
          sigma = outer(tt, tt, function(x, y)
            sqrt(pmin(x, y) * (1 - pmax(x, y)) / 
                   ((pmax(x, y) * (1 - pmin(x, y))))))
        )^k))
      } else {
        proci <- rowSums(proci^2)
        stat <- max(proci[tt0] / (tt * (1-tt)))
        pval <- log(strucchange::ordL2BB(segweights, nproc = k, nrep = ctrl$nrep)$computePval(stat, nproc = k))
      }
    } else {      
      stat <- sum(sapply(1L:k, function(j) (tapply(proci[,j], z, sum)^2)/segweights))
      pval <- pchisq(stat, k*(length(levels(z))-1), log.p = TRUE, lower.tail = FALSE)
    }
  } else {
    oi <- if(ctrl$breakties) {
      mm <- sort(unique(z))
      mm <- ifelse(length(mm) > 1L, min(diff(mm))/10, 1)
      order(z + runif(length(z), min = -mm, max = +mm))
    } else {
      order(z)
    }
    proci <- process[oi, , drop = FALSE]
    proci <- apply(proci, 2L, cumsum)
    tt0 <- if(ctrl$caseweights && any(weights != 1L)) cumsum(weights[oi]) else 1:n
    stat <- if(from < to) {
      xx <- rowSums(proci^2)
      xx <- xx[tt0 >= from & tt0 <= to]
      tt <- tt0[tt0 >= from & tt0 <= to]/nobs
      max(xx/(tt * (1 - tt)))	  
    } else {
      0
    }
    pval <- if(from < to) logp.supLM(stat, k, lambda) else NA
  }
  
  ## return version of pvalue that .extree_node deals with
  rval <- list(statistic = log(stat), p.value = log1p(-exp(pval)))
  return(rval)
}








##### ctree and mfluc tests with binarization of scores

## ctree_bin
.ctree_bin_select <- function(...)
  function(model, trafo, data, subset, weights, whichvar, ctrl) {
    args <- list(...)
    ctrl[names(args)] <- args
    partykit:::.select(model, trafo, data, subset, weights, whichvar, ctrl, FUN = .ctree_bin_test)
  }

.ctree_bin_test <- function(model, trafo, data, subset, weights, j, SPLITONLY = FALSE, ctrl) {
  
  ix <- data$zindex[[j]] ### data[[j, type = "index"]]
  iy <- data$yxindex ### data[["yx", type = "index"]]
  Y <- model$estfun
  
  # categorize scores
  if(is.null(ctrl$ygroups)){
    
    # split Y into 2 parts based on whether residuals (here: scores) are positive or non-positive
    Y <- (-1)^((Y>0)+1)    
  } else {
    
    if(length(ctrl$ygroups)>1) ybreaks <- ctrl$ygroups
    if(length(ctrl$ygroups)==1) ybreaks <- quantile(Y, c(0:ctrl$ygroups)/ctrl$ygroups)
    
    # split Y according to ybreaks
    Y <- matrix(cut(Y, breaks = ybreaks, include.lowest = TRUE), 
                ncol = NCOL(Y), dimnames = list(rownames(Y), colnames(Y)))

  }    
  
  
  
  if (!is.null(iy)) {
    stopifnot(NROW(levels(iy)) == (NROW(Y) - 1))
    return(partykit:::.ctree_test_2d(data = data, j = j, Y = Y, iy = iy, 
                                     subset = subset, weights = weights, 
                                     SPLITONLY = SPLITONLY, ctrl = ctrl))
  }
  
  stopifnot(NROW(Y) == length(ix))
  
  NAyx <- data$yxmissings ### data[["yx", type = "missings"]]
  NAz <- data$missings[[j]] ### data[[j, type = "missings"]]
  if (ctrl$MIA && (ctrl$splittest || SPLITONLY)) {
    subsetNArm <- subset[!(subset %in% NAyx)]
  } else {
    subsetNArm <- subset[!(subset %in% c(NAyx, NAz))]
  }
  
  return(partykit:::.ctree_test_1d(data = data, j = j, Y = Y, subset = subsetNArm, 
                                   weights = weights, SPLITONLY = SPLITONLY, ctrl = ctrl))
}





## mfluc_bin
.mfluc_bin_select <- function(...)
  function(model, trafo, data, subset, weights, whichvar, ctrl) {
    args <- list(...)
    ctrl[names(args)] <- args
    partykit:::.select(model, trafo, data, subset, weights, whichvar, ctrl, FUN = .mfluc_bin_test)
  }



.mfluc_bin_test <- function(model, trafo, data, subset, weights, j, SPLITONLY, ctrl)
{
  
  stopifnot(!SPLITONLY)
  stopifnot(is.null(data[["yx", type = "index"]]))
  z <- data[[j]][subset]
  
  estfun <- model$estfun[subset,,drop = FALSE]
  
  # categorize scores
  if(is.null(ctrl$ygroups)){
    
    # split estfun into 2 parts based on whether residuals (here: scores) are positive or non-positive
    estfun <- (-1)^((estfun>0)+1)    
    
    ## scale estfun such that each column sums up to 1
    for(i in 1:NCOL(estfun)){
      negprop <- sum(estfun[,i] < 0)/NROW(estfun)
      posprop <- sum(estfun[,i] > 0)/NROW(estfun)
      estfun[estfun[,i]<0, i] <- -posprop
      estfun[estfun[,i]>0, i] <- negprop
    }
  
    #if(NCOL(estfun) == 1) estfun <- data.frame(factor(estfun>0))
    #if(NCOL(estfun) > 1){
    #  estfunbin <- data.frame(factor(estfun[,1]>0))
    #  for(i in 2:NCOL(estfun)) estfunbin <- cbind(estfunbin, factor(estfun[,i]>0))
    #  estfun <- estfunbin
    #}
  } else {
    
    if(length(ctrl$ygroups)>1) ybreaks <- ctrl$ygroups
    if(length(ctrl$ygroups)==1) ybreaks <- quantile(estfun, c(0:ctrl$ygroups)/ctrl$ygroups)
    
    # split estfun according to ybreaks
    estfun <- matrix(cut(estfun, breaks = ybreaks, include.lowest = TRUE), 
                     ncol = NCOL(estfun), dimnames = list(rownames(estfun), colnames(estfun)))
    
  }    
  
  cluster <- data[["(cluster)"]][subset]
  if(length(weights) == 0) {
    weights <- rep(1, NROW(estfun))
  } else {
    weights <- weights[subset]
  }
  obj <- model$obj
  
  if(length(unique(z)) < 2L) return(list(statistic = NA, p.value = NA))
  
  ## set up return values
  m <- NCOL(z)
  pval <- rep.int(NA_real_, m)
  stat <- rep.int(0, m)
  ifac <- rep.int(FALSE, m)
  
  ## estimating functions (dropping zero weight observations)
  process <- as.matrix(estfun)
  ww0 <- (weights > 0)
  process <- process[ww0, , drop = FALSE]
  if(!is.null(cluster)) cluster <- droplevels(cluster[ww0]) 
  weights <- weights[ww0]
  z <- z[ww0]
  k <- NCOL(process)
  n <- NROW(process)
  nobs <- if(ctrl$caseweights && any(weights != 1L)) sum(weights) else n
  
  
  ## stop if all collumn values in process are the same
  if(all(apply(process, 2, function(x) length(unique(x))) == 1)) 
    return(list(statistic = NA, p.value = NA))
  
  ## scale process
  process <- process/sqrt(nobs)
  vcov <- ctrl$vcov
  if(is.null(obj)) vcov <- "opg"
  if(vcov != "opg") {
    bread <- vcov(obj) * nobs
  }
  if(vcov != "info") {
    ## correct scaling of estfun for variance estimate:
    ## - caseweights=FALSE: weights are integral part of the estfun -> squared in estimate
    ## - caseweights=TRUE: weights are just a factor in variance estimate -> require division by sqrt(weights)
    meat <- if(is.null(cluster)) {
      crossprod(if(ctrl$caseweights) process/sqrt(weights) else process)
    } else {
      crossprod(as.matrix(apply(if(ctrl$caseweights) process/sqrt(weights) else process, 2L, tapply, cluster, sum)))
    }
  }
  ## from strucchange
  root.matrix <- function(X) {
    if((ncol(X) == 1L)&&(nrow(X) == 1L)) return(sqrt(X)) else {
      X.eigen <- eigen(X, symmetric = TRUE)
      if(any(X.eigen$values < 0)) stop("Matrix is not positive semidefinite")
      sqomega <- sqrt(diag(X.eigen$values))
      V <- X.eigen$vectors
      return(V %*% sqomega %*% t(V))
    }
  }
  J12 <- root.matrix(switch(vcov,
                            "opg" = chol2inv(chol(meat)),
                            "info" = bread,
                            "sandwich" = bread %*% meat %*% bread
  ))
  process <- t(J12 %*% t(process))  
  
  
  ## get critical values for supLM statistic
  from <- if(ctrl$trim > 1) ctrl$trim else ceiling(nobs * ctrl$trim)
  from <- max(from, ctrl$minbucket)
  to <- nobs - from
  lambda <- ((nobs - from) * to)/(from * (nobs - to))
  
  beta <- partykit:::mob_beta_suplm
  logp.supLM <- function(x, k, lambda)
  {
    if(k > 40L) {
      ## use Estrella (2003) asymptotic approximation
      logp_estrella2003 <- function(x, k, lambda)
        -lgamma(k/2) + k/2 * log(x/2) - x/2 + log(abs(log(lambda) * 
                                                        (1 - k/x) + 2/x))
      ## FIXME: Estrella only works well for large enough x
      ## hence require x > 1.5 * k for Estrella approximation and
      ## use an ad hoc interpolation for larger p-values
      p <- ifelse(x <= 1.5 * k, 
                  (x/(1.5 * k))^sqrt(k) * logp_estrella2003(1.5 * k, k, lambda), 
                  logp_estrella2003(x, k, lambda))
    } else {
      ## use Hansen (1997) approximation
      nb <- ncol(beta) - 1L
      tau <- if(lambda < 1) lambda else 1/(1 + sqrt(lambda))
      beta <- beta[(((k - 1) * 25 + 1):(k * 25)),]
      dummy <- beta[,(1L:nb)] %*% x^(0:(nb-1))
      dummy <- dummy * (dummy > 0)
      pp <- pchisq(dummy, beta[,(nb+1)], lower.tail = FALSE, log.p = TRUE)
      if(tau == 0.5) {
        p <- pchisq(x, k, lower.tail = FALSE, log.p = TRUE)
      } else if(tau <= 0.01) {
        p <- pp[25L]
      } else if(tau >= 0.49) {
        p <- log((exp(log(0.5 - tau) + pp[1L]) + exp(log(tau - 0.49) + pchisq(x, k, lower.tail = FALSE, log.p = TRUE))) * 100)
        ## if p becomes so small that 'correct' weighted averaging does not work, resort to 'naive' averaging
        if(!is.finite(p)) p <- mean(c(pp[1L], pchisq(x, k, lower.tail = FALSE, log.p = TRUE)))
      } else {
        taua <- (0.51 - tau) * 50
        tau1 <- floor(taua)
        p <- log(exp(log(tau1 + 1 - taua) + pp[tau1]) + exp(log(taua-tau1) + pp[tau1 + 1L]))
        ## if p becomes so small that 'correct' weighted averaging does not work, resort to 'naive' averaging
        if(!is.finite(p)) p <- mean(pp[tau1 + 0L:1L])
      }
    }
    return(as.vector(p))
  }
  
  ## compute statistic and p-value
  if(is.factor(z)) {
    oi <- order(z)
    proci <- process[oi, , drop = FALSE]
    
    ifac <- TRUE
    iord <- is.ordered(z) & (ctrl$ordinal != "chisq")
    
    ## order partitioning variable
    z <- z[oi]
    # re-apply factor() added to drop unused levels
    z <- factor(z, levels = unique(z))
    # compute segment weights
    segweights <- if(ctrl$caseweights) tapply(weights[oi], z, sum) else table(z)
    segweights <- as.vector(segweights)/nobs
    
    # compute statistic only if at least two levels are left
    if(length(segweights) < 2L) {
      stat <- 0
      pval <- NA_real_
    } else if(iord) {
      proci <- apply(proci, 2L, cumsum)
      tt0 <- head(cumsum(table(z)), -1L)
      tt <- head(cumsum(segweights), -1L)
      if(ctrl$ordinal == "max") {
        stat <- max(abs(proci[tt0, ] / sqrt(tt * (1-tt))))
        pval <- log(as.numeric(1 - mvtnorm::pmvnorm(
          lower = -stat, upper = stat,
          mean = rep(0, length(tt)),
          sigma = outer(tt, tt, function(x, y)
            sqrt(pmin(x, y) * (1 - pmax(x, y)) / 
                   ((pmax(x, y) * (1 - pmin(x, y))))))
        )^k))
      } else {
        proci <- rowSums(proci^2)
        stat <- max(proci[tt0] / (tt * (1-tt)))
        pval <- log(strucchange::ordL2BB(segweights, nproc = k, nrep = ctrl$nrep)$computePval(stat, nproc = k))
      }
    } else {      
      stat <- sum(sapply(1L:k, function(j) (tapply(proci[,j], z, sum)^2)/segweights))
      pval <- pchisq(stat, k*(length(levels(z))-1), log.p = TRUE, lower.tail = FALSE)
    }
  } else {
    oi <- if(ctrl$breakties) {
      mm <- sort(unique(z))
      mm <- ifelse(length(mm) > 1L, min(diff(mm))/10, 1)
      order(z + runif(length(z), min = -mm, max = +mm))
    } else {
      order(z)
    }
    proci <- process[oi, , drop = FALSE]
    proci <- apply(proci, 2L, cumsum)
    tt0 <- if(ctrl$caseweights && any(weights != 1L)) cumsum(weights[oi]) else 1:n
    stat <- if(from < to) {
      xx <- rowSums(proci^2)
      xx <- xx[tt0 >= from & tt0 <= to]
      tt <- tt0[tt0 >= from & tt0 <= to]/nobs
      max(xx/(tt * (1 - tt)))	  
    } else {
      0
    }
    pval <- if(from < to) logp.supLM(stat, k, lambda) else NA
  }
  
  ## return version of pvalue that .extree_node deals with
  rval <- list(statistic = log(stat), p.value = log1p(-exp(pval)))
  return(rval)
}










##### ctree and mfluc tests with categorization of explanatory variables and binarization of scores

## ctree_cat_bin
.ctree_cat_bin_select <- function(...)
  function(model, trafo, data, subset, weights, whichvar, ctrl) {
    args <- list(...)
    ctrl[names(args)] <- args
    partykit:::.select(model, trafo, data, subset, weights, whichvar, ctrl, FUN = .ctree_cat_bin_test)
  }

.ctree_cat_bin_test <- function(model, trafo, data, subset, weights, j, SPLITONLY = FALSE, ctrl) {
  
  ix <- data$zindex[[j]] ### data[[j, type = "index"]]
  iy <- data$yxindex ### data[["yx", type = "index"]]
  Y <- model$estfun
  
  # categorize scores
  if(is.null(ctrl$ygroups)){
    
    # split Y into 2 parts based on whether residuals (here: scores) are positive or non-positive
    Y <- (-1)^((Y>0)+1)   
  } else {
    
    if(length(ctrl$ygroups)>1) ybreaks <- ctrl$ygroups
    if(length(ctrl$ygroups)==1) ybreaks <- quantile(Y, c(0:ctrl$ygroups)/ctrl$ygroups)
    
    # split Y according to ybreaks
    Y <- matrix(cut(Y, breaks = ybreaks, include.lowest = TRUE),
                ncol = NCOL(Y), dimnames = list(rownames(Y), colnames(Y)))
    
  }    
  
  
  if (!is.null(iy)) {
    stopifnot(NROW(levels(iy)) == (NROW(Y) - 1))
    return(.ctree_cat_test_2d(data = data, j = j, Y = Y, iy = iy, 
                              subset = subset, weights = weights, 
                              SPLITONLY = SPLITONLY, ctrl = ctrl))
  }
  
  stopifnot(NROW(Y) == length(ix))
  
  NAyx <- data$yxmissings ### data[["yx", type = "missings"]]
  NAz <- data$missings[[j]] ### data[[j, type = "missings"]]
  if (ctrl$MIA && (ctrl$splittest || SPLITONLY)) {
    subsetNArm <- subset[!(subset %in% NAyx)]
  } else {
    subsetNArm <- subset[!(subset %in% c(NAyx, NAz))]
  }
  
  return(.ctree_cat_test_1d(data = data, j = j, Y = Y, subset = subsetNArm, 
                            weights = weights, SPLITONLY = SPLITONLY, ctrl = ctrl))
}





## mfluc_cat_bin
.mfluc_cat_bin_select <- function(...)
  function(model, trafo, data, subset, weights, whichvar, ctrl) {
    args <- list(...)
    ctrl[names(args)] <- args
    partykit:::.select(model, trafo, data, subset, weights, whichvar, ctrl, FUN = .mfluc_cat_bin_test)
  }



.mfluc_cat_bin_test <- function(model, trafo, data, subset, weights, j, SPLITONLY, ctrl)
{
  
  stopifnot(!SPLITONLY)
  stopifnot(is.null(data[["yx", type = "index"]]))
  z <- data[[j]][subset]
  
  # categorize split variable
  if(!is.numeric(z) & !is.null(ctrl$xgroups)) warning("xgroups is only used for categorization of numerical split variables")
  if(is.numeric(z)){
    if(is.null(ctrl$xgroups)) ctrl$xgroups <- 4
    if(length(ctrl$xgroups)>1) {
      xbreaks <- ctrl$xgroups
    } else {
      xbreaks <- quantile(z, c(0:ctrl$xgroups)/ctrl$xgroups)
    }
    z <- cut(z, breaks = xbreaks, labels = c(1:ctrl$xgroups), 
             include.lowest = TRUE)
  }
  
  estfun <- model$estfun[subset,,drop = FALSE]
  
  # categorize scores
  if(is.null(ctrl$ygroups)){
    
    # split estfun into 2 parts based on whether residuals (here: scores) are positive or non-positive
    estfun <- (-1)^((estfun>0)+1)  
    
    ## scale estfun such that each column sums up to 1
    for(i in 1:NCOL(estfun)){
      negprop <- sum(estfun[,i] < 0)/NROW(estfun)
      posprop <- sum(estfun[,i] > 0)/NROW(estfun)
      estfun[estfun[,i]<0, i] <- -posprop
      estfun[estfun[,i]>0, i] <- negprop
    }
    
    #if(NCOL(estfun) == 1) estfun <- data.frame(factor(estfun>0))
    #if(NCOL(estfun) > 1){
    #  estfunbin <- data.frame(factor(estfun[,1]>0))
    #  for(i in 2:NCOL(estfun)) estfunbin <- cbind(estfunbin, factor(estfun[,i]>0))
    #  estfun <- estfunbin
    #}
  } else {
    
    if(length(ctrl$ygroups)>1) ybreaks <- ctrl$ygroups
    if(length(ctrl$ygroups)==1) ybreaks <- quantile(estfun, c(0:ctrl$ygroups)/ctrl$ygroups)
    
    # split estfun according to ybreaks
    estfun <- matrix(cut(estfun, breaks = ybreaks, include.lowest = TRUE), 
                     ncol = NCOL(estfun), dimnames = list(rownames(estfun), colnames(estfun)))
    
  }   
  
  cluster <- data[["(cluster)"]][subset]
  if(length(weights) == 0) {
    weights <- rep(1, NROW(estfun))
  } else {
    weights <- weights[subset]
  }
  obj <- model$obj
  
  if(length(unique(z)) < 2L) return(list(statistic = NA, p.value = NA))
  
  ## set up return values
  m <- NCOL(z)
  pval <- rep.int(NA_real_, m)
  stat <- rep.int(0, m)
  ifac <- rep.int(FALSE, m)
  
  ## estimating functions (dropping zero weight observations)
  process <- as.matrix(estfun)
  ww0 <- (weights > 0)
  process <- process[ww0, , drop = FALSE]
  if(!is.null(cluster)) cluster <- droplevels(cluster[ww0]) 
  weights <- weights[ww0]
  z <- z[ww0]
  k <- NCOL(process)
  n <- NROW(process)
  nobs <- if(ctrl$caseweights && any(weights != 1L)) sum(weights) else n
  
  
  ## stop if all collumn values in process are the same
  if(all(apply(process, 2, function(x) length(unique(x))) == 1)) 
    return(list(statistic = NA, p.value = NA))
  
  ## scale process
  process <- process/sqrt(nobs)
  vcov <- ctrl$vcov
  if(is.null(obj)) vcov <- "opg"
  if(vcov != "opg") {
    bread <- vcov(obj) * nobs
  }
  if(vcov != "info") {
    ## correct scaling of estfun for variance estimate:
    ## - caseweights=FALSE: weights are integral part of the estfun -> squared in estimate
    ## - caseweights=TRUE: weights are just a factor in variance estimate -> require division by sqrt(weights)
    meat <- if(is.null(cluster)) {
      crossprod(if(ctrl$caseweights) process/sqrt(weights) else process)
    } else {
      crossprod(as.matrix(apply(if(ctrl$caseweights) process/sqrt(weights) else process, 2L, tapply, cluster, sum)))
    }
  }
  ## from strucchange
  root.matrix <- function(X) {
    if((ncol(X) == 1L)&&(nrow(X) == 1L)) return(sqrt(X)) else {
      X.eigen <- eigen(X, symmetric = TRUE)
      if(any(X.eigen$values < 0)) stop("Matrix is not positive semidefinite")
      sqomega <- sqrt(diag(X.eigen$values))
      V <- X.eigen$vectors
      return(V %*% sqomega %*% t(V))
    }
  }
  J12 <- root.matrix(switch(vcov,
                            "opg" = chol2inv(chol(meat)),
                            "info" = bread,
                            "sandwich" = bread %*% meat %*% bread
  ))
  process <- t(J12 %*% t(process))  
  
  
  ## get critical values for supLM statistic
  from <- if(ctrl$trim > 1) ctrl$trim else ceiling(nobs * ctrl$trim)
  from <- max(from, ctrl$minbucket)
  to <- nobs - from
  lambda <- ((nobs - from) * to)/(from * (nobs - to))
  
  beta <- partykit:::mob_beta_suplm
  logp.supLM <- function(x, k, lambda)
  {
    if(k > 40L) {
      ## use Estrella (2003) asymptotic approximation
      logp_estrella2003 <- function(x, k, lambda)
        -lgamma(k/2) + k/2 * log(x/2) - x/2 + log(abs(log(lambda) * 
                                                        (1 - k/x) + 2/x))
      ## FIXME: Estrella only works well for large enough x
      ## hence require x > 1.5 * k for Estrella approximation and
      ## use an ad hoc interpolation for larger p-values
      p <- ifelse(x <= 1.5 * k, 
                  (x/(1.5 * k))^sqrt(k) * logp_estrella2003(1.5 * k, k, lambda), 
                  logp_estrella2003(x, k, lambda))
    } else {
      ## use Hansen (1997) approximation
      nb <- ncol(beta) - 1L
      tau <- if(lambda < 1) lambda else 1/(1 + sqrt(lambda))
      beta <- beta[(((k - 1) * 25 + 1):(k * 25)),]
      dummy <- beta[,(1L:nb)] %*% x^(0:(nb-1))
      dummy <- dummy * (dummy > 0)
      pp <- pchisq(dummy, beta[,(nb+1)], lower.tail = FALSE, log.p = TRUE)
      if(tau == 0.5) {
        p <- pchisq(x, k, lower.tail = FALSE, log.p = TRUE)
      } else if(tau <= 0.01) {
        p <- pp[25L]
      } else if(tau >= 0.49) {
        p <- log((exp(log(0.5 - tau) + pp[1L]) + exp(log(tau - 0.49) + pchisq(x, k, lower.tail = FALSE, log.p = TRUE))) * 100)
        ## if p becomes so small that 'correct' weighted averaging does not work, resort to 'naive' averaging
        if(!is.finite(p)) p <- mean(c(pp[1L], pchisq(x, k, lower.tail = FALSE, log.p = TRUE)))
      } else {
        taua <- (0.51 - tau) * 50
        tau1 <- floor(taua)
        p <- log(exp(log(tau1 + 1 - taua) + pp[tau1]) + exp(log(taua-tau1) + pp[tau1 + 1L]))
        ## if p becomes so small that 'correct' weighted averaging does not work, resort to 'naive' averaging
        if(!is.finite(p)) p <- mean(pp[tau1 + 0L:1L])
      }
    }
    return(as.vector(p))
  }
  
  ## compute statistic and p-value
  if(is.factor(z)) {
    oi <- order(z)
    proci <- process[oi, , drop = FALSE]
    
    ifac <- TRUE
    iord <- is.ordered(z) & (ctrl$ordinal != "chisq")
    
    ## order partitioning variable
    z <- z[oi]
    # re-apply factor() added to drop unused levels
    z <- factor(z, levels = unique(z))
    # compute segment weights
    segweights <- if(ctrl$caseweights) tapply(weights[oi], z, sum) else table(z)
    segweights <- as.vector(segweights)/nobs
    
    # compute statistic only if at least two levels are left
    if(length(segweights) < 2L) {
      stat <- 0
      pval <- NA_real_
    } else if(iord) {
      proci <- apply(proci, 2L, cumsum)
      tt0 <- head(cumsum(table(z)), -1L)
      tt <- head(cumsum(segweights), -1L)
      if(ctrl$ordinal == "max") {
        stat <- max(abs(proci[tt0, ] / sqrt(tt * (1-tt))))
        pval <- log(as.numeric(1 - mvtnorm::pmvnorm(
          lower = -stat, upper = stat,
          mean = rep(0, length(tt)),
          sigma = outer(tt, tt, function(x, y)
            sqrt(pmin(x, y) * (1 - pmax(x, y)) / 
                   ((pmax(x, y) * (1 - pmin(x, y))))))
        )^k))
      } else {
        proci <- rowSums(proci^2)
        stat <- max(proci[tt0] / (tt * (1-tt)))
        pval <- log(strucchange::ordL2BB(segweights, nproc = k, nrep = ctrl$nrep)$computePval(stat, nproc = k))
      }
    } else {      
      stat <- sum(sapply(1L:k, function(j) (tapply(proci[,j], z, sum)^2)/segweights))
      pval <- pchisq(stat, k*(length(levels(z))-1), log.p = TRUE, lower.tail = FALSE)
    }
  } else {
    oi <- if(ctrl$breakties) {
      mm <- sort(unique(z))
      mm <- ifelse(length(mm) > 1L, min(diff(mm))/10, 1)
      order(z + runif(length(z), min = -mm, max = +mm))
    } else {
      order(z)
    }
    proci <- process[oi, , drop = FALSE]
    proci <- apply(proci, 2L, cumsum)
    tt0 <- if(ctrl$caseweights && any(weights != 1L)) cumsum(weights[oi]) else 1:n
    stat <- if(from < to) {
      xx <- rowSums(proci^2)
      xx <- xx[tt0 >= from & tt0 <= to]
      tt <- tt0[tt0 >= from & tt0 <= to]/nobs
      max(xx/(tt * (1 - tt)))	  
    } else {
      0
    }
    pval <- if(from < to) logp.supLM(stat, k, lambda) else NA
  }
  
  ## return version of pvalue that .extree_node deals with
  rval <- list(statistic = log(stat), p.value = log1p(-exp(pval)))
  return(rval)
}




==> anc/simulation/partykit/DESCRIPTION <==
Package: partykit
Title: A Toolkit for Recursive Partytioning
Date: 2019-06-05
Version: 1.2-4.2
Authors@R: c(person(given = "Torsten", family = "Hothorn", role = c("aut", "cre"), email = "Torsten.Hothorn@R-project.org",
                    comment = c(ORCID = "0000-0001-8301-0471")),
             person(given = "Heidi", family = "Seibold", role = "ctb", email = "heidi@seibold.co",
                    comment = c(ORCID = "0000-0002-8960-9642")),
             person(given = "Achim", family = "Zeileis", role = "aut", email = "Achim.Zeileis@R-project.org",
                    comment = c(ORCID = "0000-0003-0918-3766")))
Description: A toolkit with infrastructure for representing, summarizing, and
  visualizing tree-structured regression and classification models. This
  unified infrastructure can be used for reading/coercing tree models from
  different sources ('rpart', 'RWeka', 'PMML') yielding objects that share
  functionality for print()/plot()/predict() methods. Furthermore, new and improved
  reimplementations of conditional inference trees (ctree()) and model-based
  recursive partitioning (mob()) from the 'party' package are provided based
  on the new infrastructure. A description of this package was published
  by Hothorn and Zeileis (2015) <http://jmlr.org/papers/v16/hothorn15a.html>.
Depends: R (>= 3.1.0), graphics, grid, libcoin (>= 1.0-0), mvtnorm
Imports: grDevices, stats, utils, survival, Formula (>= 1.2-1), inum
        (>= 1.0-0), rpart (>= 4.1-11)
Suggests: XML, pmml, rJava, sandwich, strucchange, vcd, AER, mlbench,
        TH.data (>= 1.0-3), coin (>= 1.1-0), RWeka (>= 0.4-19),
        datasets, parallel, psychotools (>= 0.3-0), psychotree, party
        (>= 1.3-0)
LazyData: yes
License: GPL-2 | GPL-3
URL: http://partykit.R-Forge.R-project.org/partykit
RoxygenNote: 6.1.1
NeedsCompilation: yes
Packaged: 2019-06-05 13:38:05 UTC; lisa
Author: Torsten Hothorn [aut, cre] (<https://orcid.org/0000-0001-8301-0471>),
  Heidi Seibold [ctb] (<https://orcid.org/0000-0002-8960-9642>),
  Achim Zeileis [aut] (<https://orcid.org/0000-0003-0918-3766>)
Maintainer: Torsten Hothorn <Torsten.Hothorn@R-project.org>


==> anc/simulation/partykit/NAMESPACE <==

useDynLib(partykit, .registration = TRUE)

import("stats")
import("graphics")
import("grid")
import("Formula")
import("libcoin")
import("inum")
import("mvtnorm")
importFrom("survival",
  "survfit"
)
importFrom("rpart",
  "prune"
)
importFrom("grDevices",
  "gray.colors"
)
importFrom("utils",
  "capture.output",
  "head",
  "tail",
  "setTxtProgressBar",
  "txtProgressBar"
)

export(
  ## core infrastructure
  "party",
  "partynode",
  "partysplit",

  ## internal tree growing infrastructure
  "extree_data",
  "extree_fit",

  ## new ctree implementation
  "ctree",
  "ctree_control",
  "sctest.constparty",
  "varimp.constparty",

  ## new mob implementation
  "mob",
  "mob_control",
  "refit.modelparty",

  ## mobsters
  "lmtree",
  "glmtree",

  ## new cforest implementation
  "cforest",
  "predict.cforest",
  "varimp",
  "gettree",
  "varimp.cforest",
  "gettree.cforest",

  ## as/is class generics
  "as.party",  
  "as.partynode",
  "as.constparty",
  "as.simpleparty",
  "is.constparty",
  "is.partynode",
  "is.simpleparty",

  ## new generics
  "is.terminal",
  "nodeapply",
  "nodeids",
  "width",
  "nodeprune",

  ## exported methods (to facilitate re-use)
  "plot.party",
  "predict.party",
  "print.party",
  "plot.modelparty",
  "predict.modelparty",
  "print.modelparty",
  "sctest.modelparty",
  "prune.modelparty",
  "prune.lmtree",
  "nodeprune.party",

  ## workhorse infrastructure
  "breaks_split",
  "character_split",
  "formatinfo_node",
  "data_party",
  "data_party.default",
  "edge_simple",
  "fitted_node",
  "id_node",
  "index_split",
  "info_node",
  "info_split",
  "kidids_node",
  "kidids_split",
  "kids_node",
  "predict_party",
  "predict_party.default",
  "prob_split",
  "right_split",
  "split_node",
  "surrogates_node",
  "varid_split",

  ## visualization tools
  "node_barplot",
  "node_bivplot",
  "node_boxplot",
  "node_surv",
  "node_ecdf",
  "node_mvar",
  "node_inner",
  "node_party",
  "node_terminal",

  ## coercion methods for (non-imported) external classes
  "as.party.Weka_tree",
  "as.party.rpart",
  "as.party.XMLNode",
  "as.simpleparty.XMLNode",

  ## misc infrastructure
  "pmmlTreeModel",
  "get_paths",
  "model_frame_rpart"
)

## methods for class party
S3method("[", "party")
S3method("[[", "party")
S3method("as.simpleparty", "party")
S3method("depth", "party")
S3method("formula", "party")
S3method("getCall", "party")
S3method("getCall", "constparties")
S3method("length", "party")
S3method("model.frame", "party")
S3method("names", "party")
S3method("names<-", "party")
S3method("nodeapply", "party")
S3method("nodeids", "party")
S3method("predict", "party")
S3method("width", "party")
S3method("nodeprune", "party")
S3method("nodeprune", "partynode")
S3method("print", "party")
S3method("plot", "party")
S3method("data_party", "default")
S3method("predict_party", "default")

S3method("[[", "extree_data")
S3method("model.frame", "extree_data")

## methods for class partynode
S3method("[", "partynode")
S3method("[[", "partynode")
S3method("as.list", "partynode")
S3method("as.partynode", "partynode")
S3method("depth", "partynode")
S3method("is.terminal", "partynode")
S3method("length", "partynode")
S3method("nodeapply", "partynode")
S3method("nodeids", "partynode")
S3method("print", "partynode")
S3method("width", "partynode")

## methods for class constparty
S3method("as.simpleparty", "constparty")
S3method("plot", "constparty")
S3method("predict_party", "constparty")
S3method("print", "constparty")
S3method("varimp", "constparty")

## methods for class simpleparty
S3method("as.simpleparty", "simpleparty")
S3method("plot", "simpleparty")
S3method("predict_party", "simpleparty")
S3method("print", "simpleparty")

## methods for class modelparty
S3method("coef", "modelparty")
S3method("deviance", "modelparty")
S3method("fitted", "modelparty")
S3method("formula", "modelparty")
S3method("getCall", "modelparty")
S3method("logLik", "modelparty")
S3method("model.frame", "modelparty")
S3method("nobs", "modelparty")
S3method("residuals", "modelparty")
S3method("summary", "modelparty")
S3method("weights", "modelparty")
S3method("predict", "modelparty")
S3method("print", "modelparty")
S3method("plot", "modelparty")
S3method("prune", "modelparty")

## methods for class lmtree
S3method("plot", "lmtree")
S3method("predict", "lmtree")
S3method("print", "lmtree")
S3method("prune", "lmtree")

## methods for class glmtree
S3method("plot", "glmtree")
S3method("predict", "glmtree")
S3method("print", "glmtree")

## methods for class cforest
S3method("predict", "cforest")
S3method("varimp", "cforest")
S3method("gettree", "cforest")
S3method("model.frame", "cforest")

## misc methods
S3method("as.partynode", "list")
S3method("as.party", "Weka_tree")
S3method("as.party", "XMLNode")
S3method("as.simpleparty", "XMLNode")
S3method("as.party", "rpart")

## conditional registration of strucchange methods
if(getRversion() >= "3.6.0") {
  S3method(strucchange::sctest, "constparty")
  S3method(strucchange::sctest, "modelparty")
}


==> anc/simulation/partykit/R/as.party.R <==
as.party <- function(obj, ...)
    UseMethod("as.party")

as.party.rpart <- function(obj, data = TRUE, ...) {

    ff <- obj$frame
    n  <- nrow(ff)

    ### it is no longer allowed to overwrite rpart::model.frame.rpart
    ### make sure to use our own implementation
    ### which works without `model = TRUE' in the rpart call
    mf <- model_frame_rpart(obj)
    
    ## check if any of the variables in the model frame is a "character"
    ## and convert to "factor" if necessary
    for(i in which(sapply(mf, function(x) class(x)[1L]) == "character")) mf[[i]] <- factor(mf[[i]])

    rpart_fitted <- function() {
	ret <- as.data.frame(matrix(nrow = NROW(mf), ncol = 0))
	ret[["(fitted)"]] <- obj$where
        ret[["(response)"]] <- model.response(mf)        
        ret[["(weights)"]] <- model.weights(mf)
        ret
    }
    fitted <- rpart_fitted()

    # special case of no splits
    if (n == 1) {
      node <- partynode(1L)
    } else {

    is.leaf <- (ff$var == "<leaf>")
    vnames <- ff$var[!is.leaf]  #the variable names for the primary splits

    index <- cumsum(c(1, ff$ncompete + ff$nsurrogate + 1*(!is.leaf)))
    splitindex <- list()
    splitindex$primary <- numeric(n)
    splitindex$primary[!is.leaf] <- index[c(!is.leaf, FALSE)]
    splitindex$surrogate <- lapply(1L:n, function(i) {
        prim <- splitindex$primary[i]
        if (prim < 1 || ff[i, "nsurrogate"] == 0) return(NULL)
        else return(prim + ff[i, "ncompete"] + 1L:ff[i, "nsurrogate"])
    })
    
    rpart_kids <- function(i) {
        if (is.leaf[i]) return(NULL)
        else return(c(i + 1L, 
            which((cumsum(!is.leaf[-(1L:i)]) + 1L) == cumsum(is.leaf[-(1L:i)]))[1L] + 1L + i))
    }

    rpart_onesplit <- function(j) {
        if (j < 1) return(NULL)

	idj <- which(rownames(obj$split)[j] == names(mf))
        ### numeric
        if (abs(obj$split[j, "ncat"]) == 1) {
            ret <- partysplit(varid = idj,
                      breaks = as.double(obj$split[j, "index"]),
                      right = FALSE,
                      index = if(obj$split[j, "ncat"] > 0) 2L:1L)
        } else {
            index <- obj$csplit[obj$split[j, "index"],]
	    mfj <- mf[, rownames(obj$split)[j]]
            ### csplit has columns 1L:max(nlevels) for all factors
            ### index <- index[1L:obj$split[j, "ncat"]] ??? safer ???
            index <- index[1L:nlevels(mfj)]
            index[index == 2L] <- NA ### level not present in split
            index[index == 3L] <- 2L  ### 1..left, 3..right
	    if(inherits(mfj, "ordered")) {
                ret <- partysplit(varid = idj, breaks = which(diff(index) != 0L) + 1L,
		  right = FALSE, index = unique(index))
	    } else {
                ret <- partysplit(varid = idj, index = as.integer(index))
            }
	}
        ret
    }
                      
    rpart_split <- function(i)
        rpart_onesplit(splitindex$primary[i])
    
    rpart_surrogates <- function(i)
        lapply(splitindex$surrogate[[i]], rpart_onesplit)

    rpart_node <- function(i) {
        if (is.null(rpart_kids(i))) return(partynode(as.integer(i)))
        nd <- partynode(as.integer(i), split = rpart_split(i),
	           kids = lapply(rpart_kids(i), rpart_node),
	           surrogates = rpart_surrogates(i))

        ### determine majority for (non-random) splitting
        left <- nodeids(kids_node(nd)[[1L]], terminal = TRUE)
        right <- nodeids(kids_node(nd)[[2L]], terminal = TRUE)
        nd$split$prob <- c(0, 0)
        nl <- sum(fitted[["(fitted)"]] %in% left)
        nr <- sum(fitted[["(fitted)"]] %in% right)
        nd$split$prob <- if (nl > nr) c(1, 0) else c(0, 1)
        nd$split$prob <- as.double(nd$split$prob)
        return(nd)
    }

    node <- rpart_node(1)

    }
    
    rval <- party(node = node, data = if(data) mf else mf[0L,],
      fitted = fitted, terms = obj$terms, info = list(method = "rpart"))
    class(rval) <- c("constparty", class(rval))
    return(rval)
}

model_frame_rpart <- function(formula, ...) {
  ## if model.frame is stored, simply extract
  if(!is.null(formula$model)) return(formula$model)
  
  ## otherwise reevaluate model.frame using original call
  mf <- formula$call
  mf <- mf[c(1L, match(c("formula", "data", "subset", "na.action", "weights"), names(mf), 0L))]
  if (is.null(mf$na.action)) mf$na.action <- rpart::na.rpart
  # mf$drop.unused.levels <- TRUE
  mf[[1L]] <- quote(stats::model.frame)
  
  ## use terms instead of formula in call
  mf$formula <- formula$terms
  
  ## evaluate in the right environment and return
  env <- if(!is.null(environment(formula$terms))) environment(formula$terms) else parent.frame()
  mf <- eval(mf, env)
  return(mf)
}

as.party.Weka_tree <- function(obj, data = TRUE, ...) {

  ## needs RWeka and rJava
  stopifnot(requireNamespace("RWeka"))

  ## J48 tree? (can be transformed to "constparty")
  j48 <- inherits(obj, "J48")

  ## construct metadata
  mf <- model.frame(obj)
  mf_class <- sapply(mf, function(x) class(x)[1L])
  mf_levels <- lapply(mf, levels)

  x <- rJava::.jcall(obj$classifier, "S", "graph")
  if(j48) {
    info <- NULL
  } else {
    info <- RWeka::parse_Weka_digraph(x, plainleaf = FALSE)$nodes[, 2L]
    info <- strsplit(info, " (", fixed = TRUE)
    info <- lapply(info, function(x) if(length(x) == 1L) x else c(x[1L], paste("(", x[-1L], sep = "")))
  }
  x <- RWeka::parse_Weka_digraph(x, plainleaf = TRUE)
  nodes <- x$nodes
  edges <- x$edges
  is.leaf <- x$nodes[, "splitvar"] == ""

  weka_tree_kids <- function(i) {
    if (is.leaf[i]) return(NULL)
      else return(which(nodes[,"name"] %in% edges[nodes[i,"name"] == edges[,"from"], "to"]))
  }

  weka_tree_split <- function(i) {
    if(is.leaf[i]) return(NULL)
    
    var_id <- which(nodes[i, "splitvar"] == names(mf))
    edges <- edges[nodes[i,"name"] == edges[,"from"], "label"]
    split <- Map(c, sub("^([[:punct:]]+).*$", "\\1", edges), sub("^([[:punct:]]+) *", "", edges))
    ## ## for J48 the following suffices
    ## split <- strsplit(edges[nodes[i,"name"] == edges[,"from"], "label"], " ")

    if(mf_class[var_id] %in% c("ordered", "factor")) {
      stopifnot(all(sapply(split, head, 1) == "="))
      stopifnot(all(sapply(split, tail, 1) %in% mf_levels[[var_id]]))
      
      split <- partysplit(varid = as.integer(var_id),
        index = match(mf_levels[[var_id]], sapply(split, tail, 1)))
    } else {
      breaks <- unique(as.numeric(sapply(split, tail, 1)))
      breaks <- if(mf_class[var_id] == "integer") as.integer(breaks) else as.double(breaks) ## FIXME: check
      
      stopifnot(length(breaks) == 1 && !is.na(breaks))
      stopifnot(all(sapply(split, head, 1) %in% c("<=", ">")))
      
      split <- partysplit(varid = as.integer(var_id),
        breaks = breaks, right = TRUE,
	index = if(split[[1L]][1L] == ">") 2L:1L)
    }
    return(split)
  }

  weka_tree_node <- function(i) {
    if(is.null(weka_tree_kids(i))) return(partynode(as.integer(i), info = info[[i]]))
    partynode(as.integer(i),
      split = weka_tree_split(i),
      kids = lapply(weka_tree_kids(i), weka_tree_node))
  }

  node <- weka_tree_node(1)

  if(j48) {
    pty <- party(
      node = node,
      data = if(data) mf else mf[0L,],
      fitted = data.frame("(fitted)" = fitted_node(node, mf),
        		  "(response)" = model.response(mf),
        		  check.names = FALSE),
      terms = obj$terms,
      info = list(method = "J4.8"))
    class(pty) <- c("constparty", class(pty))
  } else {
    pty <- party(
      node = node,
      data = mf[0L,],
      fitted = data.frame("(fitted)" = fitted_node(node, mf), check.names = FALSE),
      terms = obj$terms,
      info = list(method = class(obj)[1L]))      
  }

  return(pty)
}


==> anc/simulation/partykit/R/cforest.R <==

### constructor for forest objects
constparties <- function(nodes, data, weights, fitted = NULL, terms = NULL, info = NULL) {

    stopifnot(all(sapply(nodes, function(x) inherits(x, "partynode"))))
    stopifnot(inherits(data, "data.frame"))
    stopifnot(inherits(weights, "list"))

    if(!is.null(fitted)) {
        stopifnot(inherits(fitted, "data.frame"))
        stopifnot(nrow(data) == 0L | nrow(data) == nrow(fitted))
        if (nrow(data) == 0L)
            stopifnot("(response)" %in% names(fitted))
    } else {
        stopifnot(nrow(data) > 0L)
        stopifnot(!is.null(terms))
        fitted <- data.frame("(response)" = model.response(model.frame(terms, data = data, 
                                                                       na.action = na.pass)),
                             check.names = FALSE)
    }

    ret <- list(nodes = nodes, data = data, weights = weights, fitted = fitted)
    class(ret) <- c("constparties", "parties")

    if(!is.null(terms)) {
        stopifnot(inherits(terms, "terms"))
        ret$terms <- terms
    }

    if (!is.null(info))
        ret$info <- info

    ret
}

.perturb <- function(replace = FALSE, fraction = .632) {
    ret <- function(prob) {
        if (replace) {
            rw <- rmultinom(1, size = length(prob), prob = prob)
        } else {
            rw <- integer(length(prob))
            i <- sample(1:length(prob), ceiling(fraction * length(prob)), prob = prob)
            rw[i] <- 1L
        }
        as.integer(rw)
    }
    ret
}

cforest <- function
(
    formula,
    data,   
    weights,
    subset, 
    offset, 
    cluster,
    strata,
    na.action = na.pass,
    control = ctree_control(
        teststat = "quad", testtype = "Univ", mincriterion = 0,
        saveinfo = FALSE, ...),
    ytrafo = NULL, 
    scores = NULL, 
    ntree = 500L, 
    perturb = list(replace = FALSE, fraction = 0.632),
    mtry = ceiling(sqrt(nvar)), 
    applyfun = NULL,
    cores = NULL, 
    trace = FALSE,
    ...
) {
   
    ### get the call and the calling environment for .urp_tree
    call <- match.call(expand.dots = FALSE)
    oweights <- NULL
    if (!missing(weights))
        oweights <- weights
    m <- match(c("formula", "data", "subset", "na.action", "offset", "cluster", 
                 "scores", "ytrafo", "control"), names(call), 0L)
    ctreecall <- call[c(1L, m)]
    ctreecall$doFit <- FALSE
    if (!is.null(oweights))
        ctreecall$weights <- 1:NROW(oweights)
    ctreecall$control <- control ### put ... into ctree_control()
    ctreecall[[1L]] <- quote(partykit::ctree)
    tree <- eval(ctreecall, parent.frame())

    if (is.null(control$update))
        control$update <- is.function(ytrafo)

    d <- tree$d
    updatefun <- tree$update

    nvar <- sum(d$variables$z > 0)
    control$mtry <- mtry
    control$applyfun <- lapply
 
    strata <- d[["(strata)"]]
    if (!is.null(strata)) {
        if (!is.factor(strata)) stop("strata is not a single factor")
    }
    
    probw <- NULL
    iweights <- model.weights(model.frame(d))
    if (!is.null(oweights)) {
        if (is.matrix(oweights)) {
            weights <- oweights[iweights,,drop = FALSE]
        } else {
            weights <- oweights[iweights]
        }
    } else {
        weights <- NULL
    }
    rm(oweights)
    rm(iweights)
    N <- nrow(model.frame(d))
    rw <- NULL
    if (!is.null(weights)) {
        if (is.matrix(weights)) {
            if (ncol(weights) == ntree && nrow(weights) == N) {
                rw <- unclass(as.data.frame(weights))
                rw <- lapply(rw, function(w) 
                    rep(1:length(w), w))
                weights <- integer(0)
            } else {
                stop(sQuote("weights"), "argument incorrect")
            }
        } else {
            probw <- weights / sum(weights)
        }
    } else {
        weights <- integer(0)
    }

    idx <- .start_subset(d)
    if (is.null(rw)) {
        if (is.null(strata)) {
            size <- N
            if (!perturb$replace) size <- floor(size * perturb$fraction)
            rw <- replicate(ntree, 
                            sample(idx, size = size, 
                                   replace = perturb$replace, prob = probw),
                            simplify = FALSE)
        } else {
            frac <- if (!perturb$replace) perturb$fraction else 1
            rw <- replicate(ntree, function() 
                  do.call("c", tapply(idx, strata, 
                          function(i) 
                              sample(i, size = length(i) * frac, 
                                     replace = perturb$replace, prob = probw[i]))))
        }
    }

    ## apply infrastructure for determining split points
    ## use RNGkind("L'Ecuyer-CMRG") to make this reproducible
    if (is.null(applyfun)) {
        applyfun <- if(is.null(cores)) {
            lapply  
        } else {
            function(X, FUN, ...)
                parallel::mclapply(X, FUN, ..., mc.set.seed = TRUE, mc.cores = cores)
        }
    }

    trafo <- updatefun(sort(rw[[1]]), integer(0), control, doFit = FALSE)
    if (trace) pb <- txtProgressBar(style = 3) 
    forest <- applyfun(1:ntree, function(b) {
        if (trace) setTxtProgressBar(pb, b/ntree)
        ret <- updatefun(sort(rw[[b]]), integer(0), control)
        # trafo <<- ret$trafo
        ret$nodes
    })
    if (trace) close(pb)

    fitted <- data.frame(idx = 1:N)  
    mf <- model.frame(d)
    fitted[[2]] <- mf[, d$variables$y, drop = TRUE]
    names(fitted)[2] <- "(response)"
    if (length(weights) > 0)
        fitted[["(weights)"]] <- weights

    ### turn subsets in weights (maybe we can avoid this?)
    rw <- lapply(rw, function(x) as.integer(tabulate(x, nbins = length(idx))))

    control$applyfun <- applyfun

    ret <- constparties(nodes = forest, data = mf, weights = rw,
                        fitted = fitted, terms = d$terms$all,
                        info = list(call = match.call(), control = control))
    ret$trafo <- trafo
    ret$predictf <- d$terms$z
    class(ret) <- c("cforest", class(ret))

    return(ret)
}

predict.cforest <- function(object, newdata = NULL, type = c("response", "prob", "weights", "node"), 
                            OOB = FALSE, FUN = NULL, simplify = TRUE, scale = TRUE, ...) {

    responses <- object$fitted[["(response)"]]
    forest <- object$nodes
    nd <- object$data
    vmatch <- 1:ncol(nd)
    NOnewdata <- TRUE
    if (!is.null(newdata)) {
        factors <- which(sapply(nd, is.factor))
        xlev <- lapply(factors, function(x) levels(nd[[x]]))
        names(xlev) <- names(nd)[factors]
        nd <- model.frame(object$predictf, ### all variables W/O response
                          data = newdata, na.action = na.pass, xlev = xlev)
        OOB <- FALSE
        vmatch <- match(names(object$data), names(nd))
        NOnewdata <- FALSE
    }
    nam <- rownames(nd)

    type <- match.arg(type)

    ### return terminal node ids for data or newdata
    if (type == "node")
        return(lapply(forest, fitted_node, data = nd, vmatch = vmatch, ...))

    ### extract weights
    rw <- object$weights

    w <- 0L

    applyfun <- lapply
    if (!is.null(object$info))
        applyfun <- object$info$control$applyfun

    fdata <- lapply(forest, fitted_node, data = object$data, ...)
    if (NOnewdata && OOB) {
        fnewdata <- list()
    } else {
        fnewdata <- lapply(forest, fitted_node, data = nd, vmatch = vmatch, ...)
    }

    w <- .rfweights(fdata, fnewdata, rw, scale)

#    for (b in 1:length(forest)) {
#        ids <- nodeids(forest[[b]], terminal = TRUE)
#        fnewdata <- fitted_node(forest[[b]], nd, vmatch = vmatch, ...)
#        fdata <- fitted_node(forest[[b]], object$data, ...)
#        tw <- rw[[b]]
#        pw <- sapply(ids, function(i) tw * (fdata == i))
#        ret <- pw[, match(fnewdata, ids), drop = FALSE]
#        ### obs which are in-bag for this tree don't contribute
#        if (OOB) ret[,tw > 0] <- 0
#        w <- w + ret
#    }
#
#    #w <- Reduce("+", bw)
#    if (!is.matrix(w)) w <- matrix(w, ncol = 1)

    if (type == "weights") {
        ret <- w
        colnames(ret) <- nam
        rownames(ret) <- rownames(responses)
        return(ret)
    }
    
    pfun <- function(response) {

        if (is.null(FUN)) {

            rtype <- class(response)[1]
            if (rtype == "ordered") rtype <- "factor"
            if (rtype == "integer") rtype <- "numeric"

            FUN <- switch(rtype,
                "Surv" = if (type == "response") .pred_Surv_response else .pred_Surv,
                "factor" = if (type == "response") .pred_factor_response else .pred_factor,
                "numeric" = if (type == "response") .pred_numeric_response else .pred_ecdf)
        }

        ret <- vector(mode = "list", length = ncol(w))
        for (j in 1:ncol(w))
            ret[[j]] <- FUN(response, w[,j])
        ret <- as.array(ret)
        dim(ret) <- NULL
        names(ret) <- nam
         
        if (simplify)
            ret <- .simplify_pred(ret, names(ret), names(ret))
        ret
    }
    if (!is.data.frame(responses)) {
        ret <- pfun(responses)
    } else {
        ret <- lapply(responses, pfun)
        if (all(sapply(ret, is.atomic)))
            ret <- as.data.frame(ret)
        names(ret) <- colnames(responses)
    }
    ret
}

model.frame.cforest <- function(formula, ...) {
    class(formula) <- "party"
    model.frame(formula, ...)
}


==> anc/simulation/partykit/R/ctree.R <==

.ctree_select <- function(...)
    function(model, trafo, data, subset, weights, whichvar, ctrl) {
        args <- list(...)
        ctrl[names(args)] <- args
        .select(model, trafo, data, subset, weights, whichvar, ctrl, FUN = .ctree_test)
    }

.ctree_split <- function(...)
    function(model, trafo, data, subset, weights, whichvar, ctrl) {
        args <- list(...)
        ctrl[names(args)] <- args
        .split(model, trafo, data, subset, weights, whichvar, ctrl, FUN = .ctree_test)
    }

.ctree_test <- function(model, trafo, data, subset, weights, j, SPLITONLY = FALSE, ctrl) {

    ix <- data$zindex[[j]] ### data[[j, type = "index"]]
    iy <- data$yxindex ### data[["yx", type = "index"]]
    Y <- model$estfun

    if (!is.null(iy)) {
        stopifnot(NROW(levels(iy)) == (NROW(Y) - 1))
        return(.ctree_test_2d(data = data, j = j, Y = Y, iy = iy,
                              subset = subset, weights = weights,
                              SPLITONLY = SPLITONLY, ctrl = ctrl))
    }

    stopifnot(NROW(Y) == length(ix))

    NAyx <- data$yxmissings ### data[["yx", type = "missings"]]
    NAz <- data$missings[[j]] ### data[[j, type = "missings"]]
    if (ctrl$MIA && (ctrl$splittest || SPLITONLY)) {
        subsetNArm <- subset[!(subset %in% NAyx)]
    } else {
        subsetNArm <- subset[!(subset %in% c(NAyx, NAz))]
    }

    return(.ctree_test_1d(data = data, j = j, Y = Y, subset = subsetNArm,
                          weights = weights, SPLITONLY = SPLITONLY, ctrl = ctrl))
}

.partysplit <- function(varid, breaks = NULL, index = NULL, right = TRUE,
                        prob = NULL, info = NULL) {
    ret <- list(varid = varid, breaks = breaks, index = index, right = right,
                prob = prob, info = info)
    class(ret) <- "partysplit"
    ret
}

.ctree_test_1d <- function(data, j, Y, subset, weights, SPLITONLY = FALSE, ctrl) {

    x <- data[[j]]
    MIA <- FALSE
    if (ctrl$MIA) {
        NAs <- data$missings[[j]] ### data[[j, type = "missings"]]
        MIA <- (length(NAs) > 0)
    }

    ### X for (ordered) factors is always dummy matrix
    if (is.factor(x) || is.ordered(x))
        X <- data$zindex[[j]] ### data[[j, type = "index"]]

    scores <- data[[j, type = "scores"]]
    ORDERED <- is.ordered(x) || is.numeric(x)

    ux <- Xleft <- Xright <- NULL

    if (ctrl$splittest || SPLITONLY) {
        MAXSELECT <- TRUE
        if (is.numeric(x)) {
            X <- data$zindex[[j]] ###data[[j, type = "index"]]
            ux <- levels(X)
        }
        if (MIA) {
            Xlev <- attr(X, "levels")
            Xleft <- X + 1L
            Xleft[NAs] <- 1L
            Xright <- X
            Xright[NAs] <- as.integer(length(Xlev) + 1L)
            attr(Xleft, "levels") <- c(NA, Xlev)
            attr(Xright, "levels") <- c(Xlev, NA)
        }
    } else {
        MAXSELECT <- FALSE
        if (is.numeric(x)) {
            if (storage.mode(x) == "double") {
                X <- x
            } else {
                X <- as.double(x) ### copy when necessary
            }
        }
        MIA <- FALSE
    }
    cluster <- data[["(cluster)"]]

    .ctree_test_internal(x = x, X = X, ix = NULL, Xleft = Xleft, Xright = Xright,
                         ixleft = NULL, ixright = NULL, ux = ux, scores = scores,
                         j = j, Y = Y, iy = NULL, subset = subset, weights = weights,
                         cluster = cluster, MIA = MIA, SPLITONLY = SPLITONLY,
                         MAXSELECT = MAXSELECT, ORDERED = ORDERED, ctrl = ctrl)
}


.ctree_test_2d <- function(data, Y, iy, j, subset, weights, SPLITONLY = FALSE, ctrl) {

    x <- data[[j]]
    ix <- data$zindex[[j]] ### data[[j, type = "index"]]
    ux <- attr(ix, "levels")

    MIA <- FALSE
    if (ctrl$MIA) MIA <- any(ix[subset] == 0)

    ### X for (ordered) factors is always dummy matrix
    if (is.factor(x) || is.ordered(x))
        X <- integer(0)

    scores <- data[[j, type = "scores"]]
    ORDERED <- is.ordered(x) || is.numeric(x)

    if (ctrl$splittest || SPLITONLY) {
        MAXSELECT <- TRUE
        X <- integer(0)

        if (MIA) {
            Xlev <- attr(ix, "levels")
            ixleft <- ix + 1L
            ixright <- ix
            ixright[ixright == 0L] <- as.integer(length(Xlev) + 1L)
            attr(ixleft, "levels") <- c(NA, Xlev)
            attr(ixright, "levels") <- c(Xlev, NA)
            Xleft <- Xright <- X
        }
    } else {
        MAXSELECT <- FALSE
        MIA <- FALSE
        if (is.numeric(x))
            X <- matrix(c(0, as.double(attr(ix, "levels"))), ncol = 1)
    }
    cluster <- data[["(cluster)"]]

    .ctree_test_internal(x = x, X = X, ix = ix, Xleft = Xleft, Xright = Xright,
                         ixleft = ixleft, ixright = ixright, ux = ux, scores = scores,
                         j = j, Y = Y, iy = iy, subset = subset, weights = weights,
                         cluster = cluster, MIA = MIA, SPLITONLY = SPLITONLY,
                         MAXSELECT = MAXSELECT, ORDERED = ORDERED, ctrl = ctrl)
}



.ctree_test_internal <- function(x, X, ix, Xleft, Xright, ixleft, ixright, ux, scores, j, Y , iy,
                                 subset, weights, cluster, MIA, SPLITONLY, MAXSELECT, ORDERED, ctrl) {

    if (SPLITONLY) {
        nresample <- 0L
        varonly <- TRUE
        pvalue <- FALSE
        teststat <- ctrl$splitstat
    } else {
        nresample <- ifelse("MonteCarlo" %in% ctrl$testtype,
                        ctrl$nresample, 0L)
        pvalue <- !("Teststatistic" %in% ctrl$testtype)
        if (ctrl$splittest) {
            if (ctrl$teststat != ctrl$splitstat)
                warning("Using different test statistics for testing and splitting")
            teststat <- ctrl$splitstat
            if (nresample == 0 && pvalue)
               stop("MonteCarlo approximation mandatory for splittest = TRUE")
        } else {
           teststat <- ctrl$teststat
        }
        varonly <- "MonteCarlo" %in% ctrl$testtype &&
                   teststat == "maxtype"
    }

    ### see libcoin
    if (MAXSELECT) {
        if (!is.null(cluster)) varonly <- FALSE
    } else {
        if (is.ordered(x) && !ctrl$splittest)
            varonly <- FALSE
    }

    ### if (MIA) use tst as fallback
    ### compute linear statistic + expecation and covariance
    lev <- LinStatExpCov(X = X, Y = Y, ix = ix, iy = iy, subset = subset,
                         weights = weights, block = cluster,
                         nresample = nresample, varonly = varonly, checkNAs = FALSE)

    ### in some cases, estfun() might return NAs which we don't check
    if (any(is.na(lev$LinearStatistic))) {
        if (!is.null(iy)) {
            Ytmp <- Y[iy[subset] + 1L,]
        } else {
            Ytmp <- Y[subset,]
        }
        cc <- complete.cases(Ytmp)
        if (!all(cc)) { ### only NAs left
            if (SPLITONLY) return(NULL)
            return(list(statistic = NA, p.value = NA))
        }
        lev <- LinStatExpCov(X = X, Y = Y, ix = ix, iy = iy, subset = subset,
                             weights = weights, block = cluster,
                             nresample = nresample, varonly = varonly, checkNAs = TRUE)
    }

    if (!MAXSELECT) {
        if (is.ordered(x) && !ctrl$splittest)
            lev <- libcoin::lmult(matrix(scores, nrow = 1), lev)
    }

    ### check if either X or Y were unique
    if (all(lev$Variance < ctrl$tol)) {
        if (SPLITONLY) return(NULL)
        return(list(statistic = NA, p.value = NA))
    }

    ### compute test statistic and log(1 - p-value)
    tst <- doTest(lev, teststat = teststat, pvalue = pvalue,
                  lower = TRUE, log = TRUE, ordered = ORDERED,
                  maxselect = MAXSELECT,
                  minbucket = ctrl$minbucket, pargs = ctrl$pargs)

    if (MIA) {
        ### compute linear statistic + expecation and covariance
        lev <- LinStatExpCov(X = Xleft, Y = Y, ix = ixleft, iy = iy, subset = subset,
                             weights = weights, block = cluster,
                             nresample = nresample, varonly = varonly, checkNAs = FALSE)
        ### compute test statistic and log(1 - p-value)
        tstleft <- doTest(lev, teststat = teststat, pvalue = pvalue,
                          lower = TRUE, log = TRUE, ordered = ORDERED,
                          minbucket = ctrl$minbucket, pargs = ctrl$pargs)
        ### compute linear statistic + expecation and covariance
        lev <- LinStatExpCov(X = Xright, Y = Y, ix = ixright, iy = iy, subset = subset,
                             weights = weights, block = cluster,
                             nresample = nresample, varonly = varonly, checkNAs = FALSE)
        ### compute test statistic and log(1 - p-value)
        tstright <- doTest(lev, teststat = teststat, pvalue = pvalue,
                           lower = TRUE, log = TRUE, ordered = ORDERED,
                           minbucket = ctrl$minbucket, pargs = ctrl$pargs)
    }

    if (!SPLITONLY) {
        if (MIA) {
            tst <- tstleft
            if (tst$TestStatistic < tstright$TestStatistic)
                tst <- tstright
        }
        return(list(statistic = log(pmax(tst$TestStatistic, .Machine$double.eps)),
                    p.value = tst$p.value))
    }

    ret <- NULL
    if (MIA && !any(is.na(tst$index))) {
        if (ORDERED) {
            if (tstleft$TestStatistic >= tstright$TestStatistic) {
                if (all(tst$index == 1)) { ### case C
                    ret <- .partysplit(as.integer(j), breaks = Inf,
                                      index = 1L:2L, prob = as.double(0:1))
                } else {
                    sp <- tstleft$index - 1L ### case A
                    if (!is.ordered(x)) {
                        ### interpolate split-points, see https://arxiv.org/abs/1611.04561
                        if (ctrl$intersplit & sp < length(ux)) {
                            sp <- (ux[sp] + ux[sp + 1]) / 2 ### <FIXME> use weighted mean here? </FIXME>
                        } else {
                            sp <- ux[sp]  ### X <= sp vs. X > sp
                        }
                    }
                    ret <- .partysplit(as.integer(j), breaks = sp,
                                      index = 1L:2L, prob = as.double(rev(0:1)))
                }
            } else {
                ### case C was handled above (tstleft = tstright in this case)
                sp <- tstright$index ### case B
                if (!is.ordered(x)) {
                    ### interpolate split-points, see https://arxiv.org/abs/1611.04561
                    if (ctrl$intersplit & sp < length(ux)) {
                        sp <- (ux[sp] + ux[sp + 1]) / 2
                    } else {
                        sp <- ux[sp]  ### X <= sp vs. X > sp
                    }
                }
                ret <- .partysplit(as.integer(j), breaks = sp,
                                  index = 1L:2L, prob = as.double(0:1))
            }
        } else {
            sp <- tstleft$index[-1L] ### tstleft = tstright for unordered factors
            if (length(unique(sp)) == 1L) { ### case C
                ret <- .partysplit(as.integer(j), index = as.integer(tst$index) + 1L)
            } else { ### always case A
                ret <- .partysplit(as.integer(j),
                                  index = as.integer(sp) + 1L,
                                  prob = as.double(rev(0:1)))
            }
        }
    } else {
        sp <- tst$index
        if (all(is.na(sp))) return(NULL)
        if (ORDERED) {
            if (!is.ordered(x))
                ### interpolate split-points, see https://arxiv.org/abs/1611.04561
                if (ctrl$intersplit & sp < length(ux)) {
                    sp <- (ux[sp] + ux[sp + 1]) / 2
                } else {
                    sp <- ux[sp]  ### X <= sp vs. X > sp
                }
                ret <- .partysplit(as.integer(j), breaks = sp,
                                  index = 1L:2L)
        } else {
            ret <- .partysplit(as.integer(j),
                              index = as.integer(sp) + 1L)
        }
    }
    return(ret)

}

ctree_control <- function
(
    teststat = c("quadratic", "maximum"),
    splitstat = c("quadratic", "maximum"), ### much better for q > 1, max was default
    splittest = FALSE,
    testtype = c("Bonferroni", "MonteCarlo",
                 "Univariate", "Teststatistic"),
    pargs = GenzBretz(),
    nmax = c("yx" = Inf, "z" = Inf),
    alpha = 0.05,
    mincriterion = 1 - alpha,
    logmincriterion = log(mincriterion),
    minsplit = 20L,
    minbucket = 7L,
    minprob = 0.01,
    stump = FALSE,
    lookahead = FALSE,	### try trafo() for daugther nodes before implementing the split
    MIA = FALSE,	### DOI: 10.1016/j.patrec.2008.01.010
    nresample = 9999L,
    tol = sqrt(.Machine$double.eps),
    maxsurrogate = 0L,
    numsurrogate = FALSE,
    mtry = Inf,
    maxdepth = Inf,
    multiway = FALSE,
    splittry = 2L,
    intersplit = FALSE,
    majority = FALSE,
    caseweights = TRUE,
    applyfun = NULL,
    cores = NULL,
    saveinfo = TRUE,
    update = NULL,
    splitflavour = c("ctree", "exhaustive")
) {

    testtype <- match.arg(testtype, several.ok = TRUE)
    if (length(testtype) == 4) testtype <- testtype[1]
    ttesttype <- testtype
    if (length(testtype) > 1) {
        stopifnot(all(testtype %in% c("Bonferroni", "MonteCarlo")))
        ttesttype <- "MonteCarlo"
    }

    if (MIA && maxsurrogate > 0)
        warning("Mixing MIA splits with surrogate splits does not make sense")

    if (MIA && majority)
        warning("Mixing MIA splits with majority does not make sense")

    splitstat <- match.arg(splitstat)
    teststat <- match.arg(teststat)

    if (!caseweights)
        stop("only caseweights currently implemented in ctree")

    splitflavour <- match.arg(splitflavour)

    c(extree_control(criterion = ifelse("Teststatistic" %in% testtype,
                                      "statistic", "p.value"),
                     logmincriterion = logmincriterion, minsplit = minsplit,
                     minbucket = minbucket, minprob = minprob,
                     nmax = nmax, stump = stump, lookahead = lookahead,
                     mtry = mtry, maxdepth = maxdepth, multiway = multiway,
                     splittry = splittry, maxsurrogate = maxsurrogate,
                     numsurrogate = numsurrogate,
                     majority = majority, caseweights = caseweights,
                     applyfun = applyfun, saveinfo = saveinfo,  ### always
                     selectfun = .ctree_select(),
                     splitfun = if (splitflavour == "ctree") .ctree_split() else .objfun_test(),
                     svselectfun = .ctree_select(),
                     svsplitfun =.ctree_split(minbucket = 0),
                     bonferroni = "Bonferroni" %in% testtype,
                     update = update),
      list(teststat = teststat, splitstat = splitstat, splittest = splittest, pargs = pargs,
           testtype = ttesttype, nresample = nresample, tol = tol,
           intersplit = intersplit, MIA = MIA))
}

ctree <- function(formula, data, subset, weights, na.action = na.pass, offset, cluster,
                  control = ctree_control(...), ytrafo = NULL, converged = NULL, scores = NULL,
                  doFit = TRUE, ...) {

    ## set up model.frame() call
    mf <- match.call(expand.dots = FALSE)
    m <- match(c("formula", "data", "subset", "na.action", "weights",
                 "offset", "cluster", "scores"), names(mf), 0L)
    mf <- mf[c(1L, m)]
    mf$yx <- "none"
    if (is.function(ytrafo)) {
        if (all(c("y", "x") %in% names(formals(ytrafo))))
            mf$yx <- "matrix"
    }
    mf$nmax <- control$nmax
    ## evaluate model.frame
    mf[[1L]] <- quote(partykit::extree_data)

    d <- eval(mf, parent.frame())
    subset <- .start_subset(d)

    weights <- model.weights(model.frame(d))

    if (is.function(ytrafo)) {
        if (is.null(control$update))
            control$update <- TRUE
        nf <- names(formals(ytrafo))
        if (all(c("data", "weights", "control") %in% nf))
            ytrafo <- ytrafo(data = d, weights = weights, control = control)
        nf <- names(formals(ytrafo))
        stopifnot(all(c("subset", "weights", "info", "estfun", "object") %in% nf) ||
                  all(c("y", "x", "weights", "offset", "start") %in% nf))
    } else {
        if (is.null(control$update))
            control$update <- FALSE
        stopifnot(length(d$variables$x) == 0)
        mfyx <- model.frame(d, yxonly = TRUE)
        mfyx[["(weights)"]] <- mfyx[["(offset)"]] <- NULL
        yvars <- names(mfyx)
        for (yvar in yvars) {
            sc <- d[[yvar, "scores"]]
            if (!is.null(sc))
                attr(mfyx[[yvar]], "scores") <- sc
        }
        Y <- .y2infl(mfyx, response = d$variables$y, ytrafo = ytrafo)
        if (!is.null(iy <- d[["yx", type = "index"]])) {
            Y <- rbind(0, Y)
        }
        ytrafo <- function(subset, weights, info, estfun, object, ...)
            list(estfun = Y, unweighted = TRUE)
            ### unweighted = TRUE prevents estfun / w in extree_fit
    }
    if (is.function(converged)) {
        stopifnot(all(c("data", "weights", "control") %in% names(formals(converged))))
        converged <- converged(d, weights, control = control)
    } else {
        converged <- TRUE
    }

    update <- function(subset, weights, control, doFit = TRUE)
        extree_fit(data = d, trafo = ytrafo, converged = converged, partyvars = d$variables$z,
                   subset = subset, weights = weights, ctrl = control, doFit = doFit)
    if (!doFit) return(list(d = d, update = update))
    tree <- update(subset = subset, weights = weights, control = control)
    trafo <- tree$trafo
    tree <- tree$nodes

    mf <- model.frame(d)
    if (is.null(weights)) weights <- rep(1, nrow(mf))

    fitted <- data.frame("(fitted)" = fitted_node(tree, mf),
                         "(weights)" = weights,
                         check.names = FALSE)
    fitted[[3]] <- mf[, d$variables$y, drop = TRUE]
    names(fitted)[3] <- "(response)"
    ret <- party(tree, data = mf, fitted = fitted,
                 info = list(call = match.call(), control = control))
    ret$update <- update
    ret$trafo <- trafo
    class(ret) <- c("constparty", class(ret))

    ### doesn't work for Surv objects
    # ret$terms <- terms(formula, data = mf)
    ret$terms <- d$terms$all
    ### need to adjust print and plot methods
    ### for multivariate responses
    ### if (length(response) > 1) class(ret) <- "party"
    return(ret)
}


.logrank_trafo <- function(...)
    return(coin::logrank_trafo(...))

### convert response y to influence function h(y)
.y2infl <- function(data, response, ytrafo = NULL) {

    if (length(response) == 1) {
        if (!is.null(ytrafo[[response]])) {
            yfun <- ytrafo[[response]]
            rtype <- "user-defined"
        } else {
            rtype <- class(data[[response]])[1]
            if (rtype == "integer") rtype <- "numeric"
            if (rtype == "AsIs") rtype <- "numeric"
        }
        response <- data[[response]]

        infl <- switch(rtype,
            "user-defined" = yfun(response),
            "factor" = {
                X <- model.matrix(~ response - 1)
                if (nlevels(response) > 2) return(X)
                return(X[,-1, drop = FALSE])
            },
            "ordered" = {
                sc <- attr(response, "scores")
                if (is.null(sc)) sc <- 1L:nlevels(response)
                sc <- as.numeric(sc)
                return(matrix(sc[as.integer(response)], ncol = 1))
            },
            "numeric" = response,
            "Surv" = .logrank_trafo(response)
        )
    } else {
        ### multivariate response
        infl <- lapply(response, .y2infl, data = data)
        tmp <- do.call("cbind", infl)
        attr(tmp, "assign") <- rep(1L:length(infl), sapply(infl, NCOL))
        infl <- tmp
    }
    if (!is.matrix(infl)) infl <- matrix(infl, ncol = 1)
    storage.mode(infl) <- "double"
    return(infl)
}

sctest.constparty <- function(object, node = NULL, ...)
{

    if(is.null(node)) {
        ids <- nodeids(object, terminal = FALSE) ### all nodes
    } else {
        ids <- node
    }

    rval <- nodeapply(object, ids, function(n) {
        crit <- info_node(n)$criterion
        if (is.null(crit)) return(NULL)
        ret <- crit[c("statistic", "p.value"),,drop = FALSE]
        ret
    })
    names(rval) <- ids
    if(length(ids) == 1L)
        return(rval[[1L]])
    return(rval)
}


==> anc/simulation/partykit/R/extree.R <==

.select <- function(model, trafo, data, subset, weights, whichvar, ctrl, FUN) {
    ret <- list(criteria = matrix(NA, nrow = 2L, ncol = ncol(model.frame(data))))
    rownames(ret$criteria) <- c("statistic", "p.value")
    colnames(ret$criteria) <- names(model.frame(data))
    if (length(whichvar) == 0) return(ret)
    ### <FIXME> allow joint MC in the absense of missings; fix seeds
    ### write ctree_test / ... with whichvar and loop over variables there
    ### </FIXME>
    for (j in whichvar) {
        tst <- FUN(model = model, trafo = trafo, data = data, 
                   subset = subset, weights = weights, j = j, 
                   SPLITONLY = FALSE, ctrl = ctrl)
        ret$criteria["statistic",j] <- tst$statistic
        ret$criteria["p.value",j] <- tst$p.value
    }
    ret
}

.split <- function(model, trafo, data, subset, weights, whichvar, ctrl, FUN) {
    if (length(whichvar) == 0) return(NULL)
    for (j in whichvar) {
        x <- model.frame(data)[[j]]
        if (ctrl$multiway && is.factor(x) && !is.ordered(x) &&
            (ctrl$maxsurrogate == 0) && nlevels(x[subset, drop = TRUE]) > 1) 
        {
            index <- 1L:nlevels(x)
            xt <- libcoin::ctabs(ix = unclass(x), weights = weights, subset = subset)[-1]
            index[xt == 0] <- NA
            ### maybe multiway is not so smart here as
            ### nodes with nobs < minbucket could result
            index[xt > 0 & xt < ctrl$minbucket] <- nlevels(x) + 1L
            if (length(unique(index)) == 1) {
                ret <- NULL
            } else {
                index <- unclass(factor(index))
                ret <- partysplit(as.integer(j), index = as.integer(index))
            }
        } else {
            ret <- FUN(model = model, trafo = trafo, data = data, 
                       subset = subset, weights = weights, j = j, 
                       SPLITONLY = TRUE, ctrl = ctrl)
        }
        ### check if trafo can be successfully applied to all daugther nodes 
        ### (converged = TRUE)
        if (ctrl$lookahead & !is.null(ret)) {
            sp <- kidids_split(ret, model.frame(data), obs = subset)
            conv <- sapply(unique(na.omit(sp)), function(i)
                    isTRUE(trafo(subset[sp == i & !is.na(sp)], weights = weights)$converged))
            if (!all(conv)) ret <- NULL
        }
        if (!is.null(ret)) break()
    }
    return(ret)
}

.objfun_select <- function(...)
    function(model, trafo, data, subset, weights, whichvar, ctrl) {
        args <- list(...)
        ctrl[names(args)] <- args
        .select(model, trafo, data, subset, weights, whichvar, ctrl, FUN = .objfun_test)
    }

.objfun_split <- function(...)
    function(model, trafo, data, subset, weights, whichvar, ctrl) {
        args <- list(...)
        ctrl[names(args)] <- args
        .split(model, trafo, data, subset, weights, whichvar, ctrl, FUN = .objfun_test) 
    }

### unbiased recursive partitioning: set up new node
.extree_node <- function
(
    id = 1L, 			### id of this node
    data, 			### full data, readonly
    trafo,
    selectfun, 			### variable selection
    splitfun,                   ### split selection
    svselectfun,                ### same for surrogate splits
    svsplitfun,                 ### same for surrogate splits
    partyvars, 			### partytioning variables
                                ### a subset of 1:ncol(model.frame(data))
    weights = integer(0L),	### optional case weights
    subset, 			### subset of 1:nrow(data)
                                ### for identifying obs for this node
    ctrl, 			### extree_control()
    info = NULL,
    cenv = NULL			### environment for depth and maxid
) {

    ### depth keeps track of the depth of the tree
    ### which has to be < than maxdepth
    ### maxit is the largest id in the left subtree
    if (is.null(cenv)) {
        cenv <- new.env()
        assign("depth", 0L, envir = cenv)
    }
    depth <- get("depth", envir = cenv)
    assign("maxid", id, envir = cenv)
    if (depth >= ctrl$maxdepth)
        return(partynode(as.integer(id)))

    ### check for stumps
    if (id > 1L && ctrl$stump) 
        return(partynode(as.integer(id)))

    ### sw is basically the number of observations
    ### which has to be > minsplit in order to consider
    ### the node for splitting
    if (length(weights) > 0L) {
        if (ctrl$caseweights) {
            sw <- sum(weights[subset]) 
        } else {
            sw <- sum(weights[subset] > 0L)
        }
    } else {
        sw <- length(subset)
    }
    if (sw < ctrl$minsplit) 
        return(partynode(as.integer(id)))

    svars <- which(partyvars > 0)
    if (ctrl$mtry < Inf) {
        mtry <- min(sum(partyvars > 0), ctrl$mtry)
        svars <- .resample(svars, mtry, prob = partyvars[partyvars > 0])
    } 

    thismodel <- trafo(subset = subset, weights = weights, info = info, 
                       estfun = TRUE, object = TRUE)
    if (is.null(thismodel))
        return(partynode(as.integer(id)))

    ### update sample size constraints on possible splits
    ### need to do this here because selectfun might consider splits
    mb <- ctrl$minbucket
    mp <- ctrl$minprob
    swp <- ceiling(sw * mp)
    if (mb < swp) mb <- as.integer(swp)
    thisctrl <- ctrl
    thisctrl$minbucket <- mb

    ### compute test statistics and p-values
    ### for _unbiased_ variable selection
    sf <- selectfun(model = thismodel, trafo = trafo, data = data, subset = subset, weights = weights, 
                    whichvar = svars, ctrl = thisctrl)

    if (inherits(sf, "partysplit")) {
        thissplit <- sf
        info <- nodeinfo <- thismodel[!(names(thismodel) %in% c("estfun"))]
        info$nobs <- sw
        if (!ctrl$saveinfo) info <- NULL
    } else {
        if (ctrl$bonferroni) 
            ### make sure to correct for _non-constant_ variables only
            sf$criteria["p.value",] <- sf$criteria["p.value",] * 
                                       sum(!is.na(sf$criteria["p.value",]))
        ### selectfun might return other things later to be used for info
        p <- sf$criteria

        crit <- p[ctrl$criterion,,drop = TRUE]
        if (all(is.na(crit))) 
            return(partynode(as.integer(id)))

        crit[is.na(crit)] <- -Inf
        ### crit is maximised, but there might be ties
        ties <- which(abs(crit - max(crit, na.rm = TRUE)) < sqrt(.Machine$double.xmin))
        if (length(ties) > 1) {
            ### add a small value (< 1/1000) to crit derived from rank of 
            ### teststat
            crit[ties] <- crit[ties] + 
                rank(p["statistic", ties]) / (sum(ties) * 1000)
        }

        ### switch from log(1 - pval) to pval for info slots
        ### switch from log(statistic) to statistic
        ### criterion stays on log scale to replicate variable selection
        p <- rbind(p, criterion = crit)
        p["statistic",] <- exp(p["statistic",])
        p["p.value",] <- -expm1(p["p.value",])
        pmin <- p["p.value", which.max(crit)]
        names(pmin) <- colnames(model.frame(data))[which.max(crit)]

        ### report on tests actually performed only
        p <- p[,!is.na(p["statistic",]) & is.finite(p["statistic",]),
               drop = FALSE]
        info <- nodeinfo <- c(list(criterion = p, p.value = pmin), 
                              sf[!(names(sf) %in% c("criteria", "converged"))],
                              thismodel[!(names(thismodel) %in% c("estfun"))])
        info$nobs <- sw
        if (!ctrl$saveinfo) info <- NULL

        ### nothing "significant"
        if (all(crit <= ctrl$logmincriterion))
            return(partynode(as.integer(id), info = info))

        ### at most ctrl$splittry variables with meaningful criterion
        st <- pmin(sum(is.finite(crit)), ctrl$splittry)
        jsel <- rev(order(crit))[1:st]
        jsel <- jsel[crit[jsel] > ctrl$logmincriterion]
        if (!is.null(sf$splits)) {
            ### selectfun may return of a list of partysplit objects; use these for
            ### splitting; selectfun is responsible for making sure lookahead is implemented
            thissplit <- sf$splits[[jsel[1]]]
        } else {
            ### try to find an admissible split in data[, jsel]
            thissplit <- splitfun(model = thismodel, trafo = trafo, data = data, subset = subset, 
                                  weights = weights, whichvar = jsel, ctrl = thisctrl)
        }
    }

    ### failed split search:
    if (is.null(thissplit))
        return(partynode(as.integer(id), info = info))

    ### successful split search: set-up node
    ret <- partynode(as.integer(id))
    ret$split <- thissplit
    ret$info <- info

    ### determine observations for splitting (only non-missings)
    snotNA <- subset[!subset %in% data[[varid_split(thissplit), type = "missings"]]]
    ### and split observations
    kidids <- kidids_node(ret, model.frame(data), obs = snotNA)

    ### compute probability of going left / right
    prob <- tabulate(kidids) / length(kidids) 
    # names(dimnames(prob)) <- NULL
    if (ctrl$majority)  ### go with majority
        prob <- as.double((1L:length(prob)) %in% which.max(prob))
    if (is.null(ret$split$prob))
        ret$split$prob <- prob

    ### compute surrogate splits
    if (ctrl$maxsurrogate > 0L) {
        pv <- partyvars
        pv[varid_split(thissplit)] <- 0
        pv <- which(pv > 0)
        if (ctrl$numsurrogate)
            pv <- pv[sapply(model.frame(data)[, pv], function(x) is.numeric(x) || is.ordered(x))]
        ret$surrogates <- .extree_surrogates(kidids, data = data, 
            weights = weights, subset = snotNA, 
            whichvar = pv,
            selectfun = svselectfun, splitfun = svsplitfun, ctrl = ctrl)
    }
    kidids <- kidids_node(ret, model.frame(data), obs = subset)

    ### proceed recursively
    kids <- vector(mode = "list", length = max(kidids)) 
    nextid <- id + 1L
    for (k in 1L:max(kidids)) {
        nextsubset <- subset[kidids == k]
        assign("depth", depth + 1L, envir = cenv)
        kids[[k]] <- .extree_node(id = nextid, data = data, 
            trafo = trafo,
            selectfun = selectfun, splitfun = splitfun,
            svselectfun = svselectfun, svsplitfun = svsplitfun, 
            partyvars = partyvars, 
            weights = weights, subset = nextsubset, 
            ctrl = ctrl, info = nodeinfo, cenv = cenv)
        ### was: nextid <- max(nodeids(kids[[k]])) + 1L
        nextid <- get("maxid", envir = cenv) + 1L
    }
    ret$kids <- kids

    return(ret)
}

### unbiased recursive partitioning: surrogate splits
.extree_surrogates <- function
(
    split, 			### integer vector with primary kidids
    data, 			### full data, readonly
    weights,
    subset, 			### subset of 1:nrow(data) with
				### non-missings in primary split
    whichvar, 			### partytioning variables
    selectfun, 			### variable selection and split
				### function
    splitfun,
    ctrl			### ctree_control()
) {

    if (length(whichvar) == 0) return(NULL)
    ms <- max(split)
    if (ms != 2) return(NULL) ### ie no multiway splits!
    dm <- matrix(0, nrow = nrow(model.frame(data)), ncol = ms)
    dm[cbind(subset, split)] <- 1
    thismodel <- list(estfun = dm)
    sf <- selectfun(model = thismodel, trafo = NULL, data = data, subset = subset, 
                    weights = weights, whichvar = whichvar, ctrl = ctrl)
    p <- sf$criteria
    ### partykit always used p-values, so expect some differences
    crit <- p[ctrl$criterion,,drop = TRUE]
    ### crit is maximised, but there might be ties
    ties <- which(abs(crit - max(crit, na.rm = TRUE)) < .Machine$double.eps)
    if (length(ties) > 1) {
        ### add a small value (< 1/1000) to crit derived from order of 
        ### teststat
        crit[ties] <- crit[ties] + 
            order(p["statistic", ties]) / (sum(ties) * 1000)
    }

    ret <- vector(mode = "list", length = min(c(length(whichvar), 
                                                ctrl$maxsurrogate)))

    for (i in 1L:length(ret)) {
        jsel <- which.max(crit)
        thisctrl <- ctrl
        thisctrl$minbucket <- 0L
        sp <- splitfun(model = thismodel, trafo = NULL, data = data, subset = subset, 
                       weights = weights, whichvar = jsel, ctrl = ctrl)
        if (is.null(sp)) next
        ret[[i]] <- sp
        tmp <- kidids_split(ret[[i]], model.frame(data), obs = subset)

        ### <FIXME> this needs fixing for multiway "split"
        tab <- table(tmp, split)
        if (tab[1, 1] < tab[1, 2]) {
            indx <- ret[[i]]$index
            ret[[i]]$index[indx == 1] <- 2L
            ret[[i]]$index[indx == 2] <- 1L
        }
        ### </FIXME>
        crit[which.max(crit)] <- -Inf
    }
    ret <- ret[!sapply(ret, is.null)]
    if (length(ret) == 0L) ret <- NULL
    return(ret)
}

extree_fit <- function(data, trafo, converged, selectfun = ctrl$selectfun, 
                       splitfun = ctrl$splitfun, svselectfun = ctrl$svselectfun, 
                       svsplitfun = ctrl$svsplitfun, partyvars, subset, weights, ctrl, doFit = TRUE) {
    ret <- list()

    ### <FIXME> use data$vars$z as default for partyvars </FIXME>
    ### <FIXME> try to avoid doFit </FIXME>

    nf <- names(formals(trafo))
    if (all(c("subset", "weights", "info", "estfun", "object") %in% nf)) {
        mytrafo <- trafo
    } else {
        stopifnot(all(c("y", "x", "offset", "weights", "start") %in% nf))
        stopifnot(!is.null(yx <- data$yx))
        mytrafo <- function(subset, weights, info, estfun = FALSE, object = FALSE, ...) {
            iy <- data[["yx", type = "index"]]
            if (is.null(iy)) {
                NAyx <- data[["yx", type = "missing"]]
                y <- yx$y
                x <- yx$x
                offset <- attr(yx$x, "offset")
                ### <FIXME> other ways of handling NAs necessary? </FIXME>
                subset <- subset[!(subset %in% NAyx)]
                if (NCOL(y) > 1) {
                    y <- y[subset,,drop = FALSE]
                } else {
                    y <- y[subset]
                }
                if (!is.null(x)) {
                    ax <- attributes(x)
                    ax$dim <- NULL
                    ax$dimnames <- NULL
                    x <- x[subset,,drop = FALSE]
                    for (a in names(ax)) attr(x, a) <- ax[[a]] ### terms, formula, ... for predict
                }
                w <- weights[subset]
                offset <- offset[subset]
                cluster <- data[["(cluster)"]][subset]
                if (all(c("estfun", "object") %in% nf)) { 
                    m <- trafo(y = y, x = x, offset = offset, weights = w, start = info$coef, 
                               cluster = cluster, estfun = estfun, object = object, ...)
                } else {
                    obj <- trafo(y = y, x = x, offset = offset, weights = w, start = info$coef, 
                                 cluster = cluster, ...)
                    m <- list(coefficients = coef(obj),
                              objfun = -as.numeric(logLik(obj)),
                              estfun = NULL, object = NULL)
                    if (estfun) m$estfun <- sandwich::estfun(obj)
                    if (object) m$object <- obj
                }
                if (!is.null(ef <- m$estfun)) {
                    ### ctree expects unweighted scores
                    if (!isTRUE(m$unweighted) && is.null(selectfun) && ctrl$testflavour == "ctree") 
                        m$estfun <- m$estfun / w
                    Y <- matrix(0, nrow = nrow(model.frame(data)), ncol = ncol(ef))
                    Y[subset,] <- m$estfun
                    m$estfun <- Y
                }
            } else {
                w <- libcoin::ctabs(ix = iy, subset = subset, weights = weights)[-1]
                offset <- attr(yx$x, "offset")
                cluster <- model.frame(data, yxonly = TRUE)[["(cluster)"]]
                if (all(c("estfun", "object") %in% nf)) { 
                    m <- trafo(y = yx$y, x = yx$x, offset = offset, weights = w, start = info$coef, 
                               cluster = cluster,
                               estfun = estfun, object = object, ...)
                } else {
                    obj <- trafo(y = yx$y, x = yx$x, offset = offset, weights = w, start = info$coef, 
                                 cluster = cluster, ...)
                    m <- list(coefficients = coef(obj),
                              objfun = -as.numeric(logLik(obj)),
                              estfun = NULL, object = NULL)
                    if (estfun) m$estfun <- sandwich::estfun(obj)
                    if (object) m$object <- obj
                    if (!is.null(obj$unweighted)) 
                        m$unweighted <- obj$unweighted
                    m$converged <- obj$converged ### may or may not exist
                }
                ### <FIXME> unweight scores in ctree or weight scores in
                ### mfluc (means: for each variable again) </FIXME>
                ### ctree expects unweighted scores
                if (!is.null(m$estfun))  {
                    if (!isTRUE(m$unweighted) && is.null(selectfun) && ctrl$testflavour == "ctree") 
                        m$estfun <- m$estfun / w
                }
                if (!is.null(ef <- m$estfun))
                    m$estfun <- rbind(0, ef)
            }
            return(m)
        }
    }
                 
    if (!ctrl$update) {
        rootestfun <- mytrafo(subset = subset, weights = weights)
        updatetrafo <- function(subset, weights, info, ...)
            return(rootestfun)
    } else {
        updatetrafo <- function(subset, weights, info, ...) {
            ret <- mytrafo(subset = subset, weights = weights, info = info, ...)
            if (is.null(ret$converged)) ret$converged <- TRUE
            conv <- TRUE
            if (is.function(converged)) conv <- converged(subset, weights)
            ret$converged <- ret$converged && conv
            if (!ret$converged) return(NULL)
            ret
        }
    }

    nm <- c("model", "trafo", "data", "subset", "weights", "whichvar", "ctrl")
    stopifnot(all(nm == names(formals(selectfun))))
    stopifnot(all(nm == names(formals(splitfun))))
    stopifnot(all(nm == names(formals(svselectfun))))
    stopifnot(all(nm == names(formals(svsplitfun))))

    if (!doFit) return(mytrafo)

    list(nodes = .extree_node(id = 1, data = data, trafo = updatetrafo, selectfun = selectfun, 
                              splitfun = splitfun, svselectfun = svselectfun, svsplitfun = svsplitfun, 
                              partyvars = partyvars, weights = weights, subset = subset, ctrl = ctrl),
         trafo = mytrafo)
}

## extensible tree (model) function
extree_data <- function(formula, data, subset, na.action = na.pass, weights, offset, cluster,
  strata, scores = NULL, yx = c("none", "matrix"), ytype = c("vector", "data.frame", "matrix"), 
  nmax = c("yx" = Inf, "z" = Inf), ...)
{
  ## call
  cl <- match.call()
  yx <- match.arg(yx, choices = c("none", "matrix"))
  ytype <- match.arg(ytype, choices = c("vector", "data.frame", "matrix"))

  ## 'formula' may either be a (multi-part) formula or a list
  noformula <- !inherits(formula, "formula")
  if(noformula) {

    ## formula needs to be a 'list' (if it is not a 'formula')
    if(!inherits(formula, "list")) stop("unsupported specification of 'formula'")    

    ## specified formula elements and overall call elements
    fonam <- names(formula)
    clnam <- names(cl)[-1L]
    vanam <- c("y", "x", "z", "weights", "offset", "cluster", "strata")
    
    ## y and z (and optionally x) need to be in formula
    if(!all(c("y", "z") %in% fonam)) stop("'formula' needs to specify at least a response 'y' and partitioning variables 'z'")
    if(!("x" %in% fonam)) formula$x <- NULL
    
    ## furthermore weights/offset/cluster/strata may be in formula or call
    vars <- formula[vanam]
    names(vars) <- vanam
    if("weights" %in% clnam) {
      clvar <- try(weights, silent = TRUE)
      vars[["weights"]] <- c(vars[["weights"]], if(!inherits(clvar, "try-error")) clvar else deparse(cl$weights))
    }
    if("offset" %in% clnam) {
      clvar <- try(offset, silent = TRUE)
      vars[["offset"]] <- c(vars[["offset"]], if(!inherits(clvar, "try-error")) clvar else deparse(cl$offset))
    }
    if("cluster" %in% clnam) {
      clvar <- try(cluster, silent = TRUE)
      vars[["cluster"]] <- c(vars[["cluster"]], if(!inherits(clvar, "try-error")) clvar else deparse(cl$cluster))
    }
    if("strata" %in% clnam) {
      clvar <- try(strata, silent = TRUE)
      vars[["strata"]] <- c(vars[["strata"]], if(!inherits(clvar, "try-error")) clvar else deparse(cl$strata))
    }
    
    ## sanity checking
    for(v in vanam) {
      if(!is.null(vars[[v]]) && !(is.numeric(vars[[v]]) | is.character(vars[[v]]) | is.logical(vars[[v]]))) {
        warning(sprintf("unknown specification of '%s', must be character, numeric, or logical", v))
        vars[v] <- list(NULL)
      }
    }
    if(!missing(subset)) warning("'subset' argument ignored in list specification of 'formula'")
    if(!missing(na.action)) warning("'na.action' argument ignored in list specification of 'formula'")    

    ## no terms (by default)
    mt <- NULL

  } else {

    ## set up model.frame() call
    mf <- match.call(expand.dots = FALSE)
    mf$na.action <- na.action ### evaluate na.action
    if(missing(data)) data <- environment(formula)
    m <- match(c("formula", "data", "subset", "na.action", "weights", "offset", "cluster", "strata"), names(mf), 0L)
    mf <- mf[c(1L, m)]
    mf$drop.unused.levels <- TRUE
    mf$dot <- "sequential"

    ## formula processing
    oformula <- as.formula(formula)
    formula <- Formula::as.Formula(formula)
    mf$formula <- formula
    npart <- length(formula)
    if(any(npart < 1L)) stop("'formula' must specify at least one left-hand and one right-hand side")
    npart <- npart[2L]

    ## evaluate model.frame
    mf[[1L]] <- quote(stats::model.frame)
    mf <- eval(mf, parent.frame())

    ## extract terms in various combinations
    mt <- list(
      "all" = terms(formula, data = data,                        dot = "sequential"),
      "y"   = terms(formula, data = data, rhs = 0L,              dot = "sequential"),
      "z"   = terms(formula, data = data, lhs = 0L, rhs = npart, dot = "sequential")
    )
    if(npart > 1L) {
      mt$yx <-terms(formula, data = data, rhs = 1L,              dot = "sequential")
      for(i in 1L:(npart-1L)) {
        mt[[paste("x", if(i == 1L) "" else i, sep = "")]] <- terms(
	            formula, data = data, lhs = 0L, rhs = i,     dot = "sequential")
      }
    }

    ## extract variable lists
    vars <- list(
      y = attr(mt$y, "term.labels"),
      x = unique(unlist(lapply(grep("^x", names(mt)), function(i) attr(mt[[i]], "term.labels")))),
      z = attr(mt$z, "term.labels"),
      weights = if("(weights)" %in% names(mf)) "(weights)" else NULL,
      offset  = if("(offset)"  %in% names(mf)) "(offset)"  else NULL,
      cluster = if("(cluster)" %in% names(mf)) "(cluster)" else NULL,
      strata = if("(strata)" %in% names(mf)) "(strata)" else NULL
    )
    ymult <- length(vars$y) >= 1L
    if(!ymult) vars$y <- names(mf)[1L]
    ## FIXME: store information which variable(s) went into (weights), (offset), (cluster)
    ## (strata)
    ## idea: check (x and) z vs. deparse(cl$weights), deparse(cl$offset), deparse(cl$cluster)

    ## check wether offset was inside the formula
    if(!is.null(off <- attr(mt$x, "offset"))) {
      if(is.null(vars$offset)) mf[["(offset)"]] <- rep.int(0, nrow(mf))
      for(i in off) mf[["(offset)"]] <- mf[["(offset)"]] + mf[[i]]
      vars$offset <- "(offset)"
    }
  }
  
  ## canonicalize y/x/z term labels
  vanam <- if(noformula) names(data) else names(mf)
  ## z to numeric
  if(is.null(vars$z)) stop("at least one 'z' variable must be specified")
  if(is.integer(vars$z)) vars$z <- vanam[vars$z]
  if(is.character(vars$z)) vars$z <- vanam %in% vars$z
  if(is.logical(vars$z)) vars$z <- as.numeric(vars$z)
  if(is.null(names(vars$z))) names(vars$z) <- vanam
  vars$z <- vars$z[vanam]
  if(any(is.na(vars$z))) vars$z[is.na(vars$z)] <- 0
  vars$z <- as.numeric(vars$z)
  ## all others to integer
  for(v in c("y", "x", "weights", "offset", "cluster", "strata")) {
    if(!is.null(vars[[v]])) {
      if(is.character(vars[[v]])) vars[[v]] <- match(vars[[v]], vanam)
      if(is.logical(vars[[v]])) vars[[v]] <- which(vars[[v]])
      if(any(is.na(vars[[v]]))) {
        vars[[v]] <- vars[[v]][!is.na(vars[[v]])]
        warning(sprintf("only found the '%s' variables: %s", v, paste(vanam[vars[[v]]], collapse = ", ")))
      }
    }
    vars[[v]] <- unique(as.integer(vars[[v]]))
  }
  if(is.null(vars$y)) stop("at least one 'y' variable must be specified")


  ## FIXME: subsequently fitting, testing, splitting
  ## - fit: either pre-processed _and_ subsetted data --or-- full data object plus subset vector
  ## - test: additionally needs fit output --and-- fit function
  ## - split: additionally needs test output
  ## - tbd: control of all details

  ret <- list(
    data = if(noformula) data else mf,
    variables = vars,
    terms = mt
  )

  mf <- ret$data
  yxvars <- c(vars$y, vars$x, vars$offset, vars$cluster)
  zerozvars <- which(vars$z == 0)

  ret$scores <- vector(mode = "list", length = length(ret$variables$z))
  names(ret$scores) <- names(mf)
  if (!is.null(scores))
      ret$scores[names(scores)] <- scores

  if (length(nmax) == 1) nmax <- c("yx" = nmax, "z" = nmax)
  ### <FIXME> make meanlevels an argument and make sure intersplit is TRUE </FIXME>
  ret$zindex <- inum::inum(mf, ignore = names(mf)[zerozvars], total = FALSE, 
                           nmax = nmax["z"], meanlevels = FALSE)
  if (is.finite(nmax["yx"])) {
      ret$yxindex <- inum::inum(mf[, yxvars, drop = FALSE], total = TRUE, 
                                as.interval = names(mf)[vars$y], complete.cases.only = TRUE, 
                                nmax = nmax["yx"], meanlevels = FALSE)
      yxmf <- attr(ret$yxindex, "levels")
      yxmf[["(weights)"]] <- NULL
      attr(ret$yxindex, "levels") <- yxmf
  } else {
      ret$yxindex <- NULL
      yxmf <- mf
  }

  ret$missings <- lapply(ret$data, function(x) which(is.na(x)))
  ret$yxmissings <- sort(unique(do.call("c", ret$missings[yxvars])))

  ## FIXME: separate object with options for: discretization, condensation, some NA handling
  ## below is just "proof-of-concept" implementation using plain model.matrix() which could
  ## be included as one option...
  if (yx == "matrix") {

    ## fake formula/terms if necessary
    formula <- Formula::as.Formula(sprintf("%s ~ %s | %s",
      paste(vanam[vars$y], collapse = " + "),
      if(length(vars$x) > 0L) paste(vanam[vars$x], collapse = " + ") else "0",
      paste(vanam[vars$z > 0], collapse = " + ")
    ))
    mt <- list(
      "all" = terms(formula),
      "y"   = terms(formula, data = data, rhs = 0L),
      "z"   = terms(formula, data = data, lhs = 0L, rhs = 2L),
      "yx"  = terms(formula, data = data, rhs = 1L),
      "x"   = terms(formula, data = data, lhs = 0L, rhs = 1L)
    )
    ymult <- length(vars$y) > 1L
    npart <- 2L

    if (ytype == "vector" && !ymult) {
        yx <- list("y" = yxmf[, vanam[vars$y], drop = TRUE])
    } else if (ytype == "data.frame") {
        yx <- list("y" = yxmf[vanam[vars$y]])
    } else { ### ytype = "matrix"
        Ytmp <- model.matrix(~ 0 + ., Formula::model.part(formula, yxmf, lhs = TRUE))
        ### <FIXME> are there cases where Ytmp already has missings? </FIXME>
        if (length(ret$yxmissings) == 0) {
            Ymat <- Ytmp
        } else {
            Ymat <- matrix(0, nrow = NROW(yxmf), ncol = NCOL(Ytmp))
            Ymat[-ret$yxmissings,] <- Ytmp
        }
        yx <- list("y" = Ymat)
    }
    for(i in (1L:npart)[-npart]) {
      ni <- paste("x", if(i == 1L) "" else i, sep = "")
      ti <- if(!ymult & npart == 2L) mt$yx else mt[[ni]]
      Xtmp <- model.matrix(ti, yxmf)
      if (length(ret$yxmissings) == 0) {
          Xmat <- Xtmp
      } else {
          Xmat <- matrix(0, nrow = NROW(yxmf), ncol = NCOL(Xtmp))
          Xmat[-ret$yxmissings,] <- Xtmp
      }
      yx[[ni]] <- Xmat
      if(ncol(yx[[ni]]) < 1L) {
        yx[[ni]] <- NULL
      } else {
        attr(yx[[ni]], "formula") <- formula(formula, rhs = i)
        attr(yx[[ni]], "terms") <- ti
        attr(yx[[ni]], "offset") <- yxmf[["(offset)"]]
      }    
    }
    ret$yx <- yx
  }

  class(ret) <- "extree_data"
  ret
}

model.frame.extree_data <- function(formula, yxonly = FALSE, ...) {
    if (!yxonly) 
        return(formula$data)
    if (!is.null(formula$yxindex))
        return(attr(formula$yxindex, "levels"))
    vars <- formula$variables
    return(formula$data[, c(vars$y, vars$x, vars$offset, vars$cluster),drop = FALSE])
}    

### <FIXME> document how to extract slots fast </FIXME>
"[[.extree_data" <- function(x, i, type = c("original", "index", "scores", "missings")) {
    type <- match.arg(type, choices = c("original", "index", "scores", "missings"))
    switch(type, 
        "original" = {
            if (i == "yx") return(model.frame(x, yxonly = TRUE))
            mf <- model.frame(x)
            ### [[.data.frame needs lots of memory
            class(mf) <- "list"
            return(mf[[i]])
        },
        "index" = {
            if (i == "yx" || i %in% c(x$variables$y, x$variables$x))
                return(x$yxindex) ### may be NULL
            return(x$zindex[[i]])
        },
        "scores" = {
            f <- x[[i]]
            if (is.ordered(f)) {
                sc <- x$scores[[i]]
                if (is.null(sc)) sc <- 1:nlevels(f)
                return(sc)
            }
            return(NULL)
        },
        "missings" = {
            if (i == "yx" || i %in% c(x$variables$y, x$variables$x))
                return(x$yxmissings)
            x$missings[[i]]
        }
    )
}

### control arguments needed in this file
extree_control <- function
(
    criterion, 
    logmincriterion, 
    minsplit = 20L,
    minbucket = 7L, 
    minprob = 0.01, 
    nmax = Inf,
    stump = FALSE,
    lookahead = FALSE, ### try trafo() for daugther nodes before implementing the split
    maxsurrogate = 0L, 
    numsurrogate = FALSE,
    mtry = Inf,
    maxdepth = Inf, 
    multiway = FALSE, 
    splittry = 2L,
    majority = FALSE, 
    caseweights = TRUE, 
    applyfun = NULL, 
    cores = NULL,
    saveinfo = TRUE,
    bonferroni = FALSE,
    update = NULL,
    selectfun, 
    splitfun, 
    svselectfun, 
    svsplitfun
) {

    ## apply infrastructure for determining split points
    if (is.null(applyfun)) {
        applyfun <- if(is.null(cores)) {
            lapply
        } else {
            function(X, FUN, ...)
                parallel::mclapply(X, FUN, ..., mc.cores = cores)
        }
    }

    ### well, it is implemented but not correctly so
    if (multiway & maxsurrogate > 0L)
        stop("surrogate splits currently not implemented for multiway splits")

    list(criterion = criterion, logmincriterion = logmincriterion,
         minsplit = minsplit, minbucket = minbucket, 
         minprob = minprob, stump = stump, nmax = nmax,
         lookahead = lookahead, mtry = mtry,
         maxdepth = maxdepth, multiway = multiway, splittry = splittry,
         maxsurrogate = maxsurrogate, 
         numsurrogate = numsurrogate, majority = majority,
         caseweights = caseweights, applyfun = applyfun,
         saveinfo = saveinfo, bonferroni = bonferroni, update = update,
         selectfun = selectfun, splitfun = splitfun, svselectfun =
         svselectfun, svsplitfun = svsplitfun)
}


.objfun_test <- function(model, trafo, data, subset, weights, j, SPLITONLY, ctrl)
{

  x <- data[[j]]
  NAs <- data[[j, type = "missing"]]
  if (all(subset %in% NAs)) { 
    if (SPLITONLY) return(NULL)
    return(list(statistic = NA, p.value = NA))
  }

  ix <- data[[j, type = "index"]]
  ux <- attr(ix, "levels")
  ixtab <- libcoin::ctabs(ix = ix, weights = weights, subset = subset)[-1]
  ORDERED <- is.ordered(x) || is.numeric(x)
  
  linfo <- rinfo <- model
  minlogLik <- nosplitll <- trafo(subset = subset, weights = weights, info = model, estfun = FALSE)$objfun
  sp <- NULL
  
  if (ORDERED) {
    ll <- ctrl$applyfun(which(ixtab > 0), function(u) {
      sleft <- subset[LEFT <- (ix[subset] <= u)]
      sright <- subset[!LEFT]
      if (length(weights) > 0 && ctrl$caseweights) {
        if (sum(weights[sleft]) < ctrl$minbucket ||
            sum(weights[sright]) < ctrl$minbucket)
          return(Inf);
      } else {
        if (length(sleft) < ctrl$minbucket || 
            length(sright) < ctrl$minbucket)
          return(Inf);
      }
      if (ctrl$restart) {
        linfo <- NULL
        rinfo <- NULL
      }
      linfo <- trafo(subset = sleft, weights = weights, info = linfo, estfun = FALSE)
      rinfo <- trafo(subset = sright, weights = weights, info = rinfo, estfun = FALSE)
      ll <- linfo$objfun + rinfo$objfun
      return(ll)
    })
    minlogLik <- min(unlist(ll))
    if(minlogLik < nosplitll)
      sp <- which(ixtab > 0)[which.min(unlist(ll))]
    
  } else {
    xsubs <- factor(x[subset])
    ## stop if only one level left
    if(nlevels(xsubs) < 2) {
      if (SPLITONLY) {
        return(NULL)
      } else {
        return(list(statistic = NA, p.value = NA))
      } 
    }
    splits <- .mob_grow_getlevels(xsubs)
    ll <- ctrl$applyfun(1:nrow(splits), function(u) {
      sleft <- subset[LEFT <- xsubs %in% levels(xsubs)[splits[u,]]]
      sright <- subset[!LEFT]
      if (length(weights) > 0 && ctrl$caseweights) {
        if (sum(weights[sleft]) < ctrl$minbucket ||
            sum(weights[sright]) < ctrl$minbucket)
          return(Inf);
      } else {
        if (length(sleft) < ctrl$minbucket || 
            length(sright) < ctrl$minbucket)
          return(Inf);
      }
      if (ctrl$restart) {
        linfo <- NULL
        rinfo <- NULL
      }
      linfo <- trafo(subset = sleft, weights = weights, info = linfo, estfun = FALSE)
      rinfo <- trafo(subset = sright, weights = weights, info = rinfo, estfun = FALSE)
      ll <- linfo$objfun + rinfo$objfun
      return(ll)
    })
    minlogLik <- min(unlist(ll))
    if(minlogLik < nosplitll) {
      sp <- splits[which.min(unlist(ll)),] + 1L
      levs <- levels(x)
      if(length(sp) != length(levs)) {
        sp <- sp[levs]
        names(sp) <- levs
      }
    }
  }
  
  if (!SPLITONLY){
    ## split only if logLik improves due to splitting
    minlogLik <- ifelse(minlogLik == nosplitll, NA, minlogLik)
    return(list(statistic = -minlogLik, p.value = NA)) ### .extree_node maximises
  }
  if (is.null(sp) || all(is.na(sp))) return(NULL)
  if (ORDERED) {
    ### interpolate split-points, see https://arxiv.org/abs/1611.04561
    if (!is.factor(x) & ctrl$intersplit & sp < length(ux)) {
      sp <- (ux[sp] + ux[sp + 1]) / 2 
    } else {
      sp <- ux[sp]  ### x <= sp vs. x > sp
    }
    if (is.factor(sp)) sp <- as.integer(sp)
    ret <- partysplit(as.integer(j), breaks = sp,
                      index = 1L:2L)
  } else {
    ret <- partysplit(as.integer(j),
                      index = as.integer(sp))
  }
  return(ret)
}

.start_subset <- function(data) {
    ret <- 1:NROW(model.frame(data))
    if (length(data$yxmissings) > 0)
        ret <- ret[!(ret %in% data$yxmissings)]
    ret
}


==> anc/simulation/partykit/R/glmtree.R <==
## simple wrapper function to specify fitter and return class
glmtree <- function(formula, data, subset, na.action, weights, offset, cluster,
  family = gaussian, epsilon = 1e-8, maxit = 25, ...)
{
  ## use dots for setting up mob_control
  control <- mob_control(...)

  ## keep call
  cl <- match.call(expand.dots = TRUE)

  ## extend formula if necessary
  f <- Formula::Formula(formula)
  if(length(f)[2L] == 1L) {
    attr(f, "rhs") <- c(list(1), attr(f, "rhs"))
    formula[[3L]] <- formula(f)[[3L]]
  } else {
    f <- NULL
  }

  ## process family
  if(inherits(family, "family")) {
    fam <- TRUE
  } else {
    fam <- FALSE
    if(is.character(family)) family <- get(family)
    if(is.function(family)) family <- family()
  }

  ## distinguish whether glm should be fixed for case weights or not
  glmfit0 <- function(y, x, start = NULL, weights = NULL, offset = NULL, cluster = NULL, ...,
    estfun = FALSE, object = FALSE, caseweights = TRUE)
  {
    glmfit(y = y, x = x, start = start, weights = weights, offset = offset, cluster = cluster, ...,
      estfun = estfun, object = object, caseweights = control$caseweights)
  }

  ## call mob
  m <- match.call(expand.dots = FALSE)
  if(!is.null(f)) m$formula <- formula
  m$fit <- glmfit0
  m$control <- control
  m$epsilon <- epsilon
  m$maxit <- maxit
  if("..." %in% names(m)) m[["..."]] <- NULL
  if(!fam) m$family <- family
  m[[1L]] <- as.call(quote(partykit::mob))
  rval <- eval(m, parent.frame())
  
  ## extend class and keep original call
  rval$info$call <- cl
  rval$info$family <- family$family
  class(rval) <- c("glmtree", class(rval))
  return(rval)
}

## actual fitting function for mob()
glmfit <- function(y, x, start = NULL, weights = NULL, offset = NULL, cluster = NULL, ...,
  estfun = FALSE, object = FALSE, caseweights = TRUE)
{
  ## catch control arguments
  args <- list(...)
  ctrl <- list()
  for(n in c("epsilon", "maxit")) {
    if(n %in% names(args)) {
      ctrl[[n]] <- args[[n]]
      args[[n]] <- NULL
    }
  }
  args$control <- do.call("glm.control", ctrl)
  
  ## add intercept-only regressor matrix (if missing)
  ## NOTE: does not have terms/formula
  if(is.null(x)) x <- matrix(1, nrow = NROW(y), ncol = 1L,
    dimnames = list(NULL, "(Intercept)"))
  
  ## call glm fitting function
  args <- c(list(x = x, y = y, start = start, weights = weights, offset = offset), args)
  z <- do.call("glm.fit", args)

  ## degrees of freedom
  df <- z$rank
  if(z$family$family %in% c("gaussian", "Gamma", "inverse.gaussian")) df <- df + 1
  if(substr(z$family$family, 1L, 5L) != "quasi") objfun <- z$aic/2 - df else objfun <- z$deviance

  ## list structure
  rval <- list(
    coefficients = z$coefficients,
    objfun = objfun,
    estfun = NULL,
    object = NULL
  )

  ## add estimating functions (if desired)
  if(estfun) {
    wres <- as.vector(z$residuals) * z$weights
    dispersion <- if(substr(z$family$family, 1L, 17L) %in% c("poisson", "binomial", "Negative Binomial")) {
      1
    } else {
      ## for case weights: fix dispersion estimate
      if(!is.null(weights) && caseweights) {
        sum(wres^2/weights, na.rm = TRUE)/sum(z$weights, na.rm = TRUE)
      } else {
        sum(wres^2, na.rm = TRUE)/sum(z$weights, na.rm = TRUE)
      }
    }
    rval$estfun <- wres * x[, !is.na(z$coefficients), drop = FALSE]/dispersion
  }

  ## add model (if desired)
  if(object) {
    class(z) <- c("glm", "lm")
    z$offset <- if(is.null(offset)) 0 else offset
    z$contrasts <- attr(x, "contrasts")
    z$xlevels <- attr(x, "xlevels")    

    cl <- as.call(expression(glm))
    cl$formula <- attr(x, "formula")	
    if(!is.null(offset)) cl$offset <- attr(x, "offset")
    z$call <- cl
    z$terms <- attr(x, "terms")

    ## for case weights: change degrees of freedom
    if(!is.null(weights) && caseweights) {
      z$df.null     <- z$df.null     - sum(weights > 0) + sum(weights)
      z$df.residual <- z$df.residual - sum(weights > 0) + sum(weights)
    }

    rval$object <- z
  }

  return(rval)
}

## methods
print.glmtree <- function(x,
  title = NULL, objfun = NULL, ...)
{
  if(is.null(title)) title <- sprintf("Generalized linear model tree (family: %s)", x$info$family)
  if(is.null(objfun)) objfun <- if(substr(x$info$family, 1L, 5L) != "quasi") "negative log-likelihood" else "deviance"
  print.modelparty(x, title = title, objfun = objfun, ...)
}

predict.glmtree <- function(object, newdata = NULL, type = "response", ...)
{
  ## FIXME: possible to get default?
  if(is.null(newdata) & !identical(type, "node")) stop("newdata has to be provided")
  predict.modelparty(object, newdata = newdata, type = type, ...)
}

plot.glmtree <- function(x, terminal_panel = node_bivplot,
  tp_args = list(), tnex = NULL, drop_terminal = NULL, ...)
{
  nreg <- if(is.null(tp_args$which)) x$info$nreg else length(tp_args$which)
  if(nreg < 1L & missing(terminal_panel)) {
    plot.constparty(as.constparty(x),
      tp_args = tp_args, tnex = tnex, drop_terminal = drop_terminal, ...)
  } else {
    if(is.null(tnex)) tnex <- if(is.null(terminal_panel)) 1L else 2L * nreg
    if(is.null(drop_terminal)) drop_terminal <- !is.null(terminal_panel)
    plot.modelparty(x, terminal_panel = terminal_panel,
      tp_args = tp_args, tnex = tnex, drop_terminal = drop_terminal, ...)
  }
}


==> anc/simulation/partykit/R/lmtree.R <==
## simple wrapper function to specify fitter and return class
lmtree <- function(formula, data, subset, na.action, weights, offset, cluster, ...)
{
  ## TODO: variance as model parameter

  ## use dots for setting up mob_control
  control <- mob_control(...)
  if(control$vcov != "opg") {
    warning('only vcov = "opg" supported in lmtree')
    control$vcov <- "opg"
  }
  if(!is.null(control$prune)) {
    if(is.character(control$prune)) {
      control$prune <- tolower(control$prune)
      control$prune <- match.arg(control$prune, c("aic", "bic", "none"))
      control$prune <- switch(control$prune,
        "aic" = {
	  function(objfun, df, nobs) (nobs[1L] * log(objfun[1L]) + 2 * df[1L]) < (nobs[1L] * log(objfun[2L]) + 2 * df[2L])
	}, "bic" = {
	  function(objfun, df, nobs) (nobs[1L] * log(objfun[1L]) + log(nobs[2L]) * df[1L]) < (nobs[1L] * log(objfun[2L]) + log(nobs[2L]) * df[2L])
	}, "none" = {
	  NULL
	})      
    }
    if(!is.function(control$prune)) {
      warning("unknown specification of 'prune'")
      control$prune <- NULL
    }
  }

  ## keep call
  cl <- match.call(expand.dots = TRUE)

  ## extend formula if necessary
  f <- Formula::Formula(formula)
  if(length(f)[2L] == 1L) {
    attr(f, "rhs") <- c(list(1), attr(f, "rhs"))
    formula[[3L]] <- formula(f)[[3L]]
  } else {
    f <- NULL
  }

  ## call mob
  m <- match.call(expand.dots = FALSE)
  if(!is.null(f)) m$formula <- formula
  m$fit <- lmfit
  m$control <- control
  if("..." %in% names(m)) m[["..."]] <- NULL
  m[[1L]] <- as.call(quote(partykit::mob))
  rval <- eval(m, parent.frame())
  
  ## extend class and keep original call
  rval$info$call <- cl
  class(rval) <- c("lmtree", class(rval))
  return(rval)
}

## actual fitting function for mob()
lmfit <- function(y, x, start = NULL, weights = NULL, offset = NULL, cluster = NULL, ...,
  estfun = FALSE, object = FALSE)
{
  ## add intercept-only regressor matrix (if missing)
  ## NOTE: does not have terms/formula
  if(is.null(x)) x <- matrix(1, nrow = NROW(y), ncol = 1L,
    dimnames = list(NULL, "(Intercept)"))
  
  ## call lm fitting function
  if(is.null(weights) || identical(as.numeric(weights), rep.int(1, length(weights)))) {
    z <- lm.fit(x, y, offset = offset, ...)
    weights <- 1
  } else {
    z <- lm.wfit(x, y, w = weights, offset = offset, ...)
  }

  ## list structure
  rval <- list(
    coefficients = z$coefficients,
    objfun = sum(weights * z$residuals^2),
    estfun = NULL,
    object = NULL
  )

  ## add estimating functions (if desired)
  if(estfun) {
    rval$estfun <- as.vector(z$residuals) * weights * x[, !is.na(z$coefficients), drop = FALSE]
  }

  ## add model (if desired)
  if(object) {
    class(z) <- c(if(is.matrix(z$fitted)) "mlm", "lm")
    z$offset <- if(is.null(offset)) 0 else offset
    z$contrasts <- attr(x, "contrasts")
    z$xlevels <- attr(x, "xlevels")    

    cl <- as.call(expression(lm))
    cl$formula <- attr(x, "formula")
    if(!is.null(offset)) cl$offset <- attr(x, "offset")
    z$call <- cl
    z$terms <- attr(x, "terms")

    rval$object <- z
  }

  return(rval)
}

## methods
print.lmtree <- function(x,
  title = "Linear model tree", objfun = "residual sum of squares", ...)
{
  print.modelparty(x, title = title, objfun = objfun, ...)
}

predict.lmtree <- function(object, newdata = NULL, type = "response", ...)
{
  ## FIXME: possible to get default?
  if(is.null(newdata) & !identical(type, "node")) stop("newdata has to be provided")
  predict.modelparty(object, newdata = newdata, type = type, ...)
}

plot.lmtree <- function(x, terminal_panel = node_bivplot,
  tp_args = list(), tnex = NULL, drop_terminal = NULL, ...)
{
  nreg <- if(is.null(tp_args$which)) x$info$nreg else length(tp_args$which)
  if(nreg < 1L & missing(terminal_panel)) {
    plot.constparty(as.constparty(x),
      tp_args = tp_args, tnex = tnex, drop_terminal = drop_terminal, ...)
  } else {
    if(is.null(tnex)) tnex <- if(is.null(terminal_panel)) 1L else 2L * nreg
    if(is.null(drop_terminal)) drop_terminal <- !is.null(terminal_panel)
    plot.modelparty(x, terminal_panel = terminal_panel,
      tp_args = tp_args, tnex = tnex, drop_terminal = drop_terminal, ...)
  }
}


==> anc/simulation/partykit/R/mob-plot.R <==
node_bivplot <- function(mobobj, which = NULL, id = TRUE, pop = TRUE,
  pointcol = "black", pointcex = 0.5,
  boxcol = "black", boxwidth = 0.5, boxfill = "lightgray", bg = "white",
  fitmean = TRUE, linecol = "red",
  cdplot = FALSE, fivenum = TRUE, breaks = NULL,
  ylines = NULL, xlab = FALSE, ylab = FALSE, margins = rep(1.5, 4),
  mainlab = NULL, ...)
{
  ## obtain dependent variable
  mf <- model.frame(mobobj)
  y <- Formula::model.part(mobobj$info$Formula, mf, lhs = 1L, rhs = 0L)
  if(isTRUE(ylab)) ylab <- names(y)
  if(identical(ylab, FALSE)) ylab <- ""
  if(is.null(ylines)) ylines <- ifelse(identical(ylab, ""), 0, 2)
  y <- y[[1L]]

  ## obtain explanatory variables
  X <- Formula::model.part(mobobj$info$Formula, mf, lhs = 0L, rhs = 1L)
  
  ## fitted node ids
  fitted <- mobobj$fitted[["(fitted)"]]
  
  ## if no explanatory variables: behave like plot.constparty
  if(inherits(X, "try-error")) {
    rval <- switch(class(y)[1L],
      "Surv" = node_surv(mobobj, id = id, mainlab = mainlab, ...),
      "factor" = node_barplot(mobobj, id = id, mainlab = mainlab, ...),
      "ordered" = node_barplot(mobobj, id = id, mainlab = mainlab, ...),
      node_boxplot(mobobj, ...))
    return(rval)
  }
  
  ## reverse levels for spine/CD plot
  if(is.factor(y)) y <- factor(y, levels = rev(levels(y)))

  ## number of panels needed
  if(is.null(which)) which <- 1L:NCOL(X)
  X <- X[,which,drop=FALSE]
  k <- NCOL(X)
  xlab <- if(!identical(xlab, FALSE)) { if(isTRUE(xlab)) colnames(X) else rep(xlab, length.out = k) }
    else rep("", k)

  ## set up appropriate panel functions
  if(is.factor(y)) {
    ## CD plots and spine plots
    ## re-use implementation from vcd package
    if(!requireNamespace("vcd")) stop(sprintf("Package %s is required for spine/CD plots", sQuote("vcd")))
    if(cdplot) {
      num_fun <- function(x, y, yfit, i, name, ...) {
	vcd::cd_plot(x, y, xlab = xlab[i], ylab = ylab, name = name, newpage = FALSE,
          margins = margins, pop = FALSE, ...)
	if(fitmean) {
          #FIXME# downViewport(name = name)
	  grid.lines(x, yfit, default.units = "native", gp = gpar(col = linecol))
          if(pop) popViewport() else upViewport()
        } else {
          #FIXME#
          if(pop) popViewport() else upViewport()
        }
      }
    } else {	   
      xscale <- if(is.null(breaks)) {
        if(fivenum) lapply(X, function(z) {if(is.factor(z)) 1 else fivenum(z) })
	  else lapply(X, function(z) {if(is.factor(z)) 1 else hist(z, plot = FALSE)$breaks })
      } else {
        if(is.list(breaks)) breaks else list(breaks)
      }
      num_fun <- function(x, y, yfit, i, name, ...) {
	vcd::spine(x, y, xlab = xlab[i], ylab = ylab, name = name, newpage = FALSE,
          margins = margins, pop = FALSE, breaks = xscale[[i]], ...)
	if(fitmean) {
          #FIXME# downViewport(name = name)
          xaux <- cut(x, breaks = xscale[[i]], include.lowest = TRUE)	  
          yfit <- unlist(tapply(yfit, xaux, mean))
          xaux <- prop.table(table(xaux))
          xaux <- cumsum(xaux) - xaux/2
	  grid.lines(xaux, yfit, default.units = "native", gp = gpar(col = linecol))
	  grid.points(xaux, yfit, default.units = "native",
            gp = gpar(col = linecol, cex = pointcex), pch = 19)
          if(pop) popViewport() else upViewport()
        } else {
          #FIXME#
          if(pop) popViewport() else upViewport()
        }
      }
    }
    cat_fun <- function(x, y, yfit, i, name, ...) {
      vcd::spine(x, y, xlab = xlab[i], ylab = ylab, name = name, newpage = FALSE,
        margins = margins, pop = FALSE, ...)
      if(fitmean) {
        #FIXME# downViewport(name = name)
        yfit <- unlist(tapply(yfit, x, mean))
        xaux <- prop.table(table(x))
        xaux <- cumsum(xaux + 0.02) - xaux/2 - 0.02
	grid.lines(xaux, yfit, default.units = "native", gp = gpar(col = linecol))
	grid.points(xaux, yfit, default.units = "native",
          gp = gpar(col = linecol, cex = pointcex), pch = 19)
        if(pop) popViewport() else upViewport()
      } else {
        #FIXME#
        if(pop) popViewport() else upViewport()
      }
    }
  } else {
    xscale <- sapply(X, function(z) {if(is.factor(z)) c(1, length(levels(z))) else range(z) })
    yscale <- range(y) + c(-0.1, 0.1) * diff(range(y))

    ## scatter plots and box plots
    num_fun <- function(x, y, yfit, i, name, ...) {
      xscale[,i] <- xscale[,i] + c(-0.1, 0.1) * diff(xscale[,i])
      pushViewport(plotViewport(margins = margins, name = name,
        yscale = yscale, xscale = xscale[,i]))
      grid.points(x, y, gp = gpar(col = pointcol, cex = pointcex))
      if(fitmean) {   
	grid.lines(x, yfit, default.units = "native", gp = gpar(col = linecol))
      }
      grid.xaxis(at = c(ceiling(xscale[1L,i]*10), floor(xscale[2L,i]*10))/10)
      grid.yaxis(at = c(ceiling(yscale[1L]), floor(yscale[2L])))
      grid.rect(gp = gpar(fill = "transparent"))
      if(ylab != "") grid.text(ylab, y = unit(0.5, "npc"), x = unit(-2.5, "lines"), rot = 90)
      if(xlab[i] != "") grid.text(xlab[i], x = unit(0.5, "npc"), y = unit(-2, "lines")) 	       
      if(pop) popViewport() else upViewport()
    }
    cat_fun <- function(x, y, yfit, i, name, ...) {
      xlev <- levels(x)
      pushViewport(plotViewport(margins = margins, name = name,
        yscale = yscale, xscale = c(0.3, xscale[2L,i]+0.7)))

      for(j in seq_along(xlev)) {
        by <- boxplot(y[x == xlev[j]], plot = FALSE)
	xl <- j - boxwidth/4
        xr <- j + boxwidth/4

	## box & whiskers
	grid.lines(unit(c(xl, xr), "native"), 
		   unit(by$stats[1L], "native"), gp = gpar(col = boxcol))
	grid.lines(unit(j, "native"), 
		   unit(by$stats[1L:2L], "native"), gp = gpar(col = boxcol, lty = 2))
	grid.rect(unit(j, "native"), unit(by$stats[2L], "native"), 
		  width = unit(boxwidth, "native"), height = unit(diff(by$stats[2:3]), "native"),
		  just = c("center", "bottom"), 
		  gp = gpar(col = boxcol, fill = boxfill))
	grid.rect(unit(j, "native"), unit(by$stats[3L], "native"),
		  width = unit(boxwidth, "native"), 
		  height = unit(diff(by$stats[3L:4L]), "native"),
		  just = c("center", "bottom"), 
		  gp = gpar(col = boxcol, fill = boxfill))
	grid.lines(unit(j, "native"), unit(by$stats[4L:5L], "native"), 
		   gp = gpar(col = boxcol, lty = 2))
	grid.lines(unit(c(xl, xr), "native"), unit(by$stats[5L], "native"), 
		   gp = gpar(col = boxcol))

	## outlier
	n <- length(by$out)
	if (n > 0L) {
	  grid.points(unit(rep.int(j, n), "native"),  unit(by$out, "native"),
		      size = unit(0.5, "char"), gp = gpar(col = boxcol))
	}	
      }
      if(fitmean) {
        yfit <- unlist(tapply(yfit, x, mean))
	grid.lines(seq_along(xlev), yfit, default.units = "native", gp = gpar(col = linecol))
	grid.points(seq_along(xlev), yfit, default.units = "native",
          gp = gpar(col = linecol, cex = pointcex), pch = 19)
      }
      grid.rect(gp = gpar(fill = "transparent"))
      grid.xaxis(at = 1L:length(xlev), label = xlev)
      grid.yaxis(at = c(ceiling(yscale[1L]), floor(yscale[2L])))      

      if(ylab != "") grid.text(ylab, y = unit(0.5, "npc"), x = unit(-3, "lines"), rot = 90)
      if(xlab[i] != "") grid.text(xlab[i], x = unit(0.5, "npc"), y = unit(-2, "lines")) 	       
      if(pop) popViewport() else upViewport()
    }	 
  }    

  rval <- function(node) {
    
    ## node index
    nid <- id_node(node)
    ix <- fitted %in% nodeids(mobobj, from = nid, terminal = TRUE)

    ## dependent variable
    y <- y[ix]

    ## set up top viewport
    top_vp <- viewport(layout = grid.layout(nrow = k, ncol = 2,
		       widths = unit(c(ylines, 1), c("lines", "null")), heights = unit(k, "null")),
		       width = unit(1, "npc"), height = unit(1, "npc") - unit(2, "lines"),
		       name = paste("node_mob", nid, sep = ""))
    pushViewport(top_vp)
    grid.rect(gp = gpar(fill = bg, col = 0))

    ## main title
    top <- viewport(layout.pos.col = 2, layout.pos.row = 1)
    pushViewport(top)

    if (is.null(mainlab)) { 
      mainlab <- if(id) {
    	function(id, nobs) sprintf("Node %s (n = %s)", id, nobs)
      } else {
    	function(id, nobs) sprintf("n = %s", nobs)
      }
    }
    if (is.function(mainlab)) {
      mainlab <- mainlab(nid, info_node(node)$nobs)
    }
    grid.text(mainlab, y = unit(1, "npc") - unit(0.75, "lines"))
    popViewport()

    for(i in 1L:k) {
      ## get x and y 
      xi <- X[ix, i]
      o <- order(xi)
      yi <- y[o]
      xi <- xi[o]
      yfit <- if(is.null(node$info$object)) {
        fitted(refit.modelparty(mobobj, node = nid))[o]
      } else {
        fitted(node$info$object)[o]
      }

      ## select panel
      plot_vpi <- viewport(layout.pos.col = 2L, layout.pos.row = i)
      pushViewport(plot_vpi)

      ## call panel function
      if(is.factor(xi)) cat_fun(xi, yi, yfit, i, paste("node_mob", nid, "-", i, sep = ""), ...)
	else num_fun(xi, yi, yfit, i, paste("node_mob", nid, "-", i, sep = ""), ...)
      if(pop) popViewport() else upViewport()
    }
    if(pop) popViewport() else upViewport()
  }
  
  return(rval)
}
class(node_bivplot) <- "grapcon_generator"


==> anc/simulation/partykit/R/mob-pvalue.R <==
mob_beta_suplm <- structure(
c(-0.0648467, -0.15305667, -0.23071675, -0.29247661,
-0.35706588, -0.40514715, -0.45248386, -0.50458517, -0.55009159,
-0.60241623, -0.64308746, -0.68833676, -0.73136161, -0.78078198,
-0.82894221, -0.88430133, -0.9499265, -0.98828874, -1.04892713,
-1.11527783, -1.14992644, -1.24010871, -1.38522113, -1.48296473,
-1.78738608, -0.03933112, -0.14650989, -0.28765583, -0.35528752,
-0.49538961, -0.58780544, -0.66900489, -0.77825803, -0.87260977,
-0.96782445, -1.07358977, -1.12531079, -1.16041007, -1.2975797,
-1.36743697, -1.43012785, -1.53311747, -1.65273586, -1.79350728,
-1.9117747, -2.02659329, -2.18499383, -2.3765858, -2.51267262,
-3.05559851, -0.1250856, -0.27323021, -0.43148524, -0.48172245,
-0.6898932, -0.7928579, -0.85066146, -1.06133796, -1.11977435,
-1.20203015, -1.28736105, -1.45874969, -1.60889159, -1.64346161,
-1.68334797, -1.81974576, -2.02648892, -2.04820499, -2.3230492,
-2.59516448, -2.79776102, -3.03865047, -3.31299004, -3.65667229,
-4.09174097, -0.40798205, -0.58214849, -0.67464799, -0.85920669,
-0.99797889, -1.10019761, -1.24048639, -1.44519417, -1.43104108,
-1.52887344, -1.66695722, -1.79016819, -1.91159633, -1.93474222,
-1.94039709, -2.14388035, -2.34856811, -2.52186324, -2.81381108,
-3.02543477, -3.3338615, -3.70012182, -4.08017759, -4.47426188,
-5.32601074, -0.11619422, -0.46546717, -0.74391826, -1.02744491,
-1.26392205, -1.42145334, -1.65407989, -1.81536469, -2.02334533,
-2.09938834, -2.20567987, -2.44943836, -2.63257362, -2.81161264,
-2.98179286, -3.13342287, -3.30649507, -3.4646422, -3.54117909,
-3.53272742, -3.80907119, -4.20676069, -4.84259892, -5.47685207,
-6.39138173, -0.0687869, -0.33471313, -0.58645046, -0.84305517,
-1.17255237, -1.46491217, -1.55238215, -1.79236992, -1.78127768,
-2.21251422, -2.47288843, -2.61217463, -2.93562547, -3.34428329,
-3.48448133, -3.64732289, -3.79479594, -4.04745714, -4.13484904,
-4.27469148, -4.61491387, -4.91271109, -5.37456783, -6.01333062,
-7.08021496, -0.53689878, -0.58562073, -0.95896123, -1.31359234,
-1.55985878, -1.74442449, -2.0175967, -2.20599731, -2.25783227,
-2.53419037, -2.83535247, -2.94857734, -3.23125462, -3.35534682,
-3.46151576, -3.87863069, -4.23908351, -4.4191379, -4.82113958,
-4.95712189, -5.33535348, -5.94327236, -6.2144914, -6.95870114,
-8.48837563, -0.06587378, -0.58124366, -0.53482076, -0.70899479,
-1.07383099, -1.05381577, -1.27585106, -1.68931537, -2.18809932,
-2.50101866, -2.85948167, -3.35512723, -3.65167655, -4.01035186,
-4.24709439, -4.50345226, -4.9099655, -5.36063931, -5.73370206,
-6.09245707, -6.46768896, -6.84622409, -7.23578885, -7.80794405,
-9.19862689, -0.8377844, -1.18727357, -1.67892814, -2.13655356,
-2.40733753, -2.37013442, -2.49480314, -2.82625963, -3.17119868,
-3.5636537, -3.88321378, -4.0313254, -4.38155427, -4.50039414,
-4.87091786, -5.1383982, -5.39812039, -5.43335672, -6.18441355,
-6.60044603, -7.11669991, -7.46755944, -8.07312922, -8.86841479,
-10.22371148, -0.12732608, -0.77782321, -1.24808905, -1.76904345,
-2.09486459, -2.30685545, -2.70509677, -2.92069286, -3.1997618,
-3.6337934, -4.01274834, -4.50166071, -4.97277337, -5.21536918,
-5.65195302, -6.06457328, -6.0595936, -6.46819929, -6.87347962,
-7.25454462, -7.76257167, -8.18205476, -8.84260296, -9.55384281,
-11.00985153, -0.28687631, -1.01453484, -1.7401651, -2.14079218,
-2.50789978, -2.62260858, -2.8870498, -3.25691388, -3.77111395,
-4.02040298, -4.21877289, -4.20809405, -4.62395981, -5.28744427,
-5.60464823, -6.19483467, -6.56252902, -6.7891765, -6.97852808,
-7.81007221, -8.50886767, -9.01689388, -9.55606731, -10.47717098,
-11.89998388, -0.20697609, -1.25560706, -1.38547294, -1.87046797,
-2.32172961, -2.77530991, -3.42319608, -3.9141916, -3.98123284,
-4.27776907, -4.10943673, -4.62176712, -5.31805601, -5.801638,
-6.31362677, -6.83561824, -7.27842657, -7.79706943, -8.24233569,
-8.7511904, -9.26781892, -9.85615645, -10.35040195, -11.37537184,
-12.87922864, -0.96032292, -1.78562028, -1.97966067, -2.42158333,
-2.48856717, -3.28051437, -3.78503843, -4.14403801, -4.43321221,
-4.69094902, -5.06109662, -5.7273341, -5.795782, -6.50909126,
-6.60160327, -6.91561016, -7.54515073, -7.93078073, -8.41010623,
-8.86495369, -9.52126643, -10.30207235, -11.06975833, -12.15664045,
-13.88493811, -0.5305789, -0.80812173, -1.59572361, -2.19031473,
-2.39824582, -2.75800734, -3.49182845, -4.05510978, -4.45062227,
-4.75937805, -5.16988136, -5.77217189, -5.9007907, -6.28750433,
-6.66785584, -7.29857891, -7.96433421, -8.54188927, -8.94534315,
-9.35262892, -9.73355542, -10.52623971, -11.51719761, -12.35480897,
-14.61237001, -0.6739616, -1.03059879, -1.04906844, -1.25236282,
-1.64262441, -1.54300336, -2.4826069, -3.10322952, -3.81410781,
-4.42629192, -5.3093647, -5.73487329, -6.59234495, -6.77170123,
-7.5786476, -8.08212767, -8.54406816, -9.05194333, -9.3590013,
-9.73494274, -10.57869777, -11.42062974, -12.44191891, -13.69538964,
-15.485313, -0.0913465, -1.04378984, -1.96856694, -2.55693634,
-3.48268362, -3.98503866, -4.68248535, -4.79433839, -5.22778799,
-5.61157139, -5.77881057, -6.24269823, -7.00486744, -7.5911674,
-8.17764741, -8.21284923, -8.56768956, -9.1302657, -9.38913624,
-10.30386897, -11.01233954, -11.70690938, -12.26629045, -13.95205351,
-16.33802631, -1.19451064, -0.61304263, -1.78139109, -1.74865854,
-2.95068847, -3.9464868, -4.11204387, -5.01078513, -5.30560447,
-5.99452544, -6.35254017, -6.84941244, -7.22864758, -8.40745421,
-8.73700419, -9.42296398, -9.91701341, -10.45110576, -10.81712311,
-11.30777705, -11.96527304, -12.76105449, -13.73171703, -15.05430428,
-17.20018832, -0.57901589, -0.61566409, -1.94156883, -2.62055985,
-2.7790414, -3.57177154, -4.42213185, -5.10532787, -5.46108672,
-6.46824055, -6.35209946, -7.1942972, -7.76122523, -8.09612319,
-8.86934521, -9.24340158, -9.82676851, -10.6299845, -11.27685859,
-12.03859451, -12.73477308, -13.40440195, -14.15023958, -15.6500136,
-18.0989596, -1.32304249, -2.79621128, -3.56766199, -4.05795479,
-4.89711879, -5.92841321, -6.39059643, -7.0876829, -7.53083,
-8.01208734, -8.70797744, -9.44730653, -9.83731797, -10.010367,
-10.64602144, -11.18554702, -11.63296397, -12.1370488, -12.5235392,
-13.0082886, -13.5821605, -14.17176731, -14.94024433, -16.01544412,
-18.18744736, -0.93767346, -1.39743879, -2.78023901, -3.13333051,
-3.6981945, -4.63133758, -5.05468994, -5.93983376, -6.51943117,
-7.34041405, -7.87705422, -8.34525685, -8.8688471, -9.5207757,
-10.19551877, -10.86984218, -11.59017802, -12.13536344, -12.88553549,
-13.70987004, -14.26661135, -15.21057964, -16.08902791, -17.11358176,
-18.99297261, -1.91882482, -2.50977144, -1.64637756, -2.92698693,
-4.07208251, -5.13694912, -5.4194589, -5.70365743, -6.25263884,
-6.36733605, -7.06329052, -7.98139299, -8.76118074, -9.60618958,
-10.49489334, -11.2774052, -11.93420729, -12.57665664, -13.32753376,
-14.07700093, -14.91429075, -15.75739961, -16.8692775, -18.19943522,
-20.3546376, -1.0168543, -2.60495567, -2.86000663, -2.68675011,
-1.94661764, -3.48454706, -3.992952, -4.97105555, -4.5575301,
-5.45965609, -6.56098097, -8.3868022, -8.62176424, -10.1431575,
-11.04032773, -11.45645206, -12.11371089, -12.76806289, -13.177768,
-13.99800348, -14.80089189, -15.89462589, -17.22077668, -18.72943574,
-21.25689814, 0.94096473, -1.22725053, -1.75872846, -3.9575768,
-4.94110206, -5.7742865, -6.08848061, -6.58259851, -5.48128544,
-6.79236566, -7.53943946, -8.34133308, -8.1735607, -9.41939055,
-10.44472371, -10.87498349, -12.41061954, -13.05498712, -13.07771005,
-13.99905583, -15.10380703, -16.40762679, -18.05996121, -19.76683028,
-22.31185721, 1.08326391, 0.76051631, 2.07027863, -2.1057565,
-3.78479942, -5.13505669, -6.06385571, -6.79994277, -8.01575875,
-9.0065242, -9.39541502, -10.37808952, -11.16653768, -11.82597991,
-12.53712013, -13.31498065, -13.92159257, -14.51359909, -15.40003703,
-16.13707217, -16.63866207, -17.60771953, -18.6663428, -19.83568951,
-22.51568418, -2.11162974, -3.35339899, -3.72841764, -4.91865235,
-5.10718347, -5.34523901, -6.49950328, -6.56823372, -7.53743525,
-8.23573648, -8.27526709, -9.42134551, -10.64615787, -11.30236859,
-12.11073251, -12.6848716, -12.9766545, -14.16209122, -15.60464973,
-16.44342921, -17.13809253, -17.81256047, -19.05804694, -20.65856043,
-23.41820502, -0.05998747, -0.58564982, -1.39278332, -3.37780497,
-5.80306991, -6.30431193, -6.6490522, -7.72028924, -9.77306301,
-9.46699714, -10.44746836, -11.53549458, -11.5145561, -12.21245714,
-13.33619262, -13.93937444, -14.13636162, -15.13548602, -15.12544755,
-16.01073023, -17.45954163, -18.52209521, -19.96891259, -21.77962654,
-24.37165652, 0.14408865, -1.68824341, -2.80529427, -3.84471906,
-5.27514707, -6.30987093, -6.75814771, -6.67078231, -7.90742503,
-9.48244344, -9.80080117, -10.70348941, -11.94969029, -12.95847838,
-13.52794048, -14.23377404, -15.1851375, -15.8924598, -16.23689422,
-17.15303179, -18.17974307, -19.3172696, -20.83059788, -22.53758651,
-25.1817373, 0.79939887, 0.03205666, -0.89955233, -1.4857033,
-0.82383039, 0.5324532, 0.08803781, -2.32772158, -3.26635598,
-4.51747286, -6.03001976, -8.83424437, -10.45716586, -12.24748808,
-13.51362312, -14.47395149, -15.43533936, -15.82692606, -16.48073364,
-17.34560575, -18.4974839, -20.28612607, -21.45173389, -23.0525819,
-25.86459932, -0.97451814, -3.31523561, -3.44181996, -4.06057325,
-5.50043111, -5.90874636, -7.37484097, -8.0686921, -9.19980094,
-9.97292626, -11.3341333, -11.13943081, -11.51670322, -12.8736633,
-13.55604421, -14.91348471, -15.87673684, -16.80606996, -17.25885348,
-17.9129516, -19.27876378, -20.33252371, -21.67046167, -23.45241774,
-26.34713744, -0.45185348, -1.34552529, -4.10601015, -4.06956204,
-4.37163956, -4.96136749, -6.09612958, -6.79175933, -7.92402706,
-8.25906871, -9.38202152, -10.4807904, -11.51038877, -12.33853757,
-13.30312119, -14.60679957, -15.90242413, -17.06116511, -18.47835054,
-19.48334693, -20.3503361, -21.68959354, -22.91384536, -24.54026411,
-27.29732409, -3.09939971, -3.32474971, -3.46755751, -3.41597684,
-5.52680707, -6.65007406, -6.9115191, -8.55718448, -9.46056864,
-10.0463213, -11.40239801, -12.74841191, -13.83627077, -13.7513071,
-14.62859882, -15.42622988, -16.4459132, -17.15730455, -18.08342986,
-19.34110938, -20.84497913, -22.05578685, -23.14341564, -25.17992235,
-27.92675759, 0.9228326, -1.52070251, -4.79973408, -6.35231225,
-7.66478177, -7.45406139, -7.96374777, -7.52809014, -9.48652501,
-10.49223067, -10.93823367, -13.34914328, -14.40618037, -15.55996409,
-16.73233927, -17.54459512, -18.37462368, -19.11400543, -19.85087871,
-20.80840349, -21.58905123, -22.53427553, -23.6610257, -25.55743038,
-28.6593938, -0.67127137, -2.35176782, -2.56288229, -5.0251296,
-6.11785288, -7.97165633, -8.82467279, -8.56206391, -9.42732063,
-11.28328634, -12.13419009, -11.99889194, -12.58860695, -14.51453528,
-16.01651486, -17.04491345, -18.106229, -19.28255657, -20.38447451,
-21.2043418, -22.28587689, -23.41422487, -24.64959031, -26.10948832,
-28.82959083, 1.39267822, 2.73909431, -0.30852069, -0.49191557,
-1.06900899, -4.80174038, -7.74429261, -8.57210051, -10.15214971,
-11.15102586, -13.64298575, -14.48247672, -15.35212309, -16.11005408,
-16.94107167, -17.64203321, -17.96105135, -18.79888981, -19.76444493,
-21.25567826, -22.65736046, -23.78512985, -24.86149506, -26.88880413,
-30.13194652, -3.4018918, -4.52188036, -5.97907586, -5.9471244,
-6.29309233, -6.71089295, -8.38691622, -10.43531078, -11.30985554,
-12.80509172, -12.96840994, -14.91752468, -15.7804277, -16.2310254,
-16.57411667, -17.80722296, -18.56432089, -20.09211544, -21.15486984,
-22.02891632, -23.25526587, -24.65449898, -25.87767407, -27.53979094,
-30.01082046, -2.18411218, -3.42768338, -2.88898683, -5.03434617,
-7.14143228, -6.44365876, -7.33644084, -7.81222962, -8.62497252,
-9.09990075, -10.5800447, -14.26595287, -15.34887785, -16.54588899,
-17.21897182, -17.95794773, -19.51533257, -21.06924324, -22.11906531,
-23.30316044, -24.1346444, -25.2320325, -26.80940751, -28.70564311,
-32.02058598, 4.96237545, -0.88879878, -2.35069382, -4.46357858,
-5.13472407, -6.3847125, -7.85452304, -10.21404555, -11.36819028,
-12.54093227, -13.80958526, -15.33641873, -16.15654992, -17.31366457,
-18.27791676, -18.79767265, -19.18523508, -19.99538342, -21.37968612,
-22.18429164, -23.38539326, -25.29878169, -26.80995112, -28.92403945,
-31.7785054, 1.33123401, -1.02249003, -2.6059089, -5.03386748,
-4.84022598, -5.71008884, -4.23324978, -5.43305024, -9.38670501,
-12.35863658, -14.76322339, -15.92483383, -16.79956316, -18.35682673,
-19.29588663, -20.45545504, -21.45765423, -22.56577441, -23.31772778,
-24.27986692, -25.38170576, -26.59632792, -28.01733427, -29.564567,
-32.7086858, 5.15430037, 3.20382719, 2.265794, 1.70478095, -0.81045339,
-1.0908993, -7.75566411, -8.63732929, -7.28411605, -9.1182173,
-10.74836959, -12.43301415, -12.68311992, -14.60913215, -15.59191441,
-14.73154944, -16.53048259, -19.4591197, -20.612641, -22.83687863,
-23.63057252, -24.48836498, -26.50792922, -30.20153782, -33.61395119,
-3.35130854, -3.36891886, -4.26561375, -6.54543163, -8.81898894,
-10.19461991, -10.90426574, -11.95264669, -12.34848756, -13.59064154,
-14.57419256, -14.96507795, -14.17737602, -17.57479064, -18.43607852,
-20.28106993, -21.12463625, -21.6498765, -23.45913736, -25.28117062,
-26.44477551, -27.54322022, -29.23967429, -31.24787883, -34.24072356,
0.99671156, 0.96757645, 0.95825013, 0.95715782, 0.95237505, 0.96055795,
0.95810999, 0.96149538, 0.96684273, 0.96518399, 0.97354902, 0.97829106,
0.9820687, 0.99475319, 1.00023473, 1.00162529, 1.00384268, 1.01604712,
1.02570939, 1.03526033, 1.06643436, 1.06929468, 1.06808543, 1.1283969,
1.17220925, 0.99525784, 0.9938654, 0.98139359, 0.9942739, 0.96923268,
0.97339124, 0.97444133, 0.96678414, 0.97626434, 0.97636983, 0.97407744,
0.99897105, 1.01629918, 1.015268, 1.03004743, 1.05139461, 1.05280599,
1.05932633, 1.04936541, 1.0588459, 1.07200268, 1.08674781, 1.11342895,
1.15305027, 1.17629253, 0.98151496, 0.98324873, 0.98336371, 1.00450689,
0.99692978, 1.00417536, 1.01852003, 1.00719185, 1.03046019, 1.03885443,
1.04597379, 1.03549948, 1.03374376, 1.06767681, 1.09676432, 1.10216977,
1.0962988, 1.13491785, 1.12030935, 1.09122076, 1.09109337, 1.09037434,
1.10476754, 1.13355758, 1.21034051, 0.90528031, 0.91505724, 0.9364688,
0.93433918, 0.9411933, 0.95132377, 0.96334287, 0.96603109, 1.00890357,
1.02148881, 1.02616925, 1.03765517, 1.04392701, 1.071198, 1.10122554,
1.09891616, 1.10457466, 1.10727065, 1.10513873, 1.12012324, 1.12405358,
1.12268437, 1.14201041, 1.17607899, 1.21390643, 1.02457601, 1.01129094,
1.00172704, 0.9890919, 0.98620432, 0.9972466, 0.99253425, 1.0044353,
1.00046922, 1.01518764, 1.02275886, 1.02127435, 1.01887636, 1.02006744,
1.0305527, 1.0446574, 1.05369295, 1.06781143, 1.10989892, 1.15870693,
1.17183781, 1.17153767, 1.14601974, 1.15819167, 1.17642784, 1.03775792,
1.03320405, 1.03391895, 1.03864019, 1.02620388, 1.01747206, 1.02887917,
1.02880434, 1.06533575, 1.04598986, 1.04669836, 1.05733536, 1.04956126,
1.03025578, 1.04393869, 1.05837582, 1.07938759, 1.08339951, 1.11380916,
1.13359417, 1.14810477, 1.18479646, 1.1930588, 1.22140239, 1.25536339,
0.95219603, 0.98400121, 0.97640322, 0.97126847, 0.97651275, 0.99363695,
0.99545856, 1.00681619, 1.03037828, 1.02237747, 1.01736263, 1.03701081,
1.04527054, 1.07043687, 1.08475765, 1.07699402, 1.07739268, 1.10217153,
1.10489462, 1.14759912, 1.15489501, 1.14993703, 1.2117616, 1.21291275,
1.16895303, 1.00259864, 0.98811229, 1.02737978, 1.03875734, 1.03945526,
1.0784185, 1.10005486, 1.09777938, 1.08874332, 1.08718514, 1.08365161,
1.06078274, 1.06322641, 1.06373417, 1.07465019, 1.09341658, 1.08551877,
1.07646817, 1.07605364, 1.07280436, 1.0801085, 1.09621271, 1.12575792,
1.15036691, 1.17118238, 0.93113614, 0.93903334, 0.93065103, 0.92934556,
0.94488795, 0.97862192, 0.99988795, 0.99845236, 0.99862288, 0.99017086,
0.9946165, 1.01955132, 1.01232498, 1.03871207, 1.03085863, 1.03917618,
1.05170079, 1.10431373, 1.06499129, 1.07700965, 1.0808924, 1.09541073,
1.1095527, 1.11196659, 1.13939491, 1.01972827, 0.9982764, 0.9999548,
0.98955787, 0.99858018, 1.01743721, 1.02589592, 1.04951504, 1.06492822,
1.05272485, 1.05200434, 1.03350523, 1.01177319, 1.03214392, 1.01761463,
1.01623184, 1.06276209, 1.060171, 1.06428574, 1.07640874, 1.07583608,
1.09754669, 1.10727034, 1.13929623, 1.1430948, 0.98957614, 0.96835936,
0.95855704, 0.97100936, 0.968586, 0.99972676, 1.00826291, 1.0112365,
1.00174976, 1.01270387, 1.02263415, 1.06043526, 1.0533287, 1.0334176,
1.04034926, 1.01589606, 1.01908267, 1.03551668, 1.06079144, 1.01892107,
0.9994589, 1.01879789, 1.06131659, 1.06036243, 1.11053955, 0.993185,
0.95738412, 0.98877323, 0.99752949, 1.00261042, 1.00830993, 0.99496327,
0.99569457, 1.0326676, 1.03969503, 1.08139639, 1.06960628, 1.05319163,
1.04781506, 1.03917077, 1.03283667, 1.0342274, 1.023434, 1.02377082,
1.01203272, 1.03507954, 1.04416615, 1.09166954, 1.0585826, 1.06208248,
0.96782155, 0.94350733, 0.96963899, 0.9754331, 1.00870226, 0.98402078,
0.99298565, 1.00465319, 1.01579244, 1.02854159, 1.03493729, 1.01128328,
1.04440256, 1.01770567, 1.05548531, 1.06849333, 1.06249592, 1.0699571,
1.08030302, 1.10123141, 1.09017381, 1.07135898, 1.07145152, 1.07848089,
1.09269398, 0.98368009, 1.01109688, 1.00005397, 0.99792404, 1.03020888,
1.03961272, 1.01938528, 1.01959643, 1.03128162, 1.04463912, 1.04163329,
1.02954537, 1.05276183, 1.06353614, 1.07798238, 1.06357005, 1.05648117,
1.04729101, 1.07352566, 1.08488023, 1.11384048, 1.10944281, 1.11004154,
1.15898291, 1.15307761, 0.9675877, 0.98646992, 1.01868047, 1.04215207,
1.05467658, 1.09638126, 1.08329937, 1.081832, 1.08601992, 1.08458304,
1.06292778, 1.06520085, 1.04157247, 1.06366213, 1.03613103, 1.04059581,
1.04916238, 1.05477016, 1.08401132, 1.10730545, 1.09893801, 1.09102591,
1.07604096, 1.06057172, 1.03827923, 1.00135334, 0.98376663, 0.97066665,
0.97587169, 0.96434741, 0.97076823, 0.96454779, 0.99366441, 1.01098551,
1.01795115, 1.04350812, 1.05369725, 1.04041905, 1.04728599, 1.03465732,
1.06781106, 1.08294771, 1.08679108, 1.12271764, 1.10369615, 1.12282902,
1.14842385, 1.19537226, 1.17989802, 1.14691263, 0.96213021, 1.02910449,
1.00688152, 1.0464476, 1.01743683, 1.00624209, 1.03555902, 1.01746947,
1.04014327, 1.02756756, 1.0444662, 1.04282184, 1.05195602, 1.00952605,
1.0360307, 1.0298249, 1.04509046, 1.04570811, 1.07909554, 1.0980248,
1.10697097, 1.11400431, 1.14524902, 1.14911289, 1.1544346, 0.98622919,
1.02219984, 1.00123632, 1.00211368, 1.03422849, 1.02910203, 1.02211869,
1.01642223, 1.03819744, 1.01047248, 1.05135326, 1.03651021, 1.03574401,
1.05605009, 1.03830396, 1.06235959, 1.06441205, 1.05028481, 1.06503994,
1.0618399, 1.07685809, 1.10629121, 1.1442555, 1.15140506, 1.17029897,
0.95832919, 0.933535, 0.93210709, 0.94709624, 0.93567098, 0.91165966,
0.91773957, 0.91252457, 0.9218757, 0.92170289, 0.90225855, 0.88036159,
0.88884871, 0.92151941, 0.90818127, 0.89770414, 0.90139634, 0.90008482,
0.91853667, 0.92199325, 0.92194461, 0.94080557, 0.96868608, 1.0159258,
1.04257134, 0.97989282, 1.00526196, 0.97254899, 0.9992625, 1.00898788,
0.99712304, 1.01308178, 0.99844861, 1.00599883, 0.98818312, 0.99043401,
0.99739582, 0.9968266, 1.00334801, 0.99669217, 0.99308869, 0.97738919,
0.97206863, 0.98125679, 0.95151093, 0.99125929, 0.96736269, 0.98651967,
1.00653595, 1.02028684, 0.94842852, 0.96036523, 1.03641684, 1.02109845,
1.01005923, 0.99259316, 1.01412676, 1.03833275, 1.04479951, 1.07123783,
1.07312362, 1.07450508, 1.0701454, 1.05749547, 1.04481273, 1.03815847,
1.03827458, 1.03475703, 1.04014114, 1.04739527, 1.05478624, 1.06251211,
1.05837778, 1.05806746, 1.02487475, 0.96688912, 0.93597836, 0.9601954,
1.0102506, 1.07707279, 1.04456257, 1.06079869, 1.06472509, 1.12659794,
1.12532202, 1.11340021, 1.06099678, 1.0947578, 1.05136043, 1.04140032,
1.0705856, 1.07310397, 1.0706844, 1.08979475, 1.10274996, 1.10858659,
1.10743573, 1.10225224, 1.09611546, 1.13102626, 1.07372683, 1.02744152,
1.05225294, 1.00304141, 0.99181473, 0.9966397, 1.02262192, 1.03086116,
1.11650316, 1.09244046, 1.10004847, 1.10349604, 1.14793429, 1.12552664,
1.11384156, 1.13660786, 1.07982337, 1.09274429, 1.15828445, 1.15348295,
1.1621882, 1.14845028, 1.12716807, 1.0931102, 1.08834724, 1.05535733,
1.08055869, 1.15420882, 1.05432766, 1.02970587, 1.01490791, 1.01432448,
1.01889057, 1.00144128, 0.9884367, 1.00254099, 0.9849643, 0.97871428,
0.97385725, 0.97153821, 0.96309439, 0.96883525, 0.97639956, 0.96160022,
0.94646595, 0.98793255, 0.96687106, 1.00976894, 1.07633872, 1.09637139,
0.93794913, 0.93395086, 0.96199485, 0.94112157, 0.97222478, 0.99615092,
0.98202759, 1.0164916, 1.02132776, 1.02538744, 1.06566549, 1.04595452,
1.02650382, 1.03758, 1.03321785, 1.0502919, 1.0846636, 1.04603251,
0.99794254, 0.99847821, 1.03848496, 1.08470064, 1.0641286, 1.08638148,
1.06165219, 1.02982801, 1.04961528, 1.06454206, 1.04012063, 0.98378317,
1.00124407, 1.01380307, 1.02020813, 0.95922771, 1.01904485, 1.00004575,
0.98170567, 1.01813519, 1.01828881, 0.99253144, 1.00632148, 1.0372487,
1.02542669, 1.09007722, 1.10591548, 1.07588936, 1.09174638, 1.09508217,
1.06854561, 1.05183879, 1.01068622, 0.98929663, 0.98710321, 0.98918892,
0.97141833, 0.97040265, 0.99510374, 1.03907408, 1.02529341, 0.98724672,
1.01516838, 1.01679016, 0.99541567, 0.98964061, 1.00202774, 1.01739432,
1.00810225, 1.00825698, 1.05540668, 1.07131004, 1.07062455, 1.06937314,
1.05641563, 1.05115003, 1.04145774, 1.05529572, 1.05739119, 1.06602683,
1.09069306, 1.14737169, 1.21407944, 1.2335615, 1.20863128, 1.21820913,
1.21063524, 1.18925759, 1.12225802, 1.09052552, 1.05516616, 1.02900233,
1.02306775, 1.01004287, 1.04043642, 1.05566763, 1.07072731, 1.07548152,
1.01471198, 1.04802042, 1.04579565, 1.00620908, 1.00251973, 0.96215578,
0.99687847, 1.00256689, 0.99230352, 1.01123305, 0.99460204, 1.00890208,
0.99060666, 1.00048743, 0.98179803, 1.03315987, 1.05219197, 1.04309359,
1.053441, 1.0193217, 1.01992618, 0.99185982, 1.0367618, 1.04274235,
1.01724776, 1.06093825, 1.04904433, 1.02967967, 1.05793273, 1.01930905,
1.03045829, 0.97016447, 0.99953822, 1.02498848, 1.04738273, 1.04529594,
1.0536344, 1.05651914, 1.07606786, 1.07325257, 1.06712586, 1.07061948,
1.08004765, 1.08076894, 1.06716915, 1.04707974, 1.02912412, 1.00851672,
1.01907055, 1.02885912, 1.00697161, 1.0390513, 1.04178393, 1.03127677,
0.94450854, 0.98336716, 1.01384784, 1.04100008, 1.0094129, 1.0147673,
1.0386017, 1.01869204, 1.03020995, 1.04674799, 1.03515373, 1.02136329,
1.01042408, 1.06808974, 1.06540949, 1.07090333, 1.06245678, 1.06704407,
1.07219353, 1.05514805, 1.01634816, 1.02356982, 1.07932881, 1.06481382,
1.03279542, 1.03819509, 1.01562128, 0.95981872, 0.94668742, 0.93519189,
0.98490061, 1.00178787, 1.0541654, 1.02695236, 1.03229473, 1.04524242,
0.98612341, 0.97546849, 0.9546071, 0.92318283, 0.91990624, 0.90977204,
0.90749857, 0.9168134, 0.9042071, 0.90653965, 0.94378133, 1.0293784,
0.99195482, 1.04026978, 0.99575825, 0.99428102, 1.02614781, 0.99281512,
0.99467136, 0.96826751, 0.98460369, 1.03538692, 1.04021534, 1.01030721,
1.01871061, 1.06627775, 1.07757568, 1.0441522, 1.0133829, 1.00778531,
0.99955707, 0.98157477, 0.96440457, 0.97925864, 0.97032645, 0.96065258,
0.95483837, 0.94969826, 0.97151376, 1.06370058, 1.12756675, 1.09131542,
1.11653083, 1.13066921, 1.06728655, 1.01914747, 1.02604818, 1.01737407,
1.01099325, 0.95574297, 0.95189612, 0.94566483, 0.95928391, 0.96591946,
0.97511416, 1.01770827, 1.04307385, 1.04704203, 0.99817277, 0.9816989,
0.99354694, 1.05134906, 1.0670398, 1.03332063, 0.92713346, 0.93703071,
0.93890567, 0.97727174, 1.00636112, 1.03283419, 1.02082077, 0.9808383,
0.9945486, 0.97458461, 1.01144058, 0.97258099, 0.97385944, 1.00675003,
1.02867372, 1.00387999, 1.01357688, 0.97796504, 0.977507, 0.9827151,
0.99321682, 0.94535835, 0.97442736, 0.95282744, 0.91685692, 0.97764025,
0.98643182, 1.033447, 1.01504602, 0.98884827, 1.05228443, 1.06273693,
1.09281793, 1.11031113, 1.13092416, 1.12097086, 1.02527598, 1.02626485,
1.02936518, 1.04844837, 1.06766552, 1.03629324, 1.00404695, 0.99724967,
0.99065045, 1.01810829, 1.04075799, 1.0198155, 1.04320299, 1.04570116,
1.13500821, 1.04122648, 1.03883689, 1.02482957, 1.05482149, 1.05946609,
1.05512345, 1.01870031, 1.01898786, 1.01635998, 1.00364988, 0.99259816,
0.98898087, 0.97321427, 0.96357086, 1.00241461, 1.04936796, 1.06233004,
1.0307873, 1.06323292, 1.05755696, 1.02954167, 1.05544122, 1.02417637,
0.95805763, 1.04574971, 1.03081935, 1.02960286, 1.00662318, 1.05826122,
1.07393922, 1.14228276, 1.1417163, 1.07417889, 1.01975609, 0.97448773,
0.97857736, 0.98478833, 0.96142387, 0.95928468, 0.93437183, 0.9244452,
0.88706333, 0.9266293, 0.91481091, 0.93972718, 0.92517634, 0.96703695,
0.9161296, 0.9385061, 1.11132411, 1.11505569, 1.12976198, 1.15960051,
1.1456843, 1.17497088, 1.05526701, 1.06811547, 1.13474373, 1.1230698,
1.11574095, 1.09709216, 1.12345786, 1.10825333, 1.10990426, 1.18937861,
1.16832551, 1.10764914, 1.11904904, 1.07512997, 1.11501763, 1.17656691,
1.18124701, 1.09323998, 1.0020602, 0.9405836, 0.97357345, 0.9846081,
0.95855119, 0.92581528, 0.921272, 0.93679164, 0.93808197, 0.96444992,
0.96161791, 0.96936248, 1.01149428, 1.07379663, 0.99973403, 1.01689985,
0.98492061, 1.00251086, 1.05087814, 1.00568101, 0.96363276, 0.98893741,
1.00339074, 0.97820963, 0.98529795, 0.97134889, 1.2573241, 1.43651315,
1.56531261, 1.68851898, 1.77889686, 1.89761322, 1.98370422, 2.07086519,
2.17244338, 2.23509053, 2.33722161, 2.42776524, 2.50833918, 2.6209551,
2.70286643, 2.77835798, 2.84325795, 2.96752918, 3.08442682, 3.19770394,
3.44739573, 3.54993605, 3.61667211, 4.07202473, 4.4726701, 2.44239332,
2.78837829, 2.93724618, 3.18187129, 3.19484388, 3.32763253, 3.44170617,
3.48652761, 3.61709836, 3.6779502, 3.71945379, 3.95114475, 4.14932643,
4.17103882, 4.3223804, 4.53836755, 4.61175851, 4.69340428, 4.68380985,
4.8073354, 4.97772701, 5.14231666, 5.40268693, 5.88573096, 6.11067794,
3.43036267, 3.83943122, 4.07662685, 4.44796533, 4.49665381, 4.69772537,
4.95584784, 4.90812703, 5.20741484, 5.3693925, 5.52416853, 5.4888527,
5.50958245, 5.89426861, 6.23634969, 6.34122715, 6.29077373, 6.75208304,
6.59886028, 6.32294425, 6.35576003, 6.37212114, 6.5282289, 6.84167661,
7.79013953, 3.93318971, 4.41094611, 4.85980413, 5.01958587, 5.22477986,
5.46557096, 5.6723934, 5.73132847, 6.29613628, 6.51227891, 6.63448592,
6.82686641, 6.95318158, 7.36997641, 7.82328663, 7.83079173, 7.89044965,
7.95561422, 7.90116455, 8.08624226, 8.08884313, 8.00223819, 8.18314656,
8.60611855, 8.90496643, 5.80252297, 6.12710758, 6.30619245, 6.35729244,
6.4591257, 6.71491425, 6.740473, 6.95402735, 6.98677984, 7.27464455,
7.47265174, 7.46129265, 7.46907351, 7.52690766, 7.67224919, 7.90265755,
8.05397638, 8.27206632, 8.90945304, 9.72776829, 9.91294592, 9.84654688,
9.30420469, 9.30236461, 9.41930982, 7.09045346, 7.62520471, 7.96566986,
8.22807265, 8.19864669, 8.192869, 8.53383279, 8.59456107, 9.2685801,
8.91322396, 8.92953537, 9.17320934, 9.00301305, 8.63825734, 8.87565157,
9.13002628, 9.47650111, 9.51466537, 10.08288929, 10.47680321,
10.64305003, 11.1806159, 11.24873153, 11.55114952, 11.84388128,
7.1028369, 8.16310859, 8.31297248, 8.39458871, 8.6116192, 8.97007085,
9.05632019, 9.31295267, 9.83449349, 9.74010484, 9.65255439, 10.0582618,
10.13194554, 10.59763704, 10.91888223, 10.68834341, 10.59992445,
11.01503763, 10.94912199, 11.72034341, 11.78096338, 11.48022849,
12.57656495, 12.41746897, 11.0568314, 9.00416324, 9.29588314,
10.38413127, 10.86726887, 10.98596388, 11.87560902, 12.3098159,
12.24252384, 12.00013658, 11.97891812, 11.88283066, 11.38799144,
11.38822596, 11.32180872, 11.50213594, 11.80959613, 11.57319597,
11.25922919, 11.18469963, 11.07807286, 11.14611701, 11.40693419,
11.92603449, 12.32590546, 12.18766263, 8.5883869, 9.24954183,
9.29685978, 9.33656379, 9.70552238, 10.57272004, 11.11202863,
11.11899557, 11.12620845, 10.91577546, 10.95270011, 11.46852117,
11.27876602, 11.86056231, 11.63335876, 11.78048327, 11.99793995,
13.09302596, 12.01561699, 12.12034223, 12.02669094, 12.30726854,
12.39994474, 12.21815495, 12.28861527, 11.23288885, 11.39255875,
11.66130981, 11.58597271, 11.87831304, 12.36966797, 12.51217351,
13.04128558, 13.38535841, 13.0950741, 13.0322117, 12.57591029,
12.03313903, 12.43310006, 12.01632623, 11.88077482, 12.97932137,
12.81597962, 12.80920657, 12.97479282, 12.81308974, 13.20385908,
13.19094338, 13.69566019, 13.27442097, 11.83783861, 11.90975793,
11.79102043, 12.15587054, 12.2538371, 13.05242107, 13.33554168,
13.40020219, 13.1144629, 13.37818178, 13.67803712, 14.67639243,
14.43892816, 13.74971322, 13.84817867, 13.11638006, 13.1067846,
13.48939975, 14.12219368, 12.80828328, 12.06993783, 12.34966736,
13.1328694, 12.77710316, 13.39248273, 13.02526679, 12.6143028,
13.70117093, 13.97922155, 14.15156668, 14.27368705, 13.84539441,
13.77323571, 14.75121929, 14.92183058, 16.20106765, 15.83163865,
15.14323043, 14.88197405, 14.50509125, 14.18372982, 14.07860787,
13.63889444, 13.53052355, 13.11206506, 13.44530299, 13.45292064,
14.47635207, 13.31219885, 12.83248868, 12.96494958, 12.91224967,
13.91086002, 14.20571032, 15.25854613, 14.52667154, 14.63233359,
14.90420398, 15.22639182, 15.56571593, 15.68524541, 14.90697688,
15.81532942, 14.89617531, 15.88779531, 16.18754384, 15.76113514,
15.86478742, 15.98357275, 16.3712948, 15.84531873, 15.05116768,
14.77495506, 14.4865294, 14.09406033, 14.62946881, 16.00894877,
15.88694739, 15.9368477, 16.90193781, 17.24362728, 16.59438834,
16.46717786, 16.72458913, 17.05600286, 16.95591334, 16.46927443,
17.16009456, 17.3761859, 17.64938382, 17.05375164, 16.58128765,
16.11546709, 16.69846699, 16.94832682, 17.67968688, 17.23924469,
16.80463243, 17.87674562, 16.55755233, 15.25728555, 16.45491413,
17.87873686, 18.83215491, 19.31397857, 20.79452208, 20.1242591,
19.95277639, 19.81833633, 19.5873885, 18.63729564, 18.66118103,
17.61777071, 18.31681133, 17.20167832, 17.15999253, 17.25797283,
17.22576198, 18.02889558, 18.63943558, 18.01695357, 17.44317122,
16.55885361, 15.52893606, 14.10625561, 17.44844463, 17.48342087,
17.18307302, 17.39099592, 16.83961037, 17.00297254, 16.65995197,
17.63287496, 18.04404405, 18.19984089, 19.01734887, 19.19847986,
18.47770031, 18.4445317, 17.88295181, 19.0430438, 19.44003984,
19.32503948, 20.40520153, 19.39385495, 19.6306348, 20.12473257,
21.43391832, 20.06497381, 17.84014338, 16.67034331, 19.84900333,
19.19472094, 20.80901562, 19.63995018, 18.96154153, 19.97354223,
19.14389422, 19.86179186, 19.27339377, 19.73926209, 19.60762015,
19.8183546, 17.93825819, 18.62634828, 18.16414262, 18.43859768,
18.25837821, 19.20599318, 19.644922, 19.68717938, 19.57373518,
20.089278, 19.6215689, 18.79900119, 18.77173073, 20.85053838,
20.04023678, 20.13829144, 21.37945116, 21.06068346, 20.57597229,
20.2400462, 20.90280333, 19.60643024, 21.18669406, 20.37872334,
20.15817732, 20.75737492, 19.85238989, 20.52349087, 20.37023029,
19.53064308, 19.7225017, 19.27746128, 19.45448463, 20.15939105,
21.17276423, 20.6386709, 19.96762244, 18.48023306, 17.84287279,
17.94912876, 18.54127463, 18.06100574, 16.9966338, 17.17688227,
16.79805798, 17.0357087, 16.92467236, 16.08050151, 15.10697972,
15.27001414, 16.36094134, 15.66802961, 15.17074312, 15.16459209,
14.94170023, 15.46218201, 15.45235636, 15.24901053, 15.66519855,
16.27646089, 17.37790692, 17.17560191, 20.31537415, 21.8728502,
20.71574061, 21.81622923, 22.17948485, 21.55110669, 22.10566166,
21.32350727, 21.4437838, 20.55047206, 20.49316663, 20.64475672,
20.46923537, 20.41596695, 19.90054772, 19.50959355, 18.67196064,
18.31406331, 18.25001052, 16.87702723, 17.99806101, 16.73489655,
17.0176133, 17.31938288, 16.98233441, 19.69796548, 20.79858948,
24.52136264, 23.70330544, 22.99022226, 22.07384199, 22.93456068,
23.84581621, 24.00468583, 25.09882342, 24.91325266, 24.4965961,
23.99932504, 23.20433673, 22.31128884, 21.72831161, 21.47099142,
21.09789423, 20.94560832, 20.85908102, 20.7263403, 20.63366713,
19.95358696, 19.32667266, 17.11170102, 21.98022025, 21.11569491,
22.45634101, 24.78566589, 28.08627208, 26.32270605, 26.87255509,
26.57416348, 29.37877651, 28.93237653, 27.95718271, 24.99109955,
26.22161836, 23.77527362, 22.94742809, 23.90537726, 23.73157476,
23.38510717, 24.05711488, 24.14490565, 24.029918, 23.42573753,
22.54046335, 21.56661458, 21.5551957, 27.6196046, 25.92215252,
27.17649901, 24.50457048, 23.92842835, 23.87169872, 24.91962948,
25.20980936, 29.48574396, 27.91271614, 27.88603637, 27.67781945,
29.72018995, 28.20998253, 27.22012433, 28.01731654, 24.98332759,
25.19280476, 27.94298491, 27.34964066, 27.09040491, 25.86970847,
24.09159783, 21.90394123, 20.36172534, 28.30769774, 30.3539556,
34.90167248, 28.84155289, 27.21974833, 26.1134807, 25.77710031,
25.75182208, 24.53316419, 23.5834862, 24.1201497, 23.00476986,
22.39967565, 21.99126271, 21.57474142, 20.9046617, 20.89528342,
20.94992826, 19.95839186, 19.07445895, 20.53590146, 19.26301167,
20.40514584, 22.56413126, 21.91256097, 23.1874666, 23.36705501,
24.83937269, 23.85012631, 25.33396746, 26.4977394, 25.48747225,
27.08610064, 26.83965099, 26.75434581, 28.54918733, 27.20979632,
25.73918928, 25.93585014, 25.3703246, 25.85223952, 27.24720391,
25.04274427, 22.25921046, 21.88312221, 23.18507078, 24.85988352,
23.44248595, 23.5273219, 20.98144312, 28.61811868, 30.38532975,
31.22928765, 29.47389384, 26.04907108, 26.78760532, 27.46293864,
27.18313342, 23.59814373, 26.43272948, 25.25913836, 23.98255449,
25.70945692, 25.46270057, 23.80580119, 24.16639428, 25.56131431,
24.51652034, 27.47962222, 27.72250043, 25.62288587, 25.77408883,
25.13280835, 23.03450007, 20.98754102, 29.4132895, 28.64307647,
28.60200288, 28.5553145, 27.31581548, 26.90660641, 27.92165873,
30.11445362, 28.96859473, 26.51269125, 27.68474829, 27.33180829,
25.71194011, 24.9425481, 25.25357115, 25.58876661, 24.69139239,
24.39537925, 26.40052685, 26.61769943, 26.07177997, 25.45104495,
24.04909301, 22.91751863, 21.06003005, 32.44262828, 33.53896381,
34.12554601, 35.37929165, 38.84664089, 43.34230761, 44.36915131,
41.77712842, 41.88401734, 40.93437115, 39.19255188, 34.41082052,
32.03370191, 29.37133975, 27.5035569, 26.76722426, 25.71096559,
26.95265845, 27.40397458, 27.65472138, 27.22321787, 23.42269307,
24.32037996, 23.41133954, 20.07803846, 30.17147365, 28.27740352,
30.48576952, 31.01252468, 30.03585883, 31.00502132, 29.5914922,
30.02967848, 28.77440772, 28.8741381, 27.27530692, 29.98111389,
30.81037166, 29.57903806, 29.74943841, 27.46045464, 26.96048751,
25.28187726, 27.19758151, 27.27002912, 25.31003597, 26.73307797,
25.51049744, 23.64576459, 23.30933223, 32.24298561, 33.55893116,
29.93683335, 31.94397783, 33.39057344, 34.38432014, 33.86332566,
34.10720497, 33.70380373, 34.67231546, 33.98238317, 33.1674725,
32.75282944, 32.82218166, 32.34345098, 30.97875574, 29.29035507,
27.79346636, 25.96976442, 25.90274685, 25.98118906, 24.22686892,
25.12327539, 24.45407358, 22.45845735, 28.18134982, 31.00119845,
33.16681411, 35.20436783, 32.79414011, 32.62129883, 33.9688576,
32.1815323, 32.35862413, 32.97207244, 31.67172039, 30.27777146,
29.19032293, 32.22681722, 31.70409664, 31.64229513, 30.73299914,
30.67325888, 30.494215, 28.98065367, 26.22758107, 25.91832218,
28.10877448, 26.25824622, 23.2424173, 36.33563342, 35.00865489,
30.96474837, 29.87536642, 28.92933845, 31.79056039, 32.62128335,
35.81015699, 33.36834684, 33.13463429, 33.75914644, 29.37050071,
28.29855728, 26.6970793, 24.55288366, 24.01960086, 23.14149189,
22.6915029, 22.81736136, 21.71806053, 21.53250374, 22.87046348,
26.48362131, 23.58169052, 24.15683659, 34.35222758, 34.49659693,
36.7621526, 34.047806, 33.86945457, 31.69911484, 32.21002835,
35.22055765, 35.17987817, 32.5679444, 32.61863328, 35.3602398,
35.75917151, 32.86082315, 30.41571859, 29.60724743, 28.62030614,
27.0429925, 25.62314147, 25.99263787, 24.99138617, 23.93896797,
23.05197415, 22.11034185, 21.72303575, 39.90446451, 45.68828229,
42.67755711, 44.62849429, 45.58526881, 40.08783397, 35.86004532,
35.96295502, 34.64116979, 33.8928035, 29.48121395, 28.96091018,
28.25161906, 28.58397967, 28.48883403, 28.6779086, 30.82973139,
31.66576275, 31.40922243, 28.04338494, 26.36161115, 26.39511257,
28.91348082, 28.5724726, 24.94855681, 31.05989534, 32.0987241,
31.96003363, 34.53299133, 36.25124788, 37.75210182, 36.28591385,
33.13256438, 33.50225784, 31.65142746, 33.6994541, 30.50220157,
30.16328051, 31.77616051, 32.92383975, 31.00427739, 31.19720032,
28.3937874, 27.79854046, 27.67808123, 27.51721336, 24.25229057,
25.1864937, 23.2051115, 20.03361673, 35.24512733, 36.26056059,
40.03169209, 38.19765183, 35.87719583, 40.15835641, 40.47798496,
42.06777372, 42.75113028, 43.82742713, 42.48676913, 34.87158717,
34.32553895, 33.81086542, 34.54260171, 35.27984344, 32.67133541,
29.96124787, 29.08920579, 28.07370235, 29.19048928, 29.87748229,
27.88621124, 28.11622613, 26.3369738, 49.55454, 42.12503438,
41.96813093, 40.36943102, 41.97208403, 41.78295272, 40.87328962,
37.53836098, 37.0580762, 36.3181685, 35.00099651, 33.49444177,
32.97912, 31.54195411, 30.54263397, 32.4639633, 34.96423991,
35.30122987, 32.81051601, 34.2480093, 33.31852137, 30.54026938,
31.16023116, 28.22207761, 22.96722251, 43.56838471, 42.69352553,
42.46199624, 40.13577025, 43.60195097, 44.31867174, 49.78316782,
49.31508406, 42.83811659, 37.80317367, 33.73800017, 33.3105174,
33.22630913, 31.0087731, 30.40865036, 28.43881209, 27.36609083,
24.70344261, 26.52354799, 25.40327003, 26.17521882, 24.73857869,
26.30494308, 22.70128478, 22.09463252, 51.04502521, 51.51111157,
52.75284351, 54.81194369, 52.72699034, 54.75851856, 43.23767907,
43.70178295, 49.02252976, 47.24876375, 45.87483121, 43.85072076,
45.48505425, 43.38004215, 42.99786887, 48.64036596, 46.29534543,
40.66886396, 40.73416978, 36.69682239, 38.72599395, 42.01843505,
41.09368797, 33.38471226, 26.05468053, 36.52606302, 39.86827031,
40.82288701, 38.41130665, 35.46730729, 34.64407264, 35.37145682,
35.02176249, 36.58297963, 35.76037366, 35.72233032, 38.09322964,
42.6585412, 35.92893612, 36.47374756, 33.43948378, 34.04884608,
36.6796924, 32.92837796, 29.29840746, 30.12086854, 30.44677077,
28.0043309, 27.28218372, 24.79985495), .Dim = c(1000, 3), .Dimnames = list(
    c("1", "2", "3", "4", "5", "6", "7", "8", "9", "10", "11",
    "12", "13", "14", "15", "16", "17", "18", "19", "20", "21",
    "22", "23", "24", "25", "26", "27", "28", "29", "30", "31",
    "32", "33", "34", "35", "36", "37", "38", "39", "40", "41",
    "42", "43", "44", "45", "46", "47", "48", "49", "50", "51",
    "52", "53", "54", "55", "56", "57", "58", "59", "60", "61",
    "62", "63", "64", "65", "66", "67", "68", "69", "70", "71",
    "72", "73", "74", "75", "76", "77", "78", "79", "80", "81",
    "82", "83", "84", "85", "86", "87", "88", "89", "90", "91",
    "92", "93", "94", "95", "96", "97", "98", "99", "100", "101",
    "102", "103", "104", "105", "106", "107", "108", "109", "110",
    "111", "112", "113", "114", "115", "116", "117", "118", "119",
    "120", "121", "122", "123", "124", "125", "126", "127", "128",
    "129", "130", "131", "132", "133", "134", "135", "136", "137",
    "138", "139", "140", "141", "142", "143", "144", "145", "146",
    "147", "148", "149", "150", "151", "152", "153", "154", "155",
    "156", "157", "158", "159", "160", "161", "162", "163", "164",
    "165", "166", "167", "168", "169", "170", "171", "172", "173",
    "174", "175", "176", "177", "178", "179", "180", "181", "182",
    "183", "184", "185", "186", "187", "188", "189", "190", "191",
    "192", "193", "194", "195", "196", "197", "198", "199", "200",
    "201", "202", "203", "204", "205", "206", "207", "208", "209",
    "210", "211", "212", "213", "214", "215", "216", "217", "218",
    "219", "220", "221", "222", "223", "224", "225", "226", "227",
    "228", "229", "230", "231", "232", "233", "234", "235", "236",
    "237", "238", "239", "240", "241", "242", "243", "244", "245",
    "246", "247", "248", "249", "250", "251", "252", "253", "254",
    "255", "256", "257", "258", "259", "260", "261", "262", "263",
    "264", "265", "266", "267", "268", "269", "270", "271", "272",
    "273", "274", "275", "276", "277", "278", "279", "280", "281",
    "282", "283", "284", "285", "286", "287", "288", "289", "290",
    "291", "292", "293", "294", "295", "296", "297", "298", "299",
    "300", "301", "302", "303", "304", "305", "306", "307", "308",
    "309", "310", "311", "312", "313", "314", "315", "316", "317",
    "318", "319", "320", "321", "322", "323", "324", "325", "326",
    "327", "328", "329", "330", "331", "332", "333", "334", "335",
    "336", "337", "338", "339", "340", "341", "342", "343", "344",
    "345", "346", "347", "348", "349", "350", "351", "352", "353",
    "354", "355", "356", "357", "358", "359", "360", "361", "362",
    "363", "364", "365", "366", "367", "368", "369", "370", "371",
    "372", "373", "374", "375", "376", "377", "378", "379", "380",
    "381", "382", "383", "384", "385", "386", "387", "388", "389",
    "390", "391", "392", "393", "394", "395", "396", "397", "398",
    "399", "400", "401", "402", "403", "404", "405", "406", "407",
    "408", "409", "410", "411", "412", "413", "414", "415", "416",
    "417", "418", "419", "420", "421", "422", "423", "424", "425",
    "426", "427", "428", "429", "430", "431", "432", "433", "434",
    "435", "436", "437", "438", "439", "440", "441", "442", "443",
    "444", "445", "446", "447", "448", "449", "450", "451", "452",
    "453", "454", "455", "456", "457", "458", "459", "460", "461",
    "462", "463", "464", "465", "466", "467", "468", "469", "470",
    "471", "472", "473", "474", "475", "476", "477", "478", "479",
    "480", "481", "482", "483", "484", "485", "486", "487", "488",
    "489", "490", "491", "492", "493", "494", "495", "496", "497",
    "498", "499", "500", "501", "502", "503", "504", "505", "506",
    "507", "508", "509", "510", "511", "512", "513", "514", "515",
    "516", "517", "518", "519", "520", "521", "522", "523", "524",
    "525", "526", "527", "528", "529", "530", "531", "532", "533",
    "534", "535", "536", "537", "538", "539", "540", "541", "542",
    "543", "544", "545", "546", "547", "548", "549", "550", "551",
    "552", "553", "554", "555", "556", "557", "558", "559", "560",
    "561", "562", "563", "564", "565", "566", "567", "568", "569",
    "570", "571", "572", "573", "574", "575", "576", "577", "578",
    "579", "580", "581", "582", "583", "584", "585", "586", "587",
    "588", "589", "590", "591", "592", "593", "594", "595", "596",
    "597", "598", "599", "600", "601", "602", "603", "604", "605",
    "606", "607", "608", "609", "610", "611", "612", "613", "614",
    "615", "616", "617", "618", "619", "620", "621", "622", "623",
    "624", "625", "626", "627", "628", "629", "630", "631", "632",
    "633", "634", "635", "636", "637", "638", "639", "640", "641",
    "642", "643", "644", "645", "646", "647", "648", "649", "650",
    "651", "652", "653", "654", "655", "656", "657", "658", "659",
    "660", "661", "662", "663", "664", "665", "666", "667", "668",
    "669", "670", "671", "672", "673", "674", "675", "676", "677",
    "678", "679", "680", "681", "682", "683", "684", "685", "686",
    "687", "688", "689", "690", "691", "692", "693", "694", "695",
    "696", "697", "698", "699", "700", "701", "702", "703", "704",
    "705", "706", "707", "708", "709", "710", "711", "712", "713",
    "714", "715", "716", "717", "718", "719", "720", "721", "722",
    "723", "724", "725", "726", "727", "728", "729", "730", "731",
    "732", "733", "734", "735", "736", "737", "738", "739", "740",
    "741", "742", "743", "744", "745", "746", "747", "748", "749",
    "750", "751", "752", "753", "754", "755", "756", "757", "758",
    "759", "760", "761", "762", "763", "764", "765", "766", "767",
    "768", "769", "770", "771", "772", "773", "774", "775", "776",
    "777", "778", "779", "780", "781", "782", "783", "784", "785",
    "786", "787", "788", "789", "790", "791", "792", "793", "794",
    "795", "796", "797", "798", "799", "800", "801", "802", "803",
    "804", "805", "806", "807", "808", "809", "810", "811", "812",
    "813", "814", "815", "816", "817", "818", "819", "820", "821",
    "822", "823", "824", "825", "826", "827", "828", "829", "830",
    "831", "832", "833", "834", "835", "836", "837", "838", "839",
    "840", "841", "842", "843", "844", "845", "846", "847", "848",
    "849", "850", "851", "852", "853", "854", "855", "856", "857",
    "858", "859", "860", "861", "862", "863", "864", "865", "866",
    "867", "868", "869", "870", "871", "872", "873", "874", "875",
    "876", "877", "878", "879", "880", "881", "882", "883", "884",
    "885", "886", "887", "888", "889", "890", "891", "892", "893",
    "894", "895", "896", "897", "898", "899", "900", "901", "902",
    "903", "904", "905", "906", "907", "908", "909", "910", "911",
    "912", "913", "914", "915", "916", "917", "918", "919", "920",
    "921", "922", "923", "924", "925", "926", "927", "928", "929",
    "930", "931", "932", "933", "934", "935", "936", "937", "938",
    "939", "940", "941", "942", "943", "944", "945", "946", "947",
    "948", "949", "950", "951", "952", "953", "954", "955", "956",
    "957", "958", "959", "960", "961", "962", "963", "964", "965",
    "966", "967", "968", "969", "970", "971", "972", "973", "974",
    "975", "976", "977", "978", "979", "980", "981", "982", "983",
    "984", "985", "986", "987", "988", "989", "990", "991", "992",
    "993", "994", "995", "996", "997", "998", "999", "1000"),
    c("V1", "V2", "V3")))


==> anc/simulation/partykit/R/modelparty.R <==
mob <- function(formula, data, subset, na.action, weights, offset, cluster,
  fit, control = mob_control(), ...)
{
  ## check fitting function
  fitargs <- names(formals(fit))
  if(!all(c("y", "x", "start", "weights", "offset") %in% fitargs)) {
    stop("no suitable fitting function specified")
  }

  ## augment fitting function (if necessary)
  if(!all(c("estfun", "object") %in% fitargs)) {
    afit <- function(y,
      x = NULL, start = NULL, weights = NULL, offset = NULL, cluster = NULL, ...,
      estfun = FALSE, object = FALSE)
    {
      obj <- if("cluster" %in% fitargs) {
        fit(y = y, x = x, start = start, weights = weights, offset = offset, cluster = cluster, ...)
      } else {
        fit(y = y, x = x, start = start, weights = weights, offset = offset, ...)
      }
      list(
        coefficients = coef(obj),
        objfun = -as.numeric(logLik(obj)),
        estfun = if(estfun) sandwich::estfun(obj) else NULL,
        object = if(object) obj else NULL
      )
    }
  } else {
    if("cluster" %in% fitargs) {
      afit <- fit
    } else {
      afit <- function(y, x = NULL, start = NULL, weights = NULL, offset = NULL, cluster = NULL, ..., estfun = FALSE, object = FALSE) {
        fit(y = y, x = x, start = start, weights = weights, offset = offset, ..., estfun = estfun, object = object)
      }
    }
  }

  ## call
  cl <- match.call()
  if(missing(data)) data <- environment(formula)
  mf <- match.call(expand.dots = FALSE)
  m <- match(c("formula", "data", "subset", "na.action", "weights", "offset", "cluster"), names(mf), 0L)
  mf <- mf[c(1L, m)]
  mf$drop.unused.levels <- TRUE

  ## formula FIXME: y ~ . or y ~ x | .
  oformula <- as.formula(formula)
  formula <- Formula::as.Formula(formula)
  if(length(formula)[2L] < 2L) {
    formula <- Formula::Formula(formula(Formula::as.Formula(formula(formula), ~ 0), rhs = 2L:1L))
    xreg <- FALSE
  } else {
    if(length(formula)[2L] > 2L) {
      formula <- Formula::Formula(formula(formula, rhs = 1L:2L))
      warning("Formula must not have more than two RHS parts")
    }
    xreg <- TRUE
  }
  mf$formula <- formula

  ## evaluate model.frame
  mf[[1L]] <- quote(stats::model.frame)
  mf <- eval(mf, parent.frame())

  ## extract terms, response, regressor matrix (if any), partitioning variables
  mt <- terms(formula, data = data)
  mtY <- terms(formula, data = data, rhs = if(xreg) 1L else 0L)
  mtZ <- delete.response(terms(formula, data = data, rhs = 2L))
  Y <- switch(control$ytype,
    "vector" = Formula::model.part(formula, mf, lhs = 1L)[[1L]],
    "matrix" = model.matrix(~ 0 + ., Formula::model.part(formula, mf, lhs = 1L)),
    "data.frame" = Formula::model.part(formula, mf, lhs = 1L)
  )
  X <- if(!xreg) NULL else switch(control$xtype,
    "matrix" = model.matrix(mtY, mf),
    "data.frame" = Formula::model.part(formula, mf, rhs = 1L)
  )
  if(!is.null(X) && ncol(X) < 1L) {
    X <- NULL
    xreg <- FALSE
  }
  if(xreg) {
    attr(X, "formula") <- formula(formula, rhs = 1L)
    attr(X, "terms") <- mtY
    attr(X, "offset") <- cl$offset
  }
  Z <- Formula::model.part(formula, mf, rhs = 2L)
  n <- nrow(Z)
  nyx <- length(mf) - length(Z) - as.numeric("(weights)" %in% names(mf)) - as.numeric("(offset)" %in% names(mf)) - as.numeric("(cluster)" %in% names(mf))
  varindex <- match(names(Z), names(mf))

  ## weights and offset
  weights <- model.weights(mf)
  if(is.null(weights)) weights <- 1L
  if(length(weights) == 1L) weights <- rep.int(weights, n)
  weights <- as.vector(weights)
  offset <- if(xreg) model.offset(mf) else NULL
  cluster <- mf[["(cluster)"]]

  ## process pruning options (done here because of "n")
  if(!is.null(control$prune)) {
    if(is.character(control$prune)) {
      control$prune <- tolower(control$prune)
      control$prune <- match.arg(control$prune, c("aic", "bic", "none"))
      control$prune <- switch(control$prune,
        "aic" = {
	  function(objfun, df, nobs) (2 * objfun[1L] + 2 * df[1L]) < (2 * objfun[2L] + 2 * df[2L])
	}, "bic" = {
	  function(objfun, df, nobs) (2 * objfun[1L] + log(n) * df[1L]) < (2 * objfun[2L] + log(n) * df[2L])
	}, "none" = {
	  NULL
	})      
    }
    if(!is.function(control$prune)) {
      warning("Unknown specification of 'prune'")
      control$prune <- NULL
    }
  }

  ## grow the actual tree
  nodes <- mob_partynode(Y = Y, X = X, Z = Z, weights = weights, offset = offset, cluster = cluster,
    fit = afit, control = control, varindex = varindex, ...)

  ## compute terminal node number for each observation
  fitted <- fitted_node(nodes, data = mf)
  fitted <- data.frame(
      "(fitted)" = fitted,
      ## "(response)" = Y, ## probably not really needed
      check.names = FALSE,
      row.names = rownames(mf))
  if(!identical(weights, rep.int(1L, n))) fitted[["(weights)"]] <- weights
  if(!is.null(offset)) fitted[["(offset)"]] <- offset
  if(!is.null(cluster)) fitted[["(cluster)"]] <- cluster

  ## return party object
  rval <- party(nodes, 
    data = if(control$model) mf else mf[0,],
    fitted = fitted,
    terms = mt,
    info = list(
      call = cl,
      formula = oformula,
      Formula = formula,
      terms = list(response = mtY, partitioning = mtZ),
      fit = afit,
      control = control,
      dots = list(...),
      nreg = max(0L, as.integer(xreg) * (nyx - NCOL(Y))))
  )
  class(rval) <- c("modelparty", class(rval))
  return(rval)
}

## set up partynode object
mob_partynode <- function(Y, X, Z, weights = NULL, offset = NULL, cluster = NULL,
  fit, control = mob_control(), varindex = 1L:NCOL(Z), ...)
{
  ## are there regressors?
  if(missing(X)) X <- NULL
  xreg <- !is.null(X)
  n <- nrow(Z)
  if(is.null(weights)) weights <- 1L
  if(length(weights) < n) weights <- rep(weights, length.out = n)

  ## control parameters (used repeatedly)
  minsize <- control$minsize
  if(!is.null(minsize) && !is.integer(minsize)) minsize <- as.integer(minsize)
  verbose <- control$verbose
  rnam <- c("estfun", "object")
  terminal <- lapply(rnam, function(x) x %in% control$terminal)
  inner    <- lapply(rnam, function(x) x %in% control$inner)
  names(terminal) <- names(inner) <- rnam

  ## convenience functions
  w2n <- function(w) if(control$caseweights) sum(w) else sum(w > 0)
  suby <- function(y, index) {
    if(control$ytype == "vector") y[index] else y[index, , drop = FALSE]
  }
  subx <- if(xreg) {
    function(x, index) {
      sx <- x[index, , drop = FALSE]
      attr(sx, "contrasts") <- attr(x, "contrasts")
      attr(sx, "xlevels")   <- attr(x, "xlevels")
      attr(sx, "formula")   <- attr(x, "formula")
      attr(sx, "terms")     <- attr(x, "terms")
      attr(sx, "offset")    <- attr(x, "offset")
      sx
    }
  } else {
    function(x, index) NULL
  }
  subz <- function(z, index) z[index, , drop = FALSE]
  ## from strucchange
  root.matrix <- function(X) {
    if((ncol(X) == 1L)&&(nrow(X) == 1L)) return(sqrt(X)) else {
      X.eigen <- eigen(X, symmetric = TRUE)
      if(any(X.eigen$values < 0)) stop("Matrix is not positive semidefinite")
      sqomega <- sqrt(diag(X.eigen$values))
      V <- X.eigen$vectors
      return(V %*% sqomega %*% t(V))
    }
  }

  ## core mob_grow_* functions

  ## variable selection: given model scores, conduct
  ## all M-fluctuation tests for orderins in z
  mob_grow_fluctests <- function(estfun, z, weights, obj = NULL, cluster = NULL)
  {  
    ## set up return values
    m <- NCOL(z)
    pval <- rep.int(NA_real_, m)
    stat <- rep.int(0, m)
    ifac <- rep.int(FALSE, m)
    
    ## variables to test
    mtest <- if(m <= control$mtry) 1L:m else sort(sample(1L:m, control$mtry))

    ## estimating functions (dropping zero weight observations)
    process <- as.matrix(estfun)
    ww0 <- (weights > 0)
    process <- process[ww0, , drop = FALSE]
    z <- z[ww0, , drop = FALSE]
    k <- NCOL(process)
    n <- NROW(process)
    nobs <- if(control$caseweights && any(weights != 1L)) sum(weights) else n

    ## scale process
    process <- process/sqrt(nobs)
    vcov <- control$vcov
    if(is.null(obj)) vcov <- "opg"
    if(vcov != "opg") {
      bread <- vcov(obj) * nobs
    }
    if(vcov != "info") {
      ## correct scaling of estfun for variance estimate:
      ## - caseweights=FALSE: weights are integral part of the estfun -> squared in estimate
      ## - caseweights=TRUE: weights are just a factor in variance estimate -> require division by sqrt(weights)
      meat <- if(is.null(cluster)) {
        crossprod(if(control$caseweights) process/sqrt(weights) else process)
      } else {
        ## nclus <- length(unique(cluster)) ## nclus / (nclus - 1L) * 
        crossprod(as.matrix(apply(if(control$caseweights) process/sqrt(weights) else process, 2L, tapply, as.numeric(cluster), sum)))
      }
    }
    J12 <- root.matrix(switch(vcov,
      "opg" = chol2inv(chol(meat)),
      "info" = bread,
      "sandwich" = bread %*% meat %*% bread
    ))
    process <- t(J12 %*% t(process))  

    ## select parameters to test
    if(!is.null(control$parm)) process <- process[, control$parm, drop = FALSE]
    k <- NCOL(process)

    ## get critical values for supLM statistic
    from <- if(control$trim > 1) control$trim else ceiling(nobs * control$trim)
    from <- max(from, minsize)
    to <- nobs - from
    lambda <- ((nobs - from) * to)/(from * (nobs - to))

    beta <- mob_beta_suplm
    logp.supLM <- function(x, k, lambda)
    {
      if(k > 40L) {
        ## use Estrella (2003) asymptotic approximation
        logp_estrella2003 <- function(x, k, lambda)
  	  -lgamma(k/2) + k/2 * log(x/2) - x/2 + log(abs(log(lambda) * (1 - k/x) + 2/x))
        ## FIXME: Estrella only works well for large enough x
        ## hence require x > 1.5 * k for Estrella approximation and
        ## use an ad hoc interpolation for larger p-values
        p <- ifelse(x <= 1.5 * k, (x/(1.5 * k))^sqrt(k) * logp_estrella2003(1.5 * k, k, lambda), logp_estrella2003(x, k, lambda))
      } else {
        ## use Hansen (1997) approximation
        nb <- ncol(beta) - 1L
        tau <- if(lambda < 1) lambda else 1/(1 + sqrt(lambda))
        beta <- beta[(((k - 1) * 25 + 1):(k * 25)),]
        dummy <- beta[,(1L:nb)] %*% x^(0:(nb-1))
        dummy <- dummy * (dummy > 0)
        pp <- pchisq(dummy, beta[,(nb+1)], lower.tail = FALSE, log.p = TRUE)
        if(tau == 0.5) {
          p <- pchisq(x, k, lower.tail = FALSE, log.p = TRUE)
        } else if(tau <= 0.01) {
          p <- pp[25L]
        } else if(tau >= 0.49) {
          p <- log((exp(log(0.5 - tau) + pp[1L]) + exp(log(tau - 0.49) + pchisq(x, k, lower.tail = FALSE, log.p = TRUE))) * 100)
	  ## if p becomes so small that 'correct' weighted averaging does not work, resort to 'naive' averaging
	  if(!is.finite(p)) p <- mean(c(pp[1L], pchisq(x, k, lower.tail = FALSE, log.p = TRUE)))
        } else {
  	  taua <- (0.51 - tau) * 50
    	  tau1 <- floor(taua)
  	  p <- log(exp(log(tau1 + 1 - taua) + pp[tau1]) + exp(log(taua-tau1) + pp[tau1 + 1L]))
	  ## if p becomes so small that 'correct' weighted averaging does not work, resort to 'naive' averaging
	  if(!is.finite(p)) p <- mean(pp[tau1 + 0L:1L])
        }
      }
      return(as.vector(p))
    }

    ## compute statistic and p-value for each ordering
    for(i in mtest) {
      zi <- z[,i]
      if(length(unique(zi)) < 2L) next
      if(is.factor(zi)) {
        oi <- order(zi)
        proci <- process[oi, , drop = FALSE]
        ifac[i] <- TRUE
	iord <- is.ordered(zi) & (control$ordinal != "chisq")

        ## order partitioning variable
        zi <- zi[oi]
        # re-apply factor() added to drop unused levels
        zi <- factor(zi, levels = unique(zi))
        # compute segment weights
        segweights <- if(control$caseweights) tapply(weights[oi], zi, sum) else table(zi)
	segweights <- as.vector(segweights)/nobs

        # compute statistic only if at least two levels are left
        if(length(segweights) < 2L) {
          stat[i] <- 0
	  pval[i] <- NA_real_
        } else if(iord) {
          proci <- apply(proci, 2L, cumsum)
	  tt0 <- head(cumsum(table(zi)), -1L)
          tt <- head(cumsum(segweights), -1L)
          if(control$ordinal == "max") {
  	    stat[i] <- max(abs(proci[tt0, ] / sqrt(tt * (1-tt))))
	    pval[i] <- log(as.numeric(1 - mvtnorm::pmvnorm(
	      lower = -stat[i], upper = stat[i],
	      mean = rep(0, length(tt)),
	      sigma = outer(tt, tt, function(x, y)
	        sqrt(pmin(x, y) * (1 - pmax(x, y)) / ((pmax(x, y) * (1 - pmin(x, y))))))
	      )^k))
	  } else {
	    proci <- rowSums(proci^2)
  	    stat[i] <- max(proci[tt0] / (tt * (1-tt)))
	    pval[i] <- log(strucchange::ordL2BB(segweights, nproc = k, nrep = control$nrep)$computePval(stat[i], nproc = k))
	  }
	} else {      
          stat[i] <- sum(sapply(1L:k, function(j) (tapply(proci[,j], zi, sum)^2)/segweights))
          pval[i] <- pchisq(stat[i], k*(length(levels(zi))-1), log.p = TRUE, lower.tail = FALSE)
        }
      } else {
        oi <- if(control$breakties) {
          mm <- sort(unique(zi))
	  mm <- ifelse(length(mm) > 1L, min(diff(mm))/10, 1)
  	  order(zi + runif(length(zi), min = -mm, max = +mm))
        } else {
          order(zi)
        }
        proci <- process[oi, , drop = FALSE]
        proci <- apply(proci, 2L, cumsum)
	tt0 <- if(control$caseweights && any(weights != 1L)) cumsum(weights[oi]) else 1:n
        stat[i] <- if(from < to) {
	  xx <- rowSums(proci^2)
	  xx <- xx[tt0 >= from & tt0 <= to]
	  tt <- tt0[tt0 >= from & tt0 <= to]/nobs
	  max(xx/(tt * (1 - tt)))	  
	} else {
	  0
	}
        pval[i] <- if(from < to) logp.supLM(stat[i], k, lambda) else NA
      }
    }

    ## select variable with minimal p-value
    best <- which.min(pval)
    if(length(best) < 1L) best <- NA
    rval <- list(pval = exp(pval), stat = stat, best = best)
    names(rval$pval) <- names(z)
    names(rval$stat) <- names(z)
    if(!all(is.na(rval$best)))
      names(rval$best) <- names(z)[rval$best]
    return(rval)
  }

  ### split in variable zselect, either ordered (numeric or ordinal) or nominal
  mob_grow_findsplit <- function(y, x, zselect, weights, offset, cluster, ...)
  {
    ## process minsize (to minimal number of observations)
    if(minsize > 0.5 & minsize < 1) minsize <- 1 - minsize
    if(minsize < 0.5) minsize <- ceiling(w2n(weights) * minsize)
  
    if(is.numeric(zselect)) {
    ## for numerical variables
      uz <- sort(unique(zselect))
      if (length(uz) == 0L) stop("Cannot find admissible split point in partitioning variable")
      
      ## if starting values are not reused then the applyfun() is used for determining the split
      if(control$restart) {
        get_dev <- function(i) {
          zs <- zselect <= uz[i]
          if(w2n(weights[zs]) < minsize || w2n(weights[!zs]) < minsize) {
            return(Inf)
          } else {
            fit_left <- fit(y = suby(y, zs), x = subx(x, zs), start = NULL,
	      weights = weights[zs], offset = offset[zs], cluster = cluster[zs], ...)
            fit_right <- fit(y = suby(y, !zs), x = subx(x, !zs), start = NULL,
	      weights = weights[!zs], offset = offset[!zs], cluster = cluster[!zs], ...)
	    return(fit_left$objfun + fit_right$objfun)
          }
	}
        dev <- unlist(control$applyfun(1L:length(uz), get_dev))
      } else {
      ## alternatively use for() loop to go through all splits sequentially
      ## and reuse previous parameters as starting values
        dev <- vector(mode = "numeric", length = length(uz))

        start_left <- NULL
        start_right <- NULL

        for(i in 1L:length(uz)) {
          zs <- zselect <= uz[i]
  	  if(control$restart ||
	     !identical(names(start_left), names(start_right)) ||
	     !identical(length(start_left), length(start_right)))
	  {
	    start_left <- NULL
	    start_right <- NULL
 	  }
          if(w2n(weights[zs]) < minsize || w2n(weights[!zs]) < minsize) {
            dev[i] <- Inf
          } else {
            fit_left <- fit(y = suby(y, zs), x = subx(x, zs), start = start_left,
	      weights = weights[zs], offset = offset[zs], cluster = cluster[zs], ...)
            fit_right <- fit(y = suby(y, !zs), x = subx(x, !zs), start = start_right,
	      weights = weights[!zs], offset = offset[!zs], cluster = cluster[!zs], ...)
  	    start_left <- fit_left$coefficients
	    start_right <- fit_right$coefficients
	    dev[i] <- fit_left$objfun + fit_right$objfun
          }
        }
      }

      ## maybe none of the possible splits is admissible
      if(all(!is.finite(dev))) {
        split <- list(
          breaks = NULL,
	  index = NULL
        )
      } else {
        split <- list(
          breaks = if(control$numsplit == "center") {
	    as.double(mean(uz[which.min(dev) + 0L:1L]))
	  } else {
	    as.double(uz[which.min(dev)])
	  },
          index = NULL
        )
      }

    } else {

      if(!is.ordered(zselect) & control$catsplit == "multiway") {
        return(list(breaks = NULL, index = seq_along(levels(zselect))))      
      }

      ## for categorical variables      
      olevels <- levels(zselect) ## full set of original levels
      zselect <- factor(zselect) ## omit levels that do not occur in the data
      al <- mob_grow_getlevels(zselect)

      get_dev <- function(i) {
        w <- al[i,]
        zs <- zselect %in% levels(zselect)[w]
        if(w2n(weights[zs]) < minsize || w2n(weights[!zs]) < minsize) {
          return(Inf)
        } else {
	  if(nrow(al) == 1L) 1 else {
            fit_left <- fit(y = suby(y, zs), x = subx(x, zs), start = NULL,
	      weights = weights[zs], offset = offset[zs], cluster = cluster[zs], ...)
            fit_right <- fit(y = suby(y, !zs), x = subx(x, !zs), start = NULL,
	      weights = weights[!zs], offset = offset[!zs], cluster = cluster[zs], ...)
    	    fit_left$objfun + fit_right$objfun
	  }
        }
      }
      dev <- unlist(control$applyfun(1L:nrow(al), get_dev))

      if(all(!is.finite(dev))) {
        split <- list(
          breaks = NULL,
	  index = NULL
        )
      } else {
        if(is.ordered(zselect)) {
	  ## map back to set of full original levels
          split <- list(
            breaks = match(levels(zselect)[which.min(dev)], olevels),
	    index = NULL
          )
        } else {
	  ## map back to set of full original levels
	  ix <- structure(rep.int(NA_integer_, length(olevels)), .Names = olevels)
	  ix[colnames(al)] <- !al[which.min(dev),]
	  ix <- as.integer(ix) + 1L
          split <- list(
            breaks = NULL,
	    index = ix
          )
        }
      }
    }
  
    return(split)
  }

  ## grow tree by combining fluctuation tests for variable selection
  ## and split selection recursively
  mob_grow <- function(id = 1L, y, x, z, weights, offset, cluster, ...)
  {
    if(verbose) {
      if(id == 1L) cat("\n")
      cat(sprintf("-- Node %i %s\n", id, paste(rep("-", 32 - floor(log10(id)) + 1L), collapse = "")))
      cat(sprintf("Number of observations: %s\n", w2n(weights)))
      ## cat(sprintf("Depth: %i\n", depth))
    }

    ## fit model
    mod <- fit(y, x, weights = weights, offset = offset, cluster = cluster, ...,
      estfun = TRUE, object = terminal$object | control$vcov == "info")
    mod$test <- NULL
    mod$nobs <- w2n(weights)
    mod$p.value <- NULL

    ## set default for minsize if not specified
    if(is.null(minsize)) minsize <<- as.integer(ceiling(10L * length(mod$coefficients)/NCOL(y)))

    ## if too few observations or maximum depth: no split = return terminal node
    TERMINAL <- FALSE
    if(w2n(weights) < 2 * minsize) {
      if(verbose) cat(sprintf("Too few observations, stop splitting (minsize = %s)\n\n", minsize))
      TERMINAL <- TRUE
    }
    if(depth >= control$maxdepth) {
      if(verbose) cat(sprintf("Maximum depth reached, stop splitting (maxdepth = %s)\n\n", control$maxdepth))
      TERMINAL <- TRUE
    }
    if(TERMINAL) {
      return(partynode(id = id, info = mod))
    }

    ## conduct all parameter instability tests
    test <- if(is.null(mod$estfun)) NULL else try(mob_grow_fluctests(mod$estfun, z, weights, mod$object, cluster))

    if(!is.null(test) && !inherits(test, "try-error")) {
      if(control$bonferroni) {
        pval1 <- pmin(1, sum(!is.na(test$pval)) * test$pval)
        pval2 <- 1 - (1 - test$pval)^sum(!is.na(test$pval))
        test$pval <- ifelse(!is.na(test$pval) & (test$pval > 0.001), pval2, pval1)
      }

      best <- test$best
      TERMINAL <- is.na(best) || test$pval[best] > control$alpha
      mod$p.value <- as.numeric(test$pval[best])

      if (verbose) {
        cat("\nParameter instability tests:\n")
        print(rbind(statistic = test$stat, p.value = test$pval))
        cat(sprintf("\nBest splitting variable: %s", names(test$stat)[best]))
        cat(sprintf("\nPerform split? %s", ifelse(TERMINAL, "no\n\n", "yes\n")))
      }
    } else {
      if(verbose && inherits(test, "try-error")) cat("Parameter instability tests failed\n\n")
      TERMINAL <- TRUE
      test <- list(stat = NA, pval = NA)
    }
    
    ## update model information
    mod$test <- rbind("statistic" = test$stat, "p.value" = test$pval)

    if(TERMINAL) {
      return(partynode(id = id, info = mod))
    } else {
      zselect <- z[[best]]
      sp <- mob_grow_findsplit(y, x, zselect, weights, offset, cluster, ...)
    
      ## split successful?
      if(is.null(sp$breaks) & is.null(sp$index)) {
        if(verbose) cat(sprintf("No admissable split found in %s\n\n", sQuote(names(test$stat)[best])))
        return(partynode(id = id, info = mod))
      } else {
        sp <- partysplit(as.integer(best), breaks = sp$breaks, index = sp$index)
        if(verbose) cat(sprintf("Selected split: %s\n\n",
	  paste(character_split(sp, data = z)$levels, collapse = " | ")))
      }
    }
  
    ## actually split the data
    kidids <- kidids_split(sp, data = z)
    
    ## set-up all daugther nodes
    depth <<- depth + 1L
    kids <- vector(mode = "list", length = max(kidids))
    for(kidid in 1L:max(kidids)) {
      ## select obs for current next node
      nxt <- kidids == kidid

      ## get next node id
      if(kidid > 1L) {
        myid <- max(nodeids(kids[[kidid - 1L]]))
      } else {
        myid <- id
      }

      ## start recursion on this daugther node
      kids[[kidid]] <- mob_grow(id = myid + 1L,
        suby(y, nxt), subx(x, nxt), subz(z, nxt), weights[nxt], offset[nxt], cluster[nxt], ...)
    }
    depth <<- depth - 1L

    ## shift split varid from z to mf
    sp$varid <- as.integer(varindex[sp$varid])
    
    ## return nodes
    return(partynode(id = id, split = sp, kids = kids, info = mod))
  }

  mob_prune <- function(node)
  {
    ## turn node to list
    nd <- as.list(node)

    ## if no pruning selected
    if(is.null(control$prune)) return(nd)

    ## node information (IDs, kids, ...)
    id <- seq_along(nd)
    kids <- lapply(nd, "[[", "kids")
    tmnl <- sapply(kids, is.null)

    ## check nodes that only have terminal kids
    check <- sapply(id, function(i) !tmnl[i] && all(tmnl[kids[[i]]]))
    while(any(check)) {

      ## pruning node information
      pnode <- which(check)
      objfun <- sapply(nd, function(x) x$info$objfun)
      pok <- sapply(pnode, function(i) control$prune(
        objfun = c(objfun[i], sum(objfun[kids[[i]]])),
	df = c(length(nd[[1]]$info$coefficients), length(kids[[i]]) * length(nd[[1]]$info$coefficients) + as.integer(control$dfsplit)),
        nobs = c(nd[[i]]$info$nobs, n)
      ))

      ## do any nodes need pruning?
      pnode <- pnode[pok]
      if(length(pnode) < 1L) break

      ## prune nodes and relabel IDs  
      pkids <- sort(unlist(sapply(pnode, function(i) nd[[i]]$kids)))
      for(i in id) {
        nd[[i]]$kids <- if(nd[[i]]$id %in% pnode || is.null(kids[[i]])) {
          NULL
        } else {    
          nd[[i]]$kids - sapply(kids[[i]], function(x) sum(pkids < x))
        }
      }
      nd[pkids] <- NULL
      id <- seq_along(nd)
      for(i in id) nd[[i]]$id <- i
      
      ## node information
      kids <- lapply(nd, "[[", "kids")
      tmnl <- sapply(kids, is.null)
      check <- sapply(id, function(i) !tmnl[i] && all(tmnl[kids[[i]]]))
    }
   
    ## return pruned list 
    return(nd)
  }

  ## grow tree
  depth <- 1L
  nodes <- mob_grow(id = 1L, Y, X, Z, weights, offset, cluster, ...)

  ## prune tree
  if(verbose && !is.null(control$prune)) cat("-- Post-pruning ---------------------------\n")
  nodes <- mob_prune(nodes)  
  for(i in seq_along(nodes)) {
    if(is.null(nodes[[i]]$kids)) {
      nodes[[i]]$split <- NULL  
      if(!terminal$estfun) nodes[[i]]$info$estfun <- NULL
      if(!terminal$object) nodes[[i]]$info$object <- NULL      
    } else {
      if(!inner$estfun) nodes[[i]]$info$estfun <- NULL
      if(!inner$object) nodes[[i]]$info$object <- NULL      
    }
  }
  
  ## return as partynode
  as.partynode(nodes)
}

## determine all possible splits for a factor, both nominal and ordinal
mob_grow_getlevels <- function(z) {
  nl <- nlevels(z)
  if(inherits(z, "ordered")) {
    indx <- diag(nl)
    indx[lower.tri(indx)] <- 1
    indx <- indx[-nl, , drop = FALSE]
    rownames(indx) <- levels(z)[-nl]
  } else {
    mi <- 2^(nl - 1L) - 1L
    indx <- matrix(0, nrow = mi, ncol = nl)
    for (i in 1L:mi) {
      ii <- i
      for (l in 1L:nl) {
        indx[i, l] <- ii %% 2L
	ii <- ii %/% 2L   
      }
    }
    rownames(indx) <- apply(indx, 1L, function(x) paste(levels(z)[x > 0], collapse = "+"))
  }
  colnames(indx) <- as.character(levels(z))
  storage.mode(indx) <- "logical"
  indx
}

## control splitting parameters
mob_control <- function(alpha = 0.05, bonferroni = TRUE, minsize = NULL, maxdepth = Inf,
  mtry = Inf, trim = 0.1, breakties = FALSE, parm = NULL, dfsplit = TRUE, prune = NULL, restart = TRUE,
  verbose = FALSE, caseweights = TRUE, ytype = "vector", xtype = "matrix",
  terminal = "object", inner = terminal, model = TRUE,
  numsplit = "left", catsplit = "binary", vcov = "opg", ordinal = "chisq", nrep = 10000,
  minsplit = minsize, minbucket = minsize,
  applyfun = NULL, cores = NULL)
{
  ## transform defaults
  if(missing(minsize) & !missing(minsplit))  minsize <- minsplit
  if(missing(minsize) & !missing(minbucket)) minsize <- minbucket
  
  ## no mtry if infinite or non-positive
  if(is.finite(mtry)) {
    mtry <- if(mtry < 1L) Inf else as.integer(mtry)
  }
  
  ## data types for formula processing
  ytype <- match.arg(ytype, c("vector", "data.frame", "matrix"))
  xtype <- match.arg(xtype, c("data.frame", "matrix"))

  ## what to store in inner/terminal nodes
  if(!is.null(terminal)) terminal <- as.vector(sapply(terminal, match.arg, c("estfun", "object")))
  if(!is.null(inner))    inner    <- as.vector(sapply(inner,    match.arg, c("estfun", "object")))

  ## how to split and how to select splitting variables
  numsplit <- match.arg(tolower(numsplit), c("left", "center", "centre"))
  if(numsplit == "centre") numsplit <- "center"
  catsplit <- match.arg(tolower(catsplit), c("binary", "multiway"))
  vcov <- match.arg(tolower(vcov), c("opg", "info", "sandwich"))
  ordinal <- match.arg(tolower(ordinal), c("l2", "max", "chisq"))

  ## apply infrastructure for determining split points
  if(is.null(applyfun)) {
    applyfun <- if(is.null(cores)) {
      lapply
    } else {
      function(X, FUN, ...) parallel::mclapply(X, FUN, ..., mc.cores = cores)
    }
  }

  ## return list with all options
  rval <- list(alpha = alpha, bonferroni = bonferroni, minsize = minsize, maxdepth = maxdepth,
    mtry = mtry, trim = ifelse(is.null(trim), minsize, trim),
    breakties = breakties, parm = parm, dfsplit = dfsplit, prune = prune, restart = restart,
    verbose = verbose, caseweights = caseweights, ytype = ytype, xtype = xtype,
    terminal = terminal, inner = inner, model = model,
    numsplit = numsplit, catsplit = catsplit, vcov = vcov,
    ordinal = ordinal, nrep = nrep, applyfun = applyfun)
  return(rval)
}

## methods concerning call/formula/terms/etc.
## (default methods work for terms and update)

formula.modelparty <- function(x, extended = FALSE, ...)
  if(extended) x$info$Formula else x$info$formula

getCall.modelparty <- function(x, ...) x$info$call

model.frame.modelparty <- function(formula, ...)
{
  mf <- formula$data
  if(nrow(mf) > 0L) return(mf)

  dots <- list(...)
  nargs <- dots[match(c("data", "na.action", "subset"), names(dots), 0L)]
  mf <- formula$info$call
  mf <- mf[c(1L, match(c("formula", "data", "subset", "na.action"), names(mf), 0L))]
  mf$drop.unused.levels <- TRUE
  mf[[1L]] <- quote(stats::model.frame)
  mf[names(nargs)] <- nargs
  if(is.null(env <- environment(formula$info$terms))) env <- parent.frame()
  mf$formula <- Formula::Formula(as.formula(mf$formula))
  eval(mf, env)
}

weights.modelparty <- function(object, ...) {
  fit <- object$fitted
  ww <- if(!is.null(w <- fit[["(weights)"]])) w else rep.int(1L, NROW(fit))
  structure(ww, .Names = rownames(fit))
}

## methods concerning model/parameters/loglik/etc.

coef.modelparty <- function(object, node = NULL, drop = TRUE, ...) {
  if(is.null(node)) node <- nodeids(object, terminal = TRUE)
  cf <- do.call("rbind", nodeapply(object, ids = node, FUN = function(n) info_node(n)$coefficients))
  if(drop) drop(cf) else cf
}

refit.modelparty <- function(object, node = NULL, drop = TRUE, ...)
{
  ## by default use all ids
  if(is.null(node)) node <- nodeids(object)
  
  ## estimated coefficients
  cf <- nodeapply(object, ids = node, FUN = function(n) info_node(n)$coefficients)
  
  ## model.frame
  mf <- model.frame(object)
  weights <- weights(object)
  offset <- model.offset(mf)
  cluster <- mf[["(cluster)"]]
  
  ## fitted ids
  fitted <- object$fitted[["(fitted)"]]

  ## response variables
  Y <- switch(object$info$control$ytype,
    "vector" = Formula::model.part(object$info$Formula, mf, lhs = 1L)[[1L]],
    "matrix" = model.matrix(~ 0 + ., Formula::model.part(object$info$Formula, mf, lhs = 1L)),
    "data.frame" = Formula::model.part(object$info$Formula, mf, lhs = 1L)
  )
  hasx <- object$info$nreg >= 1L | attr(object$info$terms$response, "intercept") > 0L
  X <- if(!hasx) NULL else switch(object$info$control$xtype,
    "matrix" = model.matrix(object$info$terms$response, mf),
    "data.frame" = Formula::model.part(object$info$Formula, mf, rhs = 1L)
  )
  if(!is.null(X)) {
    attr(X, "formula") <- formula(object$info$Formula, rhs = 1L)
    attr(X, "terms") <- object$info$terms$response
    attr(X, "offset") <- object$info$call$offset
  }

  suby <- function(y, index) {
    if(object$info$control$ytype == "vector") y[index] else y[index, , drop = FALSE]
  }
  subx <- if(hasx) {
    function(x, index) {
      sx <- x[index, , drop = FALSE]
      attr(sx, "contrasts") <- attr(x, "contrasts")
      attr(sx, "xlevels")   <- attr(x, "xlevels")
      attr(sx, "formula")   <- attr(x, "formula")
      attr(sx, "terms")     <- attr(x, "terms")
      attr(sx, "offset")    <- attr(x, "offset")
      sx
    }
  } else {
    function(x, index) NULL
  }
  
  ## fitting function
  afit <- object$info$fit
  
  ## refit
  rval <- lapply(seq_along(node), function(i) {
    ix <- fitted %in% nodeids(object, from = node[i], terminal = TRUE)
    args <- list(y = suby(Y, ix), x = subx(X, ix), start = cf[[i]],
      weights = weights[ix], offset = offset[ix], cluster = cluster[ix], object = TRUE)
    args <- c(args, object$info$dots)
    do.call("afit", args)$object
  })
  names(rval) <- node

  ## drop?
  if(drop & length(rval) == 1L) rval <- rval[[1L]]
  
  ## return
  return(rval)
}

apply_to_models <- function(object, node = NULL, FUN = NULL, drop = FALSE, ...) {
  if(is.null(node)) node <- nodeids(object, terminal = FALSE)
  if(is.null(FUN)) FUN <- function(object, ...) object  
  rval <- if("object" %in% object$info$control$terminal) {
    nodeapply(object, node, function(n) FUN(info_node(n)$object))
  } else {
    lapply(refit.modelparty(object, node, drop = FALSE), FUN)
  }
  names(rval) <- node
  if(drop & length(node) == 1L) rval <- rval[[1L]]
  return(rval)
}

logLik.modelparty <- function(object, dfsplit = NULL, ...)
{
  if(is.null(dfsplit)) dfsplit <- object$info$control$dfsplit
  dfsplit <- as.integer(dfsplit)
  ids <- nodeids(object, terminal = TRUE)
  ll <- apply_to_models(object, node = ids, FUN = logLik)
  dfsplit <- dfsplit * (length(object) - length(ll))
  structure(
    sum(as.numeric(ll)),
    df = sum(sapply(ll, function(x) attr(x, "df"))) + dfsplit,
    nobs = nobs(object),
    class = "logLik"
  )
}

nobs.modelparty <- function(object, ...) {
  sum(unlist(nodeapply(object,
    nodeids(object, terminal = TRUE),
    function(n) info_node(n)$nobs
  )))
}

deviance.modelparty <- function(object, ...)
{
  ids <- nodeids(object, terminal = TRUE)
  dev <- apply_to_models(object, node = ids, FUN = deviance)
  sum(unlist(dev))
}

summary.modelparty <- function(object, node = NULL, ...)
{
  ids <- if(is.null(node)) nodeids(object, terminal = TRUE) else node
  rval <- apply_to_models(object, node = ids, FUN = summary)
  if(length(ids) == 1L) rval[[1L]] else rval
}

sctest.modelparty <- function(object, node = NULL, ...)
{
  ids <- if(is.null(node)) nodeids(object, terminal = FALSE) else node
  rval <- nodeapply(object, ids, function(n) info_node(n)$test)
  names(rval) <- ids
  if(length(ids) == 1L) rval[[1L]] else rval  
}

print.modelparty <- function(x, node = NULL,
  FUN = NULL, digits = getOption("digits") - 4L,
  header = TRUE, footer = TRUE, title = NULL, objfun = "", ...)
{
  digits <- max(c(0, digits))
  if(objfun != "") objfun <- paste(" (", objfun, ")", sep = "")
  if(is.null(title)) title <- sprintf("Model-based recursive partitioning (%s)",
    deparse(x$info$call$fit))

  if(is.null(node)) {
    header_panel <- if(header) function(party) {      
      c(title, "", "Model formula:", deparse(party$info$formula), "", "Fitted party:", "")
    } else function(party) ""
  
    footer_panel <- if(footer) function(party) {
      n <- width(party)
      n <- format(c(length(party) - n, n))
      info <- nodeapply(x, ids = nodeids(x, terminal = TRUE),
        FUN = function(n) c(length(info_node(n)$coefficients), info_node(n)$objfun))
      k <- mean(sapply(info, "[", 1L))
      of <- format(sum(sapply(info, "[", 2L)), digits = getOption("digits"))

      c("", paste("Number of inner nodes:   ", n[1L]),
        paste("Number of terminal nodes:", n[2L]),
        paste("Number of parameters per node:", format(k, digits = getOption("digits"))),
        paste("Objective function", objfun, ": ", of, sep = ""), "")
    } else function (party) ""

    if(is.null(FUN)) {
      FUN <- function(x) c(sprintf(": n = %s", x$nobs), capture.output(print(x$coefficients)))
    }
    terminal_panel <- function(node) formatinfo_node(node,
      default = "*", prefix = NULL, FUN = FUN)

    print.party(x, terminal_panel = terminal_panel,
      header_panel = header_panel, footer_panel = footer_panel, ...)
  } else {
    node <- as.integer(node)
    info <- nodeapply(x, ids = node,
      FUN = function(n) info_node(n)[c("coefficients", "objfun", "test")])    
    for(i in seq_along(node)) {
      if(i == 1L) {
        cat(paste(title, "\n", collapse = ""))
      } else {
        cat("\n")
      }
      cat(sprintf("-- Node %i --\n", node[i]))
      cat("\nEstimated parameters:\n")
      print(info[[i]]$coefficients)
      cat(sprintf("\nObjective function:\n%s\n", format(info[[i]]$objfun)))
      cat("\nParameter instability tests:\n")
      print(info[[i]]$test)
    }
  }
  invisible(x)
}

predict.modelparty <- function(object, newdata = NULL, type = "node", ...)
{
  ## predicted node ids
  node <- predict.party(object, newdata = newdata)
  if(identical(type, "node")) return(node)

  ## obtain fitted model objects
  ids <- sort(unique(as.integer(node)))
  mod <- apply_to_models(object, node = ids)

  ## obtain predictions
  pred <- if(is.character(type)) {
    function(object, newdata = NULL, ...) predict(object, newdata = newdata, type = type, ...)
  } else {
    type
  }
  if("newdata" %in% names(formals(pred))) {    
    ix <- lapply(seq_along(ids), function(i) which(node == ids[i]))
    preds <- lapply(seq_along(ids), function(i)
      pred(mod[[i]], newdata = newdata[ix[[i]], , drop = FALSE], ...))
    nc <- NCOL(preds[[1L]])
    rval <- if(nc > 1L) {
      matrix(0, nrow = length(node), ncol = nc, dimnames = list(names(node), colnames(preds[[1L]])))
    } else {
      rep(preds[[1L]], length.out = length(node))
    }      
    for(i in seq_along(ids)) {
      if(nc > 1L) {
        rval[ix[[i]], ] <- preds[[i]]
	rownames(rval) <- names(node)
      } else {
        rval[ix[[i]]] <- preds[[i]]
	names(rval) <- names(node)
      }
    }
  } else {
    rval <- lapply(mod, pred, ...)
    if(NCOL(rval[[1L]]) > 1L) {
      rval <- do.call("rbind", rval)
      rownames(rval) <- ids
      rval <- rval[as.character(node), , drop = FALSE]
      rownames(rval) <- names(node)
      rval <- drop(rval)
    } else {
      ## provide a c() method for factors locally
      c.factor <- function(...) {
        args <- list(...)
	lev <- levels(args[[1L]])
	args[[1L]] <- unclass(args[[1L]])
	rval <- do.call("c", args)
	factor(rval, levels = 1L:length(lev), labels = lev)
      }
      rval <- do.call("c", rval)
      names(rval) <- ids
      rval <- rval[as.character(node)]
      names(rval) <- names(node)
    }
  }
  return(rval)
}

fitted.modelparty <- function(object, ...)
{
  ## fitted nodes
  node <- predict.party(object, type = "node")

  ## obtain fitted model objects
  ids <- nodeids(object, terminal = TRUE)
  fit <- apply_to_models(object, node = ids, FUN = fitted)

  nc <- NCOL(fit[[1L]])
  rval <- if(nc > 1L) {
    matrix(0, nrow = length(ids), ncol = nc, dimnames = list(names(node), colnames(fit[[1L]])))
  } else {
    rep(fit[[1L]], length.out = length(node))
  }	 
  for(i in seq_along(ids)) {
    if(nc > 1L) {
      rval[node == ids[i], ] <- fit[[i]]
      rownames(rval) <- names(node)
    } else {
      rval[node == ids[i]] <- fit[[i]]
      names(rval) <- names(node)
    }
  }

  return(rval)
}

residuals.modelparty <- function(object, ...)
{
  ## fitted nodes
  node <- predict.party(object, type = "node")

  ## obtain fitted model objects
  ids <- nodeids(object, terminal = TRUE)
  res <- apply_to_models(object, node = ids, FUN = residuals)

  nc <- NCOL(res[[1L]])
  rval <- if(nc > 1L) {
    matrix(0, nrow = length(ids), ncol = nc, dimnames = list(names(node), colnames(res[[1L]])))
  } else {
    rep(res[[1L]], length.out = length(node))
  }	 
  for(i in seq_along(ids)) {
    if(nc > 1L) {
      rval[node == ids[i], ] <- res[[i]]
      rownames(rval) <- names(node)
    } else {
      rval[node == ids[i]] <- res[[i]]
      names(rval) <- names(node)
    }
  }

  return(rval)
}

plot.modelparty <- function(x, terminal_panel = NULL, FUN = NULL, tp_args = NULL, ...) {
  if(is.null(terminal_panel)) {
    if(is.null(FUN)) {
      FUN <- function(x) {
        cf <- x$coefficients
	cf <- matrix(cf, ncol = 1, dimnames = list(names(cf), ""))
        c(sprintf("n = %s", x$nobs), "Estimated parameters:",
          strwrap(capture.output(print(cf, digits = 4L))[-1L]))
      }
    }
    terminal_panel <- do.call("node_terminal", c(list(obj = x, FUN = FUN), tp_args))
    tp_args <- NULL
  }
  plot.party(x, terminal_panel = terminal_panel, tp_args = tp_args, ...)
}

### AIC-based pruning
prune.lmtree <- function(tree, type = "AIC", ...)
{
  ## special handling for AIC and BIC
  ptype <- pmatch(tolower(type), c("aic", "bic"), nomatch = 0L)
  if(ptype == 1L) {
    type <- function(objfun, df, nobs) (nobs[1L] * log(objfun[1L]) + 2 * df[1L]) < (nobs[1L] * log(objfun[2L]) + 2 * df[2L])  
  } else if(ptype == 2L) {
    type <- function(objfun, df, nobs) (nobs[1L] * log(objfun[1L]) + log(nobs[2L]) * df[1L]) < (nobs[1L] * log(objfun[2L]) + log(nobs[2L]) * df[2L])  
  }
  NextMethod()
}

prune.modelparty <- function(tree, type = "AIC", ...)
{
  ## prepare pruning function
  if(is.character(type)) {
    type <- tolower(type)
    type <- match.arg(type, c("aic", "bic", "none"))
    type <- switch(type,
      "aic" = {
        function(objfun, df, nobs) (2 * objfun[1L] + 2 * df[1L]) < (2 * objfun[2L] + 2 * df[2L])
      }, "bic" = {
        function(objfun, df, nobs) (2 * objfun[1L] + log(n) * df[1L]) < (2 * objfun[2L] + log(n) * df[2L])
      }, "none" = {
        NULL
      }
    )
  }
  if(!is.function(type)) {
    warning("Unknown specification of 'type'")
    return(tree)
  }
  
  ## degrees of freedom
  dfsplit <- tree$info$control$dfsplit
  
  ## turn node to list
  node <- tree$node
  nd <- as.list(node)
  
  ## node information (IDs, kids, ...)
  id <- seq_along(nd)
  kids <- lapply(nd, "[[", "kids")
  tmnl <- sapply(kids, is.null)
  
  ## check nodes that only have terminal kids
  check <- sapply(id, function(i) !tmnl[i] && all(tmnl[kids[[i]]]))
  while(any(check)) {
    
    ## pruning node information
    pnode <- which(check)
    objfun <- sapply(nd, function(x) x$info$objfun)
    n <- nrow(tree$fitted)
    pok <- sapply(pnode, function(i) type(
      objfun = c(objfun[i], sum(objfun[kids[[i]]])),
      df = c(length(nd[[1]]$info$coefficients), length(kids[[i]]) * length(nd[[1]]$info$coefficients) + as.integer(dfsplit)),
      nobs = c(nd[[i]]$info$nobs, n)
    ))
    
    ## do any nodes need pruning?
    pnode <- pnode[pok]
    if(length(pnode) < 1L) break
    
    ## prune
    tree <- nodeprune.party(tree, ids = pnode)
    node <- tree$node
    nd <- as.list(node)
    
    ## node information
    kids <- lapply(nd, "[[", "kids")
    tmnl <- sapply(kids, is.null)
    id <- seq_along(nd)
    check <- sapply(id, function(i) !tmnl[i] && all(tmnl[kids[[i]]]))
  }
  
  ## return pruned tree
  return(tree)
}


.mfluc_test  <- function(...)
    stop("not yet implemented")



==> anc/simulation/partykit/R/modelparty_R2.R <==

.mfluc_select <- function(...)
    function(model, trafo, data, subset, weights, whichvar, ctrl) {
        args <- list(...)
        ctrl[names(args)] <- args
        .select(model, trafo, data, subset, weights, whichvar, ctrl, FUN = .mfluc_test)
    }

## variable selection: given model scores, conduct
## all M-fluctuation tests for orderins in z
.mfluc_test <- function(model, trafo, data, subset, weights, j, SPLITONLY, ctrl)
{

  stopifnot(!SPLITONLY)
  stopifnot(is.null(data[["yx", type = "index"]]))
  z <- data[[j]][subset]
  estfun <- model$estfun[subset,,drop = FALSE]
  cluster <- data[["(cluster)"]][subset]
  if(length(weights) == 0) {
      weights <- rep(1, NROW(estfun))
  } else {
      weights <- weights[subset]
  }
  obj <- model$obj

  if(length(unique(z)) < 2L) return(list(statistic = NA, p.value = NA))
  
  ## set up return values
  m <- NCOL(z)
  pval <- rep.int(NA_real_, m)
  stat <- rep.int(0, m)
  ifac <- rep.int(FALSE, m)
  
  ## estimating functions (dropping zero weight observations)
  process <- as.matrix(estfun)
  ww0 <- (weights > 0)
  process <- process[ww0, , drop = FALSE]
  if(!is.null(cluster)) cluster <- droplevels(cluster[ww0]) 
  weights <- weights[ww0]
  z <- z[ww0]
  k <- NCOL(process)
  n <- NROW(process)
  nobs <- if(ctrl$caseweights && any(weights != 1L)) sum(weights) else n

  
  ## stop if all collumn values in process are the same
  if(all(apply(process, 2, function(x) length(unique(x))) == 1)) 
    return(list(statistic = NA, p.value = NA))
  
  ## scale process
  process <- process/sqrt(nobs)
  vcov <- ctrl$vcov
  if(is.null(obj)) vcov <- "opg"
  if(vcov != "opg") {
    bread <- vcov(obj) * nobs
  }
  if(vcov != "info") {
    ## correct scaling of estfun for variance estimate:
    ## - caseweights=FALSE: weights are integral part of the estfun -> squared in estimate
    ## - caseweights=TRUE: weights are just a factor in variance estimate -> require division by sqrt(weights)
    meat <- if(is.null(cluster)) {
      crossprod(if(ctrl$caseweights) process/sqrt(weights) else process)
    } else {
      crossprod(as.matrix(apply(if(ctrl$caseweights) process/sqrt(weights) else process, 2L, tapply, as.numeric(cluster), sum)))
    }
  }
  ## from strucchange
  root.matrix <- function(X) {
    if((ncol(X) == 1L)&&(nrow(X) == 1L)) return(sqrt(X)) else {
      X.eigen <- eigen(X, symmetric = TRUE)
      if(any(X.eigen$values < 0)) stop("Matrix is not positive semidefinite")
      sqomega <- sqrt(diag(X.eigen$values))
      V <- X.eigen$vectors
      return(V %*% sqomega %*% t(V))
    }
  }
  J12 <- root.matrix(switch(vcov,
         		    "opg" = chol2inv(chol(meat)),
         		    "info" = bread,
         		    "sandwich" = bread %*% meat %*% bread
  ))
  process <- t(J12 %*% t(process))  
  
  
  ## get critical values for supLM statistic
  from <- if(ctrl$trim > 1) ctrl$trim else ceiling(nobs * ctrl$trim)
  from <- max(from, ctrl$minbucket)
  to <- nobs - from
  lambda <- ((nobs - from) * to)/(from * (nobs - to))
  
  beta <- mob_beta_suplm
  logp.supLM <- function(x, k, lambda)
  {
    if(k > 40L) {
      ## use Estrella (2003) asymptotic approximation
      logp_estrella2003 <- function(x, k, lambda)
        -lgamma(k/2) + k/2 * log(x/2) - x/2 + log(abs(log(lambda) * 
         (1 - k/x) + 2/x))
      ## FIXME: Estrella only works well for large enough x
      ## hence require x > 1.5 * k for Estrella approximation and
      ## use an ad hoc interpolation for larger p-values
      p <- ifelse(x <= 1.5 * k, 
        (x/(1.5 * k))^sqrt(k) * logp_estrella2003(1.5 * k, k, lambda), 
        logp_estrella2003(x, k, lambda))
    } else {
      ## use Hansen (1997) approximation
      nb <- ncol(beta) - 1L
      tau <- if(lambda < 1) lambda else 1/(1 + sqrt(lambda))
      beta <- beta[(((k - 1) * 25 + 1):(k * 25)),]
      dummy <- beta[,(1L:nb)] %*% x^(0:(nb-1))
      dummy <- dummy * (dummy > 0)
      pp <- pchisq(dummy, beta[,(nb+1)], lower.tail = FALSE, log.p = TRUE)
      if(tau == 0.5) {
        p <- pchisq(x, k, lower.tail = FALSE, log.p = TRUE)
      } else if(tau <= 0.01) {
        p <- pp[25L]
      } else if(tau >= 0.49) {
        p <- log((exp(log(0.5 - tau) + pp[1L]) + exp(log(tau - 0.49) + pchisq(x, k, lower.tail = FALSE, log.p = TRUE))) * 100)
	## if p becomes so small that 'correct' weighted averaging does not work, resort to 'naive' averaging
	if(!is.finite(p)) p <- mean(c(pp[1L], pchisq(x, k, lower.tail = FALSE, log.p = TRUE)))
      } else {
        taua <- (0.51 - tau) * 50
        tau1 <- floor(taua)
  	p <- log(exp(log(tau1 + 1 - taua) + pp[tau1]) + exp(log(taua-tau1) + pp[tau1 + 1L]))
	## if p becomes so small that 'correct' weighted averaging does not work, resort to 'naive' averaging
	if(!is.finite(p)) p <- mean(pp[tau1 + 0L:1L])
      }
    }
    return(as.vector(p))
  }
  
  ## compute statistic and p-value
  if(is.factor(z)) {
    oi <- order(z)
    proci <- process[oi, , drop = FALSE]
       
    ifac <- TRUE
    iord <- is.ordered(z) & (ctrl$ordinal != "chisq")
    
    ## order partitioning variable
    z <- z[oi]
    # re-apply factor() added to drop unused levels
    z <- factor(z, levels = unique(z))
    # compute segment weights
    segweights <- if(ctrl$caseweights) tapply(weights[oi], z, sum) else table(z)
    segweights <- as.vector(segweights)/nobs
    
    # compute statistic only if at least two levels are left
    if(length(segweights) < 2L) {
      stat <- 0
      pval <- NA_real_
    } else if(iord) {
      proci <- apply(proci, 2L, cumsum)
      tt0 <- head(cumsum(table(z)), -1L)
      tt <- head(cumsum(segweights), -1L)
      if(ctrl$ordinal == "max") {
        stat <- max(abs(proci[tt0, ] / sqrt(tt * (1-tt))))
        pval <- log(as.numeric(1 - mvtnorm::pmvnorm(
          lower = -stat, upper = stat,
          mean = rep(0, length(tt)),
          sigma = outer(tt, tt, function(x, y)
            sqrt(pmin(x, y) * (1 - pmax(x, y)) / 
            ((pmax(x, y) * (1 - pmin(x, y))))))
        )^k))
      } else {
        proci <- rowSums(proci^2)
        stat <- max(proci[tt0] / (tt * (1-tt)))
        pval <- log(strucchange::ordL2BB(segweights, nproc = k, nrep = ctrl$nrep)$computePval(stat, nproc = k))
      }
    } else {      
      stat <- sum(sapply(1L:k, function(j) (tapply(proci[,j], z, sum)^2)/segweights))
      pval <- pchisq(stat, k*(length(levels(z))-1), log.p = TRUE, lower.tail = FALSE)
    }
  } else {
    oi <- if(ctrl$breakties) {
      mm <- sort(unique(z))
      mm <- ifelse(length(mm) > 1L, min(diff(mm))/10, 1)
      order(z + runif(length(z), min = -mm, max = +mm))
    } else {
      order(z)
    }
    proci <- process[oi, , drop = FALSE]
    proci <- apply(proci, 2L, cumsum)
    tt0 <- if(ctrl$caseweights && any(weights != 1L)) cumsum(weights[oi]) else 1:n
    stat <- if(from < to) {
      xx <- rowSums(proci^2)
      xx <- xx[tt0 >= from & tt0 <= to]
      tt <- tt0[tt0 >= from & tt0 <= to]/nobs
      max(xx/(tt * (1 - tt)))	  
    } else {
      0
    }
    pval <- if(from < to) logp.supLM(stat, k, lambda) else NA
  }
  
  ## return version of pvalue that .extree_node deals with
  rval <- list(statistic = log(stat), p.value = log1p(-exp(pval)))
  return(rval)
}

mob_control <- function(
  alpha = 0.05,
  mincriterion = 1 - alpha,
  parm = NULL,
  bonferroni = TRUE,
  breakties = FALSE,
  nrep = 10000L,
  ordinal = c("chisq", "max", "L2"), 
  trim = 0.1,
  splittry = 1L,
  vcov = c("opg", "info", "sandwich"), 
  catsplit = "binary",
  numsplit = "left",
  majority = FALSE,
  maxsurrogate = 0,
  numsurrogate = FALSE,
  lookahead = FALSE,
  maxdepth = Inf,
  minbucket = minsize,
  minprob = 0.01,
  minsplit = minsize,
  minsize = NULL,
  stump = FALSE,
  caseweights = TRUE,
  dfsplit = TRUE,
  applyfun = NULL,
  cores = NULL,
  restart = TRUE, ### TODO: change default to FALSE
  inner = "object",
  model = TRUE,
  terminal = "object",
  mtry = Inf, 
  nmax = Inf,
  ytype = c("vector", "data.frame", "matrix"),
  # deprecated
  verbose, xtype, prune
) {
  
  if (!missing("verbose"))
    warning("argument verbose deprecated")
  if (!missing("xtype"))
    warning("argument xtype deprecated")
  if (!missing("prune"))
    warning("argument prune deprecated")
    
  
  ## FIXME: Involve caseweights in stopping (minbucket, minsize, etc)
  ##        For now only used to compute correct n (e.g. for printing)
  
  if("estfun" %in% inner) {
    inner <- inner[inner != "estfun"]
    warning("estfun can no longer be stored in inner nodes")
    if(length(inner) == 0) inner <- NULL
  }
  
  intersplit <- numsplit == "center"
  multiway <- catsplit == "multiway"
  
  c(extree_control(criterion = "p.value",
                  logmincriterion = log(mincriterion), minsplit = minsplit, 
                  minbucket = minbucket, minprob = minprob, nmax = nmax, 
                  stump = stump, lookahead = lookahead, mtry = mtry, 
                  maxdepth = maxdepth, multiway = multiway, splittry = splittry, 
                  maxsurrogate = maxsurrogate, 
                  numsurrogate = numsurrogate, majority = majority, 
                  caseweights = caseweights, applyfun = applyfun, cores = cores, 
                  saveinfo = TRUE, ### always
                  selectfun = .mfluc_select(),
                  splitfun = .objfun_split(),
                  svselectfun = .ctree_select(),
                  svsplitfun = .ctree_split(minbucket = 0),
                  bonferroni = bonferroni),
    list(breakties = breakties, 
         intersplit = intersplit, parm = parm, dfsplit = dfsplit, 
         restart = restart, model = model, vcov = match.arg(vcov), 
         ordinal = match.arg(ordinal), ytype = match.arg(ytype),
         nrep = nrep, terminal = terminal, inner = inner, trim = trim))
}

mob <- function
(
  formula, 
  data, 
  subset,
  na.action = na.omit, 
  weights = NULL, 
  offset,
  cluster, 
  fit,
  control = mob_control(...),
  converged = NULL,
  doFit = TRUE,
  ...
) {

  ## check fitting function
  fitargs <- names(formals(fit))
  if(!all(c("y", "x", "start", "weights", "offset") %in% fitargs)) {
    stop("no suitable fitting function specified")
  }

  ### <FIXME> this is already in extree_fit </FIXME>
  ## augment fitting function (if necessary)
  if(!all(c("estfun", "object") %in% fitargs)) {
    afit <- function(y,
      x = NULL, start = NULL, weights = NULL, offset = NULL, cluster = NULL, estfun = FALSE, object = FALSE)
    {
      obj <- if("cluster" %in% fitargs) {
        fit(y = y, x = x, start = start, weights = weights, offset = offset, cluster = cluster, ...)
      } else {
        fit(y = y, x = x, start = start, weights = weights, offset = offset, ...)
      }
      list(
        coefficients = coef(obj),
        objfun = -as.numeric(logLik(obj)),
        estfun = if(estfun) sandwich::estfun(obj) else NULL,
        object = if(object) obj else NULL
      )
    }
  } else {
    if("cluster" %in% fitargs) {
      afit <- function(y, x = NULL, start = NULL, weights = NULL, offset = NULL, cluster = NULL, estfun = FALSE, object = FALSE)
        fit(y = y, x = x, start = start, weights = weights, offset = offset, cluster = cluster, ..., estfun = estfun, object = object)
    } else {
      afit <- function(y, x = NULL, start = NULL, weights = NULL, offset = NULL, cluster = NULL, estfun = FALSE, object = FALSE)
        fit(y = y, x = x, start = start, weights = weights, offset = offset, ..., estfun = estfun, object = object)
    }
  }


    ## set up model.frame() call
    mf <- match.call(expand.dots = FALSE)
    m <- match(c("formula", "data", "subset", "na.action", "weights", "offset", "cluster"), names(mf), 0L)
    mf <- mf[c(1L, m)]
    mf$yx <- "matrix"
    mf$nmax <- control$nmax
    mf$ytype <- control$ytype
    ## evaluate model.frame
    mf[[1L]] <- quote(partykit::extree_data)

    d <- eval(mf, parent.frame())
    subset <- .start_subset(d)

    weights <- model.weights(model.frame(d))

    if (is.null(control$update)) control$update <- TRUE

    update <- function(subset, weights, control)
        extree_fit(data = d, trafo = afit, converged = converged, partyvars = d$variables$z, 
                   subset = subset, weights = weights, ctrl = control)
    if (!doFit) return(list(d = d, update = update))

    ### if minsize is NULL, set to 10 * number of parameters
    if (is.null(control$minbucket) | is.null(control$minsplit)) {
        ctrl <- control
        N <- sum(complete.cases(model.frame(d, yxonly = TRUE)))
        ctrl$minbucket <- ctrl$minsplit <- N 
        ctrl$logmincriterion <- Inf
        ctrl$stump <- TRUE
    
        tree <- update(subset = subset, weights = weights, control = ctrl)
        cf <- tree$trafo(subset = subset, weights = weights, info = NULL)$coefficient
        if (is.null(cf)) {
            n_coef <- 1
        } else {
            n_coef <- length(cf)
        }
        minsize <- as.integer(ceiling(10L * n_coef / NCOL(d$yx$y)))
        if (is.null(control$minbucket)) control$minbucket <- minsize
        if (is.null(control$minsplit)) control$minsplit <- minsize
    }


    tree <- update(subset = subset, weights = weights, control = control)
    trafo <- tree$trafo

    ### prepare as modelparty
    mf <- model.frame(d)
    if (length(weights) == 0) weights <- rep(1, nrow(mf))

    fitted <- data.frame("(fitted)" = fitted_node(tree$nodes, mf),
                         "(weights)" = weights,
                         check.names = FALSE)

    fitted[[3]] <- y <- mf[, d$variables$y, drop = TRUE]
    names(fitted)[3] <- "(response)"

    control$ytype <- ifelse(is.vector(y), "vector", class(y))
    # x <- model.matrix(modelf, data = mmf)
    control$xtype <- "matrix" # TODO: find out when to use data.frame

    ## return party object
    rval <- party(tree$nodes, 
                  data = if(control$model) mf else mf[0,],
                  fitted = fitted,
                  terms = d$terms$all,
                  info = list(
                    call = match.call(),
                    formula = formula,
                    Formula = as.Formula(formula),
                    terms = list(response = d$terms$yx, partitioning = d$terms$z),
                    fit = fit,
                    control = control,
                    dots = list(...),
                    nreg = NCOL(d$yx$x)
                )
    )
    class(rval) <- c("modelparty", class(rval))

  ### add modelinfo (object) and estfun if not there yet, but wanted
  # TODO: check if this can be done prettier
  which_terminals <- nodeids(rval, terminal = TRUE)
  which_all <- nodeids(rval)

  idx <- lapply(which_all, .get_path, obj = tree$nodes)
  names(idx) <- which_all
  tree_ret <- unclass(rval)
  subset_term <- predict(rval, type = "node")

  for (i in which_all) {
    ichar <- as.character(i)
    iinfo <- tree_ret[[c(1, idx[[ichar]])]]$info

    if (i %in% which_terminals) winfo <- control$terminal else 
      winfo <- control$inner

    if (is.null(winfo)) {
      iinfo$object <- NULL
      iinfo$estfun <- NULL
    } else {
      if (is.null(iinfo) | any(is.null(iinfo[[winfo]])) | 
          any(! winfo %in% names(iinfo))) {
        iinfo <- trafo(subset = which(subset_term == i), weights = weights, info = NULL,
                       estfun = ("estfun" %in% winfo),
                       object = ("object" %in% winfo))
      }
    }

    tree_ret[[c(1, idx[[ichar]])]]$info <- iinfo
  }

  class(tree_ret) <- class(rval)

  return(tree_ret)
}

model.frame.modelparty <- function(formula, ...)
{
  mf <- formula$data
  if(nrow(mf) > 0L) return(mf)

  dots <- list(...)
  nargs <- dots[match(c("data", "na.action", "subset"), names(dots), 0L)]
  mf <- formula$info$call
  mf <- mf[c(1L, match(c("formula", "data", "subset", "na.action"), names(mf), 0L))]
  mf$drop.unused.levels <- TRUE
  mf[[1L]] <- quote(stats::model.frame)
  mf[names(nargs)] <- nargs
  if(is.null(env <- environment(formula$info$terms))) env <- parent.frame()
  mf$formula <- Formula::Formula(as.formula(mf$formula))
  eval(mf, env)
}


## methods concerning call/formula/terms/etc.
## (default methods work for terms and update)

formula.modelparty <- function(x, extended = FALSE, ...)
  if(extended) x$info$Formula else x$info$formula

getCall.modelparty <- function(x, ...) x$info$call

weights.modelparty <- function(object, ...) {
  fit <- object$fitted
  ww <- if(!is.null(w <- fit[["(weights)"]])) w else rep.int(1L, NROW(fit))
  structure(ww, .Names = rownames(fit))
}

## methods concerning model/parameters/loglik/etc.

coef.modelparty <- function(object, node = NULL, drop = TRUE, ...) {
  if(is.null(node)) node <- nodeids(object, terminal = TRUE)
  cf <- do.call("rbind", nodeapply(object, ids = node, FUN = function(n) info_node(n)$coefficients))
  if(drop) drop(cf) else cf
}

refit.modelparty <- function(object, node = NULL, drop = TRUE, ...)
{
  ## by default use all ids
  if(is.null(node)) node <- nodeids(object)
  
  ## estimated coefficients
  cf <- nodeapply(object, ids = node, FUN = function(n) info_node(n)$coefficients)
  
  ## model.frame
  mf <- model.frame(object)
  weights <- weights(object)
  offset <- model.offset(mf)
  cluster <- mf[["(cluster)"]]
  
  ## fitted ids
  fitted <- object$fitted[["(fitted)"]]

  ## response variables
  Y <- switch(object$info$control$ytype,
    "vector" = Formula::model.part(object$info$Formula, mf, lhs = 1L)[[1L]],
    "matrix" = model.matrix(~ 0 + ., Formula::model.part(object$info$Formula, mf, lhs = 1L)),
    "data.frame" = Formula::model.part(object$info$Formula, mf, lhs = 1L)
  )
  hasx <- object$info$nreg >= 1L | attr(object$info$terms$response, "intercept") > 0L
  X <- if(!hasx) NULL else switch(object$info$control$xtype,
    "matrix" = model.matrix(object$info$terms$response, mf),
    "data.frame" = Formula::model.part(object$info$Formula, mf, rhs = 1L)
  )
  if(!is.null(X)) {
    attr(X, "formula") <- formula(object$info$Formula, rhs = 1L)
    attr(X, "terms") <- object$info$terms$response
    attr(X, "offset") <- object$info$call$offset
  }

  suby <- function(y, index) {
    if(object$info$control$ytype == "vector") y[index] else y[index, , drop = FALSE]
  }
  subx <- if(hasx) {
    function(x, index) {
      sx <- x[index, , drop = FALSE]
      attr(sx, "contrasts") <- attr(x, "contrasts")
      attr(sx, "xlevels")   <- attr(x, "xlevels")
      attr(sx, "formula")   <- attr(x, "formula")
      attr(sx, "terms")     <- attr(x, "terms")
      attr(sx, "offset")    <- attr(x, "offset")
      sx
    }
  } else {
    function(x, index) NULL
  }
  
  ## fitting function
  afit <- object$info$fit
  
  ## refit
  rval <- lapply(seq_along(node), function(i) {
    ix <- fitted %in% nodeids(object, from = node[i], terminal = TRUE)
    args <- list(y = suby(Y, ix), x = subx(X, ix), start = cf[[i]],
      weights = weights[ix], offset = offset[ix], cluster = cluster[ix], object = TRUE)
    args <- c(args, object$info$dots)
    do.call("afit", args)$object
  })
  names(rval) <- node

  ## drop?
  if(drop & length(rval) == 1L) rval <- rval[[1L]]
  
  ## return
  return(rval)
}

apply_to_models <- function(object, node = NULL, FUN = NULL, drop = FALSE, ...) {
  if(is.null(node)) node <- nodeids(object, terminal = FALSE)
  if(is.null(FUN)) FUN <- function(object, ...) object  
  rval <- if("object" %in% object$info$control$terminal) {
    nodeapply(object, node, function(n) FUN(info_node(n)$object))
  } else {
    lapply(refit.modelparty(object, node, drop = FALSE), FUN)
  }
  names(rval) <- node
  if(drop & length(node) == 1L) rval <- rval[[1L]]
  return(rval)
}

logLik.modelparty <- function(object, dfsplit = NULL, ...)
{
  if(is.null(dfsplit)) dfsplit <- object$info$control$dfsplit
  dfsplit <- as.integer(dfsplit)
  ids <- nodeids(object, terminal = TRUE)
  ll <- apply_to_models(object, node = ids, FUN = logLik)
  dfsplit <- dfsplit * (length(object) - length(ll))
  structure(
    sum(as.numeric(ll)),
    df = sum(sapply(ll, function(x) attr(x, "df"))) + dfsplit,
    nobs = nobs(object),
    class = "logLik"
  )
}

nobs.modelparty <- function(object, ...) {
  sum(unlist(nodeapply(object,
    nodeids(object, terminal = TRUE),
    function(n) info_node(n)$nobs
  )))
}

deviance.modelparty <- function(object, ...)
{
  ids <- nodeids(object, terminal = TRUE)
  dev <- apply_to_models(object, node = ids, FUN = deviance)
  sum(unlist(dev))
}

summary.modelparty <- function(object, node = NULL, ...)
{
  ids <- if(is.null(node)) nodeids(object, terminal = TRUE) else node
  rval <- apply_to_models(object, node = ids, FUN = summary)
  if(length(ids) == 1L) rval[[1L]] else rval
}

sctest.modelparty <- function(object, node = NULL, ...)
{
  ids <- if(is.null(node)) nodeids(object, terminal = FALSE) else node
  rval <- nodeapply(object, ids, function(n)
      info_node(n)$criterion[c("statistic", "p.value"),,drop = FALSE])
  names(rval) <- ids
  if(length(ids) == 1L) rval[[1L]] else rval  
}

print.modelparty <- function(x, node = NULL,
  FUN = NULL, digits = getOption("digits") - 4L,
  header = TRUE, footer = TRUE, title = NULL, objfun = "", ...)
{
  digits <- max(c(0, digits))
  if(objfun != "") objfun <- paste(" (", objfun, ")", sep = "")
  if(is.null(title)) title <- sprintf("Model-based recursive partitioning (%s)",
    deparse(x$info$call$fit))

  if(is.null(node)) {
    header_panel <- if(header) function(party) {      
      c(title, "", "Model formula:", deparse(party$info$formula), "", "Fitted party:", "")
    } else function(party) ""
  
    footer_panel <- if(footer) function(party) {
      n <- width(party)
      n <- format(c(length(party) - n, n))
      info <- nodeapply(x, ids = nodeids(x, terminal = TRUE),
        FUN = function(n) c(length(info_node(n)$coefficients), info_node(n)$objfun))
      k <- mean(sapply(info, "[", 1L))
      of <- format(sum(sapply(info, "[", 2L)), digits = getOption("digits"))

      c("", paste("Number of inner nodes:   ", n[1L]),
        paste("Number of terminal nodes:", n[2L]),
        paste("Number of parameters per node:", format(k, digits = getOption("digits"))),
        paste("Objective function", objfun, ": ", of, sep = ""), "")
    } else function (party) ""

    if(is.null(FUN)) {
      FUN <- function(x) c(sprintf(": n = %s", x$nobs), capture.output(print(x$coefficients)))
    }
    terminal_panel <- function(node) formatinfo_node(node,
      default = "*", prefix = NULL, FUN = FUN)

    print.party(x, terminal_panel = terminal_panel,
      header_panel = header_panel, footer_panel = footer_panel, ...)
  } else {
    node <- as.integer(node)
    info <- nodeapply(x, ids = node,
      FUN = function(n) info_node(n)[c("coefficients", "objfun", "criterion")])    
    for(i in seq_along(node)) {
      if(i == 1L) {
        cat(paste(title, "\n", collapse = ""))
      } else {
        cat("\n")
      }
      cat(sprintf("-- Node %i --\n", node[i]))
      cat("\nEstimated parameters:\n")
      print(info[[i]]$coefficients)
      cat(sprintf("\nObjective function:\n%s\n", format(info[[i]]$objfun)))
      cat("\nParameter instability tests:\n")
      print(info[[i]]$criterion[c("statistic", "p.value"),,drop = FALSE])
    }
  }
  invisible(x)
}

predict.modelparty <- function(object, newdata = NULL, type = "node", ...)
{
  ## predicted node ids
  node <- predict.party(object, newdata = newdata)
  if(identical(type, "node")) return(node)

  ## obtain fitted model objects
  ids <- sort(unique(as.integer(node)))
  mod <- apply_to_models(object, node = ids)

  ## obtain predictions
  pred <- if(is.character(type)) {
    function(object, newdata = NULL, ...) predict(object, newdata = newdata, type = type, ...)
  } else {
    type
  }
  if("newdata" %in% names(formals(pred))) {    
    ix <- lapply(seq_along(ids), function(i) which(node == ids[i]))
    preds <- lapply(seq_along(ids), function(i)
      pred(mod[[i]], newdata = newdata[ix[[i]], , drop = FALSE], ...))
    nc <- NCOL(preds[[1L]])
    rval <- if(nc > 1L) {
      matrix(0, nrow = length(node), ncol = nc, dimnames = list(names(node), colnames(preds[[1L]])))
    } else {
      rep(preds[[1L]], length.out = length(node))
    }      
    for(i in seq_along(ids)) {
      if(nc > 1L) {
        rval[ix[[i]], ] <- preds[[i]]
	rownames(rval) <- names(node)
      } else {
        rval[ix[[i]]] <- preds[[i]]
	names(rval) <- names(node)
      }
    }
  } else {
    rval <- lapply(mod, pred, ...)
    if(NCOL(rval[[1L]]) > 1L) {
      rval <- do.call("rbind", rval)
      rownames(rval) <- ids
      rval <- rval[as.character(node), , drop = FALSE]
      rownames(rval) <- names(node)
      rval <- drop(rval)
    } else {
      ## provide a c() method for factors locally
      c.factor <- function(...) {
        args <- list(...)
	lev <- levels(args[[1L]])
	args[[1L]] <- unclass(args[[1L]])
	rval <- do.call("c", args)
	factor(rval, levels = 1L:length(lev), labels = lev)
      }
      rval <- do.call("c", rval)
      names(rval) <- ids
      rval <- rval[as.character(node)]
      names(rval) <- names(node)
    }
  }
  return(rval)
}

fitted.modelparty <- function(object, ...)
{
  ## fitted nodes
  node <- predict.party(object, type = "node")

  ## obtain fitted model objects
  ids <- nodeids(object, terminal = TRUE)
  fit <- apply_to_models(object, node = ids, FUN = fitted)

  nc <- NCOL(fit[[1L]])
  rval <- if(nc > 1L) {
    matrix(0, nrow = length(ids), ncol = nc, dimnames = list(names(node), colnames(fit[[1L]])))
  } else {
    rep(fit[[1L]], length.out = length(node))
  }	 
  for(i in seq_along(ids)) {
    if(nc > 1L) {
      rval[node == ids[i], ] <- fit[[i]]
      rownames(rval) <- names(node)
    } else {
      rval[node == ids[i]] <- fit[[i]]
      names(rval) <- names(node)
    }
  }

  return(rval)
}

residuals.modelparty <- function(object, ...)
{
  ## fitted nodes
  node <- predict.party(object, type = "node")

  ## obtain fitted model objects
  ids <- nodeids(object, terminal = TRUE)
  res <- apply_to_models(object, node = ids, FUN = residuals)

  nc <- NCOL(res[[1L]])
  rval <- if(nc > 1L) {
    matrix(0, nrow = length(ids), ncol = nc, dimnames = list(names(node), colnames(res[[1L]])))
  } else {
    rep(res[[1L]], length.out = length(node))
  }	 
  for(i in seq_along(ids)) {
    if(nc > 1L) {
      rval[node == ids[i], ] <- res[[i]]
      rownames(rval) <- names(node)
    } else {
      rval[node == ids[i]] <- res[[i]]
      names(rval) <- names(node)
    }
  }

  return(rval)
}

plot.modelparty <- function(x, terminal_panel = NULL, FUN = NULL, tp_args = NULL, ...) {
  if(is.null(terminal_panel)) {
    if(is.null(FUN)) {
      FUN <- function(x) {
        cf <- x$coefficients
	cf <- matrix(cf, ncol = 1, dimnames = list(names(cf), ""))
        c(sprintf("n = %s", x$nobs), "Estimated parameters:",
          strwrap(capture.output(print(cf, digits = 4L))[-1L]))
      }
    }
    terminal_panel <- do.call("node_terminal", c(list(obj = x, FUN = FUN), tp_args))
    tp_args <- NULL
  }
  plot.party(x, terminal_panel = terminal_panel, tp_args = tp_args, ...)
}

### AIC-based pruning
prune.modelparty <- function(tree, type = "AIC", ...)
{
  
  ## prepare pruning function
  if(is.character(type)) {
    type <- tolower(type)
    type <- match.arg(type, c("aic", "bic", "none"))
    
    if("lmtree" %in% class(tree)) {
      type <- switch(type,
                     "aic" = {
                       function(objfun, df, nobs) (nobs[1L] * log(objfun[1L]) + 2 * df[1L]) < (nobs[1L] * log(objfun[2L]) + 2 * df[2L])
                     }, "bic" = {
                       function(objfun, df, nobs) (nobs[1L] * log(objfun[1L]) + log(nobs[2L]) * df[1L]) < (nobs[1L] * log(objfun[2L]) + log(nobs[2L]) * df[2L])
                     }, "none" = {
                       NULL
                     })
    } else {
      type <- switch(type,
                     "aic" = {
                       function(objfun, df, nobs) (2 * - objfun[1L] + 2 * df[1L]) < (2 * - objfun[2L] + 2 * df[2L])
                     }, "bic" = {
                       function(objfun, df, nobs) (2 * - objfun[1L] + log(n) * df[1L]) < (2 * - objfun[2L] + log(n) * df[2L])
                     }, "none" = {
                       NULL
                     })   
    }
  }
  if(!is.function(type)) {
    warning("Unknown specification of 'prune'")
    type <- NULL
  }
  
  ## degrees of freedom
  dfsplit <- tree$info$control$dfsplit
  
  ## turn node to list
  node <- tree$node
  nd <- as.list(node)
  
  ## if no pruning selected
  if(is.null(type)) return(nd)
  
  ## node information (IDs, kids, ...)
  id <- seq_along(nd)
  kids <- lapply(nd, "[[", "kids")
  tmnl <- sapply(kids, is.null)
  
  ## check nodes that only have terminal kids
  check <- sapply(id, function(i) !tmnl[i] && all(tmnl[kids[[i]]]))
  while(any(check)) {
    
    ## pruning node information
    pnode <- which(check)
    objfun <- sapply(nd, function(x) x$info$objfun)
    n <- nrow(tree$fitted)
    pok <- sapply(pnode, function(i) type(
      objfun = c(objfun[i], sum(objfun[kids[[i]]])),
      df = c(length(nd[[1]]$info$coefficients), length(kids[[i]]) * length(nd[[1]]$info$coefficients) + as.integer(dfsplit)),
      nobs = c(nd[[i]]$info$nobs, n)
    ))
    
    ## do any nodes need pruning?
    pnode <- pnode[pok]
    if(length(pnode) < 1L) break
    
    ## prune
    tree <- nodeprune.party(tree, ids = pnode)
    node <- tree$node
    nd <- as.list(node)
    
    ## node information
    kids <- lapply(nd, "[[", "kids")
    tmnl <- sapply(kids, is.null)
    id <- seq_along(nd)
    check <- sapply(id, function(i) !tmnl[i] && all(tmnl[kids[[i]]]))
  }
  
  ## return pruned tree
  return(tree)
}


==> anc/simulation/partykit/R/node.R <==

partynode <- function(id, split = NULL, kids = NULL, surrogates = NULL, info = NULL) {

    if (!is.integer(id) || length(id) != 1) {
        id <- as.integer(id0 <- id)
        if (any(is.na(id)) || !isTRUE(all.equal(id0, id)) || length(id) != 1)
            stop(sQuote("id"), " ", "must be a single integer")
    }

    if (is.null(split) != is.null(kids)) {
        stop(sQuote("split"), " ", "and", " ", sQuote("kids"), " ", 
             "must either both be specified or unspecified")
    }

    if (!is.null(kids)) {
        if (!(is.list(kids) && all(sapply(kids, inherits, "partynode"))) 
            || length(kids) < 2)
            stop(sQuote("kids"), " ", "must be an integer vector or a list of", 
                 " ", sQuote("partynode"), " ", "objects")
    }

    if (!is.null(surrogates)) {
        if (!is.list(surrogates) || any(!sapply(surrogates, inherits, "partysplit")))
            stop(sQuote("split"), " ", "is not a list of", " ", sQuote("partysplit"), 
                 " ", "objects")
    }

    node <- list(id = id, split = split, kids = kids, surrogates = surrogates, info = info)
    class(node) <- "partynode"
    return(node)
}

is.partynode <- function(x) {
    if (!inherits(x, "partynode")) return(FALSE)
    rval <- diff(nodeids(x, terminal = FALSE))
    isTRUE(all.equal(unique(rval), 1))
}

as.partynode <- function(x, ...)
    UseMethod("as.partynode")

as.partynode.partynode <- function(x, from = NULL, recursive = TRUE, ...) {
    if(is.null(from)) from <- id_node(x)
    from <- as.integer(from)
    if (!recursive) {
        if(is.partynode(x) & 
           id_node(x) == from) return(x)
    }
    id <- from - 1L
     
    new_node <- function(x) {
        id <<- id + 1L
        if(is.terminal(x)) return(partynode(id, info = info_node(x)))
        partynode(id,
             split = split_node(x),
             kids = lapply(kids_node(x), new_node),
             surrogates = surrogates_node(x),
             info = info_node(x))
    }
    
    return(new_node(x))    
}

as.partynode.list <- function(x, ...) {

    if (!all(sapply(x, inherits, what = "list")))
        stop("'x' has to be a list of lists")

    if (!all(sapply(x, function(x) "id" %in% names(x))))
        stop("each list in 'x' has to define a node 'id'")

    ok <- sapply(x, function(x) 
              all(names(x) %in% c("id", "split", "kids", "surrogates", "info")))
    if (any(!ok))
        sapply(which(!ok), function(i) 
            warning(paste("list element", i, "defines additional elements:", 
                          paste(names(x[[i]])[!(names(x[[i]]) %in% 
                                c("id", "split", "kids", "surrogates", "info"))], 
                                collapse = ", "))))
    
    ids <- as.integer(sapply(x, function(node) node$id))
    if(any(duplicated(ids))) stop("nodeids must be unique integers")
    x <- x[order(ids)]
    ids <- ids[order(ids)]

    new_recnode <- function(i) {
        x_i <- x[[which(ids == i)]]
        if (is.null(x_i$kids))
            partynode(id = x_i$id, info = x_i$info)
        else
            partynode(id = x_i$id, split = x_i$split,
                 kids = lapply(x_i$kids, new_recnode),
		 surrogates = x_i$surrogates,
                 info = x_i$info)
    }
    
    ret <- new_recnode(ids[1L])
    ### <FIXME> duplicates recursion but makes sure
    ###    that the ids are in pre-order notation with
    ###    from defined in as.partynode.partynode 
    ### </FIXME>
    as.partynode(ret, ...)
}

as.list.partynode <- function(x, ...)
{
    ids <- nodeids(x)
    obj <- vector(mode = "list", length = length(ids))
    thisnode <- NULL
    
    nodelist <- function(node) {
        if (is.terminal(node))
            obj[[which(ids == id_node(node))]] <<- list(id = id_node(node), info = info_node(node))
        else {
            thisnode <<- list(id = id_node(node), split = split_node(node),
                 kids = sapply(kids_node(node), function(k) id_node(k)))
             if (!is.null(surrogates_node(node)))
		 thisnode$surrogates <- surrogates_node(node)
             if (!is.null(info_node(node)))
		 thisnode$info <- info_node(node)
            obj[[which(ids == id_node(node))]] <<- thisnode
            lapply(kids_node(node), nodelist)
        }
    }
    nodelist(x)
    return(obj)
}


id_node <- function(node) {
    if (!(inherits(node, "partynode")))
        stop(sQuote("node"), " ", "is not an object of class", " ", sQuote("node"))
    node$id
}

kids_node <- function(node) {
    if (!(inherits(node, "partynode")))
        stop(sQuote("node"), " ", "is not an object of class", " ", sQuote("node"))
    node$kids
}

info_node <- function(node) {
    if (!(inherits(node, "partynode")))
        stop(sQuote("node"), " ", "is not an object of class", " ", sQuote("node"))
    node$info
}

formatinfo_node <- function(node, FUN = NULL, default = "", prefix = NULL, ...) {
    info <- info_node(node)
    
    ## FIXME: better dispatch to workhorse FUN probably needed in the future, e.g.:
    ## (1) formatinfo() generic with formatinfo.default() as below,
    ## (2) supply default FUN from party$info$formatinfo() or similar.
    if(is.null(FUN)) FUN <- function(x, ...) {
      if(is.null(x)) x <- ""
      if(!is.object(x) & is.atomic(x)) x <- as.character(x)
      if(!is.character(x)) x <- capture.output(print(x), ...)
      x
    }
    
    info <- if(is.null(info)) default else FUN(info, ...)
    if(!is.null(prefix)) {
      info <- if(length(info) > 1L) c(prefix, info) else paste(prefix, info, sep = "")
    }
    info
}

### FIXME: permutation and surrogate splits: is only the primary
### variable permuted?
kidids_node <- function(node, data, vmatch = 1:ncol(data), obs = NULL, 
                        perm = NULL) {

    primary <- split_node(node)
    surrogates <- surrogates_node(node)

    ### perform primary split
    x <- kidids_split(primary, data, vmatch, obs)

    ### surrogate / random splits if needed
    if (any(is.na(x))) {
        ### surrogate splits
        if (length(surrogates) >= 1) {
            for (surr in surrogates) {
                nax <- is.na(x)
                if (!any(nax)) break;
                x[nax] <- kidids_split(surr, data, vmatch, obs = obs)[nax]
            }
        }
        nax <- is.na(x)
        ### random splits
        if (any(nax)) {
            prob <- prob_split(primary)
            x[nax] <- sample(1:length(prob), sum(nax), prob = prob, 
                             replace = TRUE)
        }
    }

    ### permute variable `perm' _after_ dealing with surrogates etc.
    if (!is.null(perm)) {
        if (is.integer(perm)) {
            if (varid_split(primary) %in% perm)
                x <- .resample(x)
        } else {
            if (is.null(obs)) obs <- 1:nrow(data)
            strata <- perm[[varid_split(primary)]]
            if (!is.null(strata)) {
                strata <- strata[obs, drop = TRUE]
                for (s in levels(strata))
                    x[strata == s] <- .resample(x[strata == s])
            }
        }
    }
    return(x)
}

fitted_node <- function(node, data, vmatch = 1:ncol(data), 
                        obs = 1:nrow(data), perm = NULL) {

    ### should be equivalent to:
    # return(.Call("R_fitted_node", node, data, vmatch, as.integer(obs), 
    #             as.integer(perm)))

    if (is.logical(obs)) obs <- which(obs)
    if (is.terminal(node))
        return(rep(id_node(node), length(obs)))
    retid <- nextid <- kidids_node(node, data, vmatch, obs, perm)
    for (i in unique(nextid)) {
        indx <- nextid == i
        retid[indx] <- fitted_node(kids_node(node)[[i]], data,
                                   vmatch, obs[indx], perm)
    }
    return(retid)
}


length.partynode <- function(x)
    length(kids_node(x))

"[.partynode" <- "[[.partynode" <- function(x, i, ...) {
    if (!(length(i) == 1 && is.numeric(i)))
        stop(sQuote("x"), " ", "is incorrect node")
    kids_node(x)[[i]]
}

split_node <- function(node) {
    if (!(inherits(node, "partynode")))
        stop(sQuote("node"), " ", "is not an object of class", " ", sQuote("node"))
    node$split
}

surrogates_node <- function(node) {
    if (!(inherits(node, "partynode")))
        stop(sQuote("node"), " ", "is not an object of class", " ", sQuote("node"))
    node$surrogates
}

is.terminal <- function(x, ...)
    UseMethod("is.terminal")

is.terminal.partynode <- function(x, ...) {
    kids <- is.null(kids_node(x))
    split <- is.null(split_node(x))
    if (kids != split)
        stop("x", " ", "is incorrect node")
    kids
}

## ## depth generic now taken from package 'grid'
## depth <- function(x, ...)
##     UseMethod("depth")

depth.partynode <- function(x, root = FALSE, ...) {
    if (is.terminal(x)) return(as.integer(root))
    max(sapply(kids_node(x), depth, root = root)) + 1L
}

width <- function(x, ...)
    UseMethod("width")

width.partynode <- function(x, ...) {
    if (is.terminal(x)) return(1)
    sum(sapply(kids_node(x), width.partynode))
}


==> anc/simulation/partykit/R/party.R <==
## FIXME: data in party
##   - currently assumed to be a data.frame
##   - potentially empty
##   - the following are all assumed to work:
##     dim(data), names(data)
##     sapply(data, class), lapply(data, levels)
##   - potentially these need to be modified if data/terms
##     should be able to deal with data bases

party <- function(node, data, fitted = NULL, terms = NULL, names = NULL, info = NULL) {

    stopifnot(inherits(node, "partynode"))
    stopifnot(inherits(data, "data.frame"))
    ### make sure all split variables are there 
    ids <- nodeids(node)[!nodeids(node) %in% nodeids(node, terminal = TRUE)]
    varids <- unique(unlist(nodeapply(node, ids = ids, FUN = function(x) 
        varid_split(split_node(x)))))
    stopifnot(varids %in% 1:ncol(data))
    
    if(!is.null(fitted)) {
        stopifnot(inherits(fitted, "data.frame"))
        stopifnot(nrow(data) == 0L | nrow(data) == nrow(fitted))
        
	# try to provide default variable "(fitted)"
	if(nrow(data) > 0L) {
          if(!("(fitted)" %in% names(fitted))) 
            fitted[["(fitted)"]] <- fitted_node(node, data = data)
	} else {
	  stopifnot("(fitted)" == names(fitted)[1L])
	}

        nt <- nodeids(node, terminal = TRUE)
        stopifnot(all(fitted[["(fitted)"]] %in% nt))

        node <- as.partynode(node, from = 1L)
        nt2 <- nodeids(node, terminal = TRUE)
        fitted[["(fitted)"]] <- nt2[match(fitted[["(fitted)"]], nt)]
    } else {
        node <- as.partynode(node, from = 1L)
	# default "(fitted)"
	if(nrow(data) > 0L & missing(fitted)) 
          fitted <- data.frame("(fitted)" = fitted_node(node, 
            data = data), check.names = FALSE)
    }
    
    party <- list(node = node, data = data, fitted = fitted, 
                  terms = NULL, names = NULL, info = info)
    class(party) <- "party"

    if(!is.null(terms)) {
        stopifnot(inherits(terms, "terms"))
	party$terms <- terms
    }

    if (!is.null(names)) {
        n <- length(nodeids(party, terminal = FALSE))
        if (length(names) != n)
            stop("invalid", " ", sQuote("names"), " ", "argument")
        party$names <- names
    }

    party
}

length.party <- function(x)
    length(nodeids(x))

names.party <- function(x)
    .names_party(x)

"names<-.party" <- function(x, value) {
     n <- length(nodeids(x, terminal = FALSE))
     if (!is.null(value) && length(value) != n)
         stop("invalid", " ", sQuote("names"), " ", "argument")
     x$names <- value
     x
}

.names_party <- function(party) {
    names <- party$names
    if (is.null(names))
        names <- as.character(nodeids(party, terminal = FALSE))
    names
}

node_party <- function(party) {
    stopifnot(inherits(party, "party"))
    party$node
}

is.constparty <- function(party) {
    stopifnot(inherits(party, "party"))
    if (!is.null(party$fitted)) 
        return(all(c("(fitted)", "(response)") %in% names(party$fitted)))
    return(FALSE)
}

as.constparty <- function(obj, ...) {
    if(!inherits(obj, "party")) obj <- as.party(obj)
    if (!is.constparty(obj)) {
        if(is.null(obj$fitted))
	  obj$fitted <- data.frame("(fitted)" = predict(obj, type = "node"), check.names = FALSE)
	if(!("(fitted)" %in% names(obj$fitted)))
	  obj$fitted["(fitted)"] <- predict(obj, type = "node")
	if(!("(response)" %in% names(obj$fitted)))
	  obj$fitted["(response)"] <- model.response(model.frame(obj))
	if(!("(weights)" %in% names(obj$fitted))) {
	  w <- model.weights(model.frame(obj))
	  if(is.null(w) && any(w != 1L)) obj$fitted["(weights)"] <- w
	}
    }
    if (is.constparty(obj)) {
        ret <- obj
        class(ret) <- c("constparty", class(obj))
        return(ret)
    }
    stop("cannot coerce object of class", " ", sQuote(class(obj)), 
          " ", "to", " ", sQuote("constparty"))
}

"[.party" <- "[[.party" <- function(x, i, ...) {
    if (is.character(i) && !is.null(names(x)))
        i <- which(names(x) %in% i)
    stopifnot(length(i) == 1 & is.numeric(i))
    stopifnot(i <= length(x) & i >= 1)
    i <- as.integer(i)
    dat <- data_party(x, i)
    if (!is.null(x$fitted)) {
        findx <- which("(fitted)" == names(dat))[1]
        fit <- dat[,findx:ncol(dat), drop = FALSE]
        dat <- dat[,-(findx:ncol(dat)), drop = FALSE]
        if (ncol(dat) == 0)
            dat <- x$data
    } else {
        fit <- NULL
        dat <- x$data
    }
    nam <- names(x)[nodeids(x, from = i, terminal = FALSE)]

    recFun <- function(node) {
        if (id_node(node) == i) return(node)
        kid <- sapply(kids_node(node), id_node)
        return(recFun(node[[max(which(kid <= i))]]))
    }
    node <- recFun(node_party(x))

    ret <- party(node = node, data = dat, fitted = fit, 
                 terms = x$terms, names = nam, info = x$info)
    class(ret) <- class(x)
    ret
}

nodeids <- function(obj, ...)
    UseMethod("nodeids")

nodeids.partynode <- function(obj, from = NULL, terminal = FALSE, ...) {

    if(is.null(from)) from <- id_node(obj)

    id <- function(node, record = TRUE, terminal = FALSE) {
      if(!record) return(NULL)
      if(!terminal)
          return(id_node(node))
      else
          if(is.terminal(node)) return(id_node(node)) else return(NULL)
    }

    rid <- function(node, record = TRUE, terminal = FALSE) {  
        myid <- id(node, record = record, terminal = terminal)
        if(is.terminal(node)) return(myid)
        kids <- kids_node(node)    
        kids_record <- if(record)  
            rep(TRUE, length(kids))
        else
            sapply(kids, id_node) == from
        return(c(myid,
            unlist(lapply(1:length(kids), function(i)
                rid(kids[[i]], record = kids_record[i], terminal = terminal)))
        ))
    }

    return(rid(obj, from == id_node(obj), terminal))
}

nodeids.party <- function(obj, from = NULL, terminal = FALSE, ...)
    nodeids(node_party(obj), from = from, terminal = terminal, ...)

nodeapply <- function(obj, ids = 1, FUN = NULL, ...)
    UseMethod("nodeapply")

nodeapply.party <- function(obj, ids = 1, FUN = NULL, by_node = TRUE, ...) {

    stopifnot(isTRUE(all.equal(ids, round(ids))))
    ids <- as.integer(ids)

    if(is.null(FUN)) FUN <- function(x, ...) x

    if (length(ids) == 0)
        return(NULL)

    if (by_node) {
        rval <- nodeapply(node_party(obj), ids = ids, FUN = FUN, ...)
    } else {
        rval <- lapply(ids, function(i) FUN(obj[[i]], ...))
    }

    names(rval) <- names(obj)[ids]
    return(rval)
}

nodeapply.partynode <- function(obj, ids = 1, FUN = NULL, ...) {

    stopifnot(isTRUE(all.equal(ids, round(ids))))
    ids <- as.integer(ids)

    if(is.null(FUN)) FUN <- function(x, ...) x

    if (length(ids) == 0)
        return(NULL)

    rval <- vector(mode = "list", length = length(ids))
    rval_id <- rep(0, length(ids))
    i <- 1
	
    recFUN <- function(node, ...) {
        if(id_node(node) %in% ids) {
            rval_id[i] <<- id_node(node)
            rval[[i]] <<- FUN(node, ...)
            i <<- i + 1
        }
        kids <- kids_node(node)
        if(length(kids) > 0) {
            for(j in 1:length(kids)) recFUN(kids[[j]])
        }
        invisible(TRUE)
    }
    foo <- recFUN(obj)
    rval <- rval[match(ids, rval_id)]
    return(rval)
}

predict.party <- function(object, newdata = NULL, perm = NULL, ...)
{
    ### compute fitted node ids first
    fitted <- if(is.null(newdata) && is.null(perm)) {    
        object$fitted[["(fitted)"]]	
    } else {
      if (is.null(newdata)) newdata <- model.frame(object)
      terminal <- nodeids(object, terminal = TRUE)
	
      if(max(terminal) == 1L) {
        rep.int(1L, NROW(newdata))
      } else {
	
        inner <- 1L:max(terminal)
        inner <- inner[-terminal]

        primary_vars <- nodeapply(object, ids = inner, by_node = TRUE, FUN = function(node) {
            varid_split(split_node(node))
        })
        surrogate_vars <- nodeapply(object, ids = inner, by_node = TRUE, FUN = function(node) {
            surr <- surrogates_node(node)
            if(is.null(surr)) return(NULL) else return(sapply(surr, varid_split))
        })
        vnames <- names(object$data)

        ### the splits of nodes with a primary split in perm
        ### will be permuted
        if (!is.null(perm)) {
            if (is.character(perm)) {
                stopifnot(all(perm %in% vnames))
                perm <- match(perm, vnames)
            } else {
                ### perm is a named list of factors coding strata
                ### (for varimp(..., conditional = TRUE)
                stopifnot(all(names(perm) %in% vnames))
                stopifnot(all(sapply(perm, is.factor)))
                tmp <- vector(mode = "list", length = length(vnames))
                tmp[match(names(perm), vnames)] <- perm
                perm <- tmp
            }
        }

        ## ## FIXME: the is.na() call takes loooong on large data sets
        ## unames <- if(any(sapply(newdata, is.na))) 
        ##     vnames[unique(unlist(c(primary_vars, surrogate_vars)))]
        ## else 
        ##     vnames[unique(unlist(primary_vars))]
	unames <- vnames[unique(unlist(c(primary_vars, surrogate_vars)))]
	
        vclass <- structure(lapply(object$data, class), .Names = vnames)
        ndnames <- names(newdata)
        ndclass <- structure(lapply(newdata, class), .Names = ndnames)
        checkclass <- all(sapply(unames, function(x) 
          isTRUE(all.equal(vclass[[x]], ndclass[[x]]))))
        factors <- sapply(unames, function(x) inherits(object$data[[x]], "factor"))
        checkfactors <- all(sapply(unames[factors], function(x) 
          isTRUE(all.equal(levels(object$data[[x]]), levels(newdata[[x]])))))
        ## FIXME: inform about wrong classes / factor levels?
        if(all(unames %in% ndnames) && checkclass && checkfactors) {
            vmatch <- match(vnames, ndnames)
            fitted_node(node_party(object), data = newdata, 
                        vmatch = vmatch, perm = perm)
        } else {
            if (!is.null(object$terms)) {
                ### <FIXME> this won't work for multivariate responses
                ### </FIXME>
                xlev <- lapply(unames[factors], 
                               function(x) levels(object$data[[x]]))
                names(xlev) <- unames[factors]
                mf <- model.frame(delete.response(object$terms), newdata,
                                  xlev = xlev)
                fitted_node(node_party(object), data = mf, 
                            vmatch = match(vnames, names(mf)), perm = perm)
            } else
                stop("") ## FIXME: write error message
        }
      }
    }
    ### compute predictions
    predict_party(object, fitted, newdata, ...)
}

predict_party <- function(party, id, newdata = NULL, ...)
    UseMethod("predict_party")

### do nothing expect returning the fitted ids
predict_party.default <- function(party, id, newdata = NULL, FUN = NULL, ...) {

    if (length(list(...)) > 1) 
        warning("argument(s)", " ", sQuote(names(list(...))), " ", "have been ignored")

    ## get observation names: either node names or
    ## observation names from newdata
    nam <- if(is.null(newdata)) {
      if(is.null(rnam <- rownames(data_party(party)))) names(party)[id] else rnam      
    } else {
      rownames(newdata)
    }
    if(length(nam) != length(id)) nam <- NULL

    if (!is.null(FUN))
        return(.simplify_pred(nodeapply(party, 
            nodeids(party, terminal = TRUE), FUN, by_node = TRUE), id, nam))

    ## special case: fitted ids
    return(structure(id, .Names = nam))
}

predict_party.constparty <- function(party, id, newdata = NULL,
    type = c("response", "prob", "quantile", "density", "node"),
    at = if (type == "quantile") c(0.1, 0.5, 0.9),
    FUN = NULL, simplify = TRUE, ...)
{
    ## extract fitted information
    response <- party$fitted[["(response)"]]
    weights <- party$fitted[["(weights)"]]
    fitted <- party$fitted[["(fitted)"]]
    if (is.null(weights)) weights <- rep(1, NROW(response))

    ## get observation names: either node names or
    ## observation names from newdata
    nam <- if(is.null(newdata)) names(party)[id] else rownames(newdata)
    if(length(nam) != length(id)) nam <- NULL

    ## match type
    type <- match.arg(type)

    ## special case: fitted ids
    if(type == "node")
      return(structure(id, .Names = nam))

    ### multivariate response
    if (is.data.frame(response)) {
        ret <- lapply(response, function(r) {
            ret <- .predict_party_constparty(node_party(party), fitted = fitted, 
                response = r, weights, id = id, type = type, at = at, FUN = FUN, ...)
            if (simplify) .simplify_pred(ret, id, nam) else ret
        })
        if (all(sapply(ret, is.atomic)))
            ret <- as.data.frame(ret)
        names(ret) <- colnames(response)
        return(ret)
    }

    ### univariate response
    ret <- .predict_party_constparty(node_party(party), fitted = fitted, response = response, 
        weights = weights, id = id, type = type, at = at, FUN = FUN, ...)
    if (simplify) .simplify_pred(ret, id, nam) else ret[as.character(id)]
}

### functions for node prediction based on fitted / response
.pred_Surv <- function(y, w) {
    if (length(y) == 0) return(NA)
    survfit(y ~ 1, weights = w, subset = w > 0)
}

.pred_Surv_response <- function(y, w) {
    if (length(y) == 0) return(NA)
    .median_survival_time(.pred_Surv(y, w))
}
 
.pred_factor <- function(y, w) {
    lev <- levels(y)
    sumw <- tapply(w, y, sum)
    sumw[is.na(sumw)] <- 0
    prob <- sumw / sum(w)
    names(prob) <- lev
    return(prob)
}

.pred_factor_response <- function(y, w) {
    prob <- .pred_factor(y, w)
    return(factor(which.max(prob), levels = 1:nlevels(y),
                  labels = levels(y), 
                  ordered = is.ordered(y)))
    return(prob) 
}
                    
.pred_numeric_response <- function(y, w) 
    weighted.mean(y, w, na.rm = TRUE)

.pred_ecdf <- function(y, w) {
    if (length(y) == 0) return(NA)
    iw <- as.integer(round(w))
    if (max(abs(w - iw)) < sqrt(.Machine$double.eps)) {
        y <- rep(y, w)
        return(ecdf(y))
    } else {
        stop("cannot compute empirical distribution function with non-integer weights")
    }
}

.pred_quantile <- function(y, w) {
    y <- rep(y, w)
    function(p, ...) quantile(y, probs = p, ...)
}

.pred_density <- function(y, w) {
    d <- density(y, weights = w / sum(w))
    approxfun(d[1:2], rule = 2)
}

### workhorse: compute predictions based on fitted / response data
.predict_party_constparty <- function(node, fitted, response, weights,
    id = id, type = c("response", "prob", "quantile", "density"),
    at = if (type == "quantile") c(0.1, 0.5, 0.9), FUN = NULL, ...) {

    type <- match.arg(type)
    if (is.null(FUN)) {

        rtype <- class(response)[1]
        if (rtype == "ordered") rtype <- "factor"    
        if (rtype == "integer") rtype <- "numeric"
        if (rtype == "AsIs") rtype <- "numeric"

        if (type %in% c("quantile", "density") && rtype != "numeric")
            stop("quantile and density estimation currently only implemented for numeric responses")

        FUN <- switch(rtype,
            "Surv" = if (type == "response") .pred_Surv_response else .pred_Surv,
            "factor" = if (type == "response") .pred_factor_response else .pred_factor,
            "numeric" = switch(type,
                "response" = .pred_numeric_response,
                "prob" = .pred_ecdf,
                "quantile" = .pred_quantile, 
                "density" = .pred_density) 
       )
    }
      
    ## empirical distribution in each leaf
    if (all(id %in% fitted)) {
        tab <- tapply(1:NROW(response), fitted, 
                      function(i) FUN(response[i], weights[i]), simplify = FALSE)
    } else {
        ### id may also refer to inner nodes
        tab <- as.array(lapply(sort(unique(id)), function(i) {
            index <- fitted %in% nodeids(node, i, terminal = TRUE)
            ret <- FUN(response[index], weights[index])
            ### no information about i in fitted
            if (all(!index)) ret[1] <- NA
            return(ret)
        }))
        names(tab) <- as.character(sort(unique(id)))
    }
    if (inherits(tab[[1]], "function") && !is.null(at))
        tab <- lapply(tab, function(f) f(at))
    tn <- names(tab)
    dim(tab) <- NULL
    names(tab) <- tn

    tab
}


### simplify structure of predictions
.simplify_pred <- function(tab, id, nam) {

    if (all(sapply(tab, length) == 1) & all(sapply(tab, is.atomic))) {
        ret <- do.call("c", tab)
        names(ret) <- names(tab)
        ret <- if (is.factor(tab[[1]]))
            factor(ret[as.character(id)], levels = 1:length(levels(tab[[1]])),
		   labels = levels(tab[[1]]), ordered = is.ordered(tab[[1]]))
        else 
            ret[as.character(id)]
        names(ret) <- nam
    } else if (length(unique(sapply(tab, length))) == 1 & 
               all(sapply(tab, is.numeric))) {
        ret <- matrix(unlist(tab), nrow = length(tab), byrow = TRUE)
        colnames(ret) <- names(tab[[1]])
        rownames(ret) <- names(tab)
        ret <- ret[as.character(id),, drop = FALSE]
        rownames(ret) <- nam
    } else {
        ret <- tab[as.character(id)]
        names(ret) <- nam
    }
    ret
}

data_party <- function(party, id = 1L)
    UseMethod("data_party")

data_party.default <- function(party, id = 1L) {
    
    extract <- function(id) {
        if(is.null(party$fitted))
            if(nrow(party$data) == 0) return(NULL)
        else
            stop("cannot subset data without fitted ids")

        ### which terminal nodes follow node number id?
        nt <- nodeids(party, id, terminal = TRUE)
        wi <- party$fitted[["(fitted)"]] %in% nt

        ret <- if (nrow(party$data) == 0)
            subset(party$fitted, wi)
        else
            subset(cbind(party$data, party$fitted), wi)
        ret
    }
    if (length(id) > 1)
        return(lapply(id, extract))
    else 
        return(extract(id))
}

width.party <- function(x, ...) {
  width(node_party(x), ...)
}

depth.party <- function(x, root = FALSE, ...) {
  depth(node_party(x), root = root, ...)
}

getCall.party <- function(x, ...) {
  x$info$call
}

getCall.constparties <- function(x, ...) {
  x$info$call
}

formula.party <- function(x, ...) {
  x <- terms(x)
  NextMethod()
}

model.frame.party <- function(formula, ...)
{
  mf <- formula$data
  if(nrow(mf) > 0L) return(mf)

  dots <- list(...)
  nargs <- dots[match(c("data", "na.action", "subset"), names(dots), 0L)]
  mf <- getCall(formula)
  mf <- mf[c(1L, match(c("formula", "data", "subset", "na.action"), names(mf), 0L))]
  mf$drop.unused.levels <- TRUE
  mf[[1L]] <- quote(stats::model.frame)
  mf[names(nargs)] <- nargs
  if(is.null(env <- environment(terms(formula)))) env <- parent.frame()
  eval(mf, env)
}


nodeprune <- function(x, ids, ...)
    UseMethod("nodeprune")



nodeprune.partynode <- function(x, ids, ...) {

    stopifnot(ids %in% nodeids(x))

    ### compute indices path to each node
    ### to be pruned off
    idxs <- lapply(ids, .get_path, obj = x)

    ### [[.partynode is NOT [[.list
    cls <- class(x)
    x <- unclass(x)

    for (i in 1:length(idxs)) {
        ## path to be pruned
        idx <- idxs[[i]]
	if(!is.null(idx)) {
          ### check if we already pruned-off this node
          tmp <- try(x[[idx]], silent = TRUE)
          if(inherits(tmp, "try-error")) next()
          ### prune node by introducing a "new" terminal node
          x[[idx]] <- partynode(id = id_node(tmp), info = info_node(tmp))
	} else {
	  ## if idx path is NULL prune everything
	  x[2L:4L] <- NULL
	}
    }

    class(x) <- cls
    return(as.partynode(x, from = 1L))
}

nodeprune.default <- function(x, ids, ...)
    stop("No", sQuote("nodeprune"), "method for class", class(x), "implemented")

.list.rules.party <- function(x, i = NULL, ...) {
    if (is.null(i)) i <- nodeids(x, terminal = TRUE)
    if (length(i) > 1) {
        ret <- sapply(i, .list.rules.party, x = x)
        names(ret) <- if (is.character(i)) i else names(x)[i]
        return(ret)
    }
    if (is.character(i) && !is.null(names(x)))
        i <- which(names(x) %in% i)
    stopifnot(length(i) == 1 & is.numeric(i))
    stopifnot(i <= length(x) & i >= 1)
    i <- as.integer(i)
    dat <- data_party(x, i)  
    if (!is.null(x$fitted)) {
        findx <- which("(fitted)" == names(dat))[1]  
        fit <- dat[,findx:ncol(dat), drop = FALSE]   
        dat <- dat[,-(findx:ncol(dat)), drop = FALSE]
        if (ncol(dat) == 0)
            dat <- x$data
    } else {
        fit <- NULL  
        dat <- x$data
    }

    rule <- c()

    recFun <- function(node) {
        if (id_node(node) == i) return(NULL)   
        kid <- sapply(kids_node(node), id_node)
        whichkid <- max(which(kid <= i))
        split <- split_node(node)
        ivar <- varid_split(split)
        svar <- names(dat)[ivar]
        index <- index_split(split)
        if (is.factor(dat[, svar])) {
            if (is.null(index)) 
                index <- ((1:nlevels(dat[, svar])) > breaks_split(split)) + 1
            slevels <- levels(dat[, svar])[index == whichkid]
            srule <- paste(svar, " %in% c(\"", 
                paste(slevels, collapse = "\", \"", sep = ""), "\")",
                sep = "")
        } else {
            if (is.null(index)) index <- 1:length(kid)
            breaks <- cbind(c(-Inf, breaks_split(split)), 
                            c(breaks_split(split), Inf))
            sbreak <- breaks[index == whichkid,]
            right <- right_split(split)
            srule <- c()
            if (is.finite(sbreak[1]))
                srule <- c(srule, 
                    paste(svar, ifelse(right, ">", ">="), sbreak[1]))
            if (is.finite(sbreak[2]))
                srule <- c(srule, 
                    paste(svar, ifelse(right, "<=", "<"), sbreak[2]))
            srule <- paste(srule, collapse = " & ")
        }
        rule <<- c(rule, srule)
        return(recFun(node[[whichkid]]))
    }
    node <- recFun(node_party(x))
    paste(rule, collapse = " & ")
}


==> anc/simulation/partykit/R/plot.R <==
.nobs_party <- function(party, id = 1L) {
  dat <- data_party(party, id = id)
  if("(weights)" %in% names(dat)) sum(dat[["(weights)"]]) else NROW(dat)
}

node_inner <- function(obj, id = TRUE, pval = TRUE, abbreviate = FALSE, fill = "white", gp = gpar())
{
  meta <- obj$data
  nam <- names(obj)

  extract_label <- function(node) {
    if(is.terminal(node)) return(rep.int("", 2L))

    varlab <- character_split(split_node(node), meta)$name
    if(abbreviate > 0L) varlab <- abbreviate(varlab, as.integer(abbreviate))

    ## FIXME: make more flexible rather than special-casing p-value
    if(pval) {
      nullna <- function(x) is.null(x) || is.na(x)
      pval <- suppressWarnings(try(!nullna(info_node(node)$p.value), silent = TRUE))
      pval <- if(inherits(pval, "try-error")) FALSE else pval
    }
    if(pval) {
      pvalue <- node$info$p.value
      plab <- ifelse(pvalue < 10^(-3L),
        paste("p <", 10^(-3L)),
    	paste("p =", round(pvalue, digits = 3L)))
    } else {
      plab <- ""
    }
    return(c(varlab, plab))
  }

  maxstr <- function(node) {
      lab <- extract_label(node)
      klab <- if(is.terminal(node)) "" else unlist(lapply(kids_node(node), maxstr))
      lab <- c(lab, klab)
      lab <- unlist(lapply(lab, function(x) strsplit(x, "\n")))
      lab <- lab[which.max(nchar(lab))]
      if(length(lab) < 1L) lab <- ""
      return(lab)
  }

  nstr <- maxstr(node_party(obj))
  if(nchar(nstr) < 6) nstr <- "aAAAAa"

  ### panel function for the inner nodes
  rval <- function(node) {  
    pushViewport(viewport(gp = gp, name = paste("node_inner", id_node(node), "_gpar", sep = "")))
    node_vp <- viewport(
      x = unit(0.5, "npc"),
      y = unit(0.5, "npc"),
      width = unit(1, "strwidth", nstr) * 1.3, 
      height = unit(3, "lines"),
      name = paste("node_inner", id_node(node), sep = ""),
      gp = gp
    )
    pushViewport(node_vp)

    xell <- c(seq(0, 0.2, by = 0.01),
  	      seq(0.2, 0.8, by = 0.05),
  	      seq(0.8, 1, by = 0.01))
    yell <- sqrt(xell * (1-xell))

    lab <- extract_label(node)
    fill <- rep(fill, length.out = 2L)

    grid.polygon(x = unit(c(xell, rev(xell)), "npc"),
        	 y = unit(c(yell, -yell)+0.5, "npc"),
        	 gp = gpar(fill = fill[1]))

    ## FIXME: something more general instead of pval ?
    grid.text(lab[1L], y = unit(1.5 + 0.5 * (lab[2L] != ""), "lines"))
    if(lab[2L] != "") grid.text(lab[2L], y = unit(1, "lines"))

    if(id) {
      nodeIDvp <- viewport(x = unit(0.5, "npc"), y = unit(1, "npc"),
        width = max(unit(1, "lines"), unit(1.3, "strwidth", nam[id_node(node)])),
        height = max(unit(1, "lines"), unit(1.3, "strheight", nam[id_node(node)])))
      pushViewport(nodeIDvp)
      grid.rect(gp = gpar(fill = fill[2]))
      grid.text(nam[id_node(node)])
      popViewport()
    }
    upViewport(2)
  }
  
  return(rval)
}
class(node_inner) <- "grapcon_generator"

node_terminal <- function(obj,
                          digits = 3,
		          abbreviate = FALSE,
		          fill = c("lightgray", "white"),
		          id = TRUE,
			  just = c("center", "top"),
			  top = 0.85,
			  align = c("center", "left", "right"),
			  gp = NULL,
			  FUN = NULL,
			  height = NULL,
			  width = NULL)
{
  nam <- names(obj)

  extract_label <- function(node) formatinfo_node(node, FUN = FUN, default = c("terminal", "node"))

  maxstr <- function(node) {
      lab <- extract_label(node)
      klab <- if(is.terminal(node)) "" else unlist(lapply(kids_node(node), maxstr))
      lab <- c(lab, klab)
      lab <- try(unlist(lapply(lab, function(x) strsplit(x, "\n"))), silent = TRUE)
      if(inherits(lab, "try-error")) {
        paste(rep("a", 9L), collapse = "") ## FIXME: completely ad-hoc: possibly throw warning?
      } else {
        return(lab[which.max(nchar(lab))])
      }
  }

  nstr <- if(is.null(width)) maxstr(node_party(obj)) else paste(rep("a", width), collapse = "")

  just <- match.arg(just[1L], c("center", "centre", "top"))
  if(just == "centre") just <- "center"
  align <- match.arg(align[1L], c("center", "centre", "left", "right"))
  if(align == "centre") align <- "center"

  ### panel function for simple n, Y terminal node labeling
  rval <- function(node) {
    fill <- rep(fill, length.out = 2)	    

    lab <- extract_label(node)

    ## if gp is set, then an additional viewport may be
    ## required to appropriately evaluate strwidth unit
    if(!is.null(gp)) {
      outer_vp <- viewport(gp = gp)
      pushViewport(outer_vp)
    }
    
    if(is.null(height)) height <- length(lab) + 1L
    
    node_vp <- viewport(x = unit(0.5, "npc"),
      y = unit(if(just == "top") top else 0.5, "npc"),
      just = c("center", just),
      width = unit(1, "strwidth", nstr) * 1.1,
      height = unit(height, "lines"),
      name = paste("node_terminal", id_node(node), sep = ""),
      gp = if(is.null(gp)) gpar() else gp
    )
    pushViewport(node_vp)

    grid.rect(gp = gpar(fill = fill[1]))
      
    for(i in seq_along(lab)) grid.text(
      x = switch(align,
        "center" = unit(0.5, "npc"),
	"left"   = unit(1, "strwidth", "a"),
	"right"  = unit(1, "npc") - unit(1, "strwidth", "a")),
      y = unit(length(lab) - i + 1, "lines"), lab[i], just = align)

    if(id) {
      nodeIDvp <- viewport(x = unit(0.5, "npc"), y = unit(1, "npc"),
        width = max(unit(1, "lines"), unit(1.3, "strwidth", nam[id_node(node)])),
        height = max(unit(1, "lines"), unit(1.3, "strheight", nam[id_node(node)])))
      pushViewport(nodeIDvp)
      grid.rect(gp = gpar(fill = fill[2], lty = "solid"))
      grid.text(nam[id_node(node)])
      popViewport()
    }
    
    if(is.null(gp)) upViewport() else upViewport(2)
  }
  return(rval)
}
class(node_terminal) <- "grapcon_generator"

edge_simple <- function(obj, digits = 3, abbreviate = FALSE,
  justmin = Inf, just = c("alternate", "increasing", "decreasing", "equal"),
  fill = "white")
{
  meta <- obj$data

  justfun <- function(i, split) {
    myjust <- if(mean(nchar(split)) > justmin) {
      match.arg(just, c("alternate", "increasing", "decreasing", "equal"))
    } else {
      "equal"
    }
    k <- length(split)
    rval <- switch(myjust,
      "equal" = rep.int(0, k),
      "alternate" = rep(c(0.5, -0.5), length.out = k),
      "increasing" = seq(from = -k/2, to =  k/2, by = 1),
      "decreasing" = seq(from =  k/2, to = -k/2, by = -1)
    )
    unit(0.5, "npc") + unit(rval[i], "lines")
  }

  ### panel function for simple edge labelling
  function(node, i) {
    split <- character_split(split_node(node), meta, digits = digits)$levels
    y <- justfun(i, split)
    split <- split[i]
    # try() because the following won't work for split = "< 10 Euro", for example.
    if(any(grep(">", split) > 0) | any(grep("<", split) > 0)) {
      tr <- suppressWarnings(try(parse(text = paste("phantom(0)", split)), silent = TRUE))
      if(!inherits(tr, "try-error")) split <- tr
    }
    grid.rect(y = y, gp = gpar(fill = fill, col = 0), width = unit(1, "strwidth", split))
    grid.text(split, y = y, just = "center")
  }
}
class(edge_simple) <- "grapcon_generator"

.plot_node <- function(node, xlim, ylim, nx, ny, 
               terminal_panel, inner_panel, edge_panel,
	       tnex = 2, drop_terminal = TRUE, debug = FALSE) {

    ### the workhorse for plotting trees
 
    ### set up viewport for terminal node
    if (is.terminal(node)) {
        x <- xlim[1] + diff(xlim)/2
        y <- ylim[1] + 0.5
       
        tn_vp <- viewport(x = unit(x, "native"),
                          y = unit(y, "native") - unit(0.5, "lines"),
                          width = unit(1, "native"), 
                          height = unit(tnex, "native") - unit(1, "lines"),
			  just = c("center", "top"),
                          name = paste("Node", id_node(node), sep = ""))
        pushViewport(tn_vp)
        if (debug)
            grid.rect(gp = gpar(lty = "dotted", col = 4))
        terminal_panel(node) 
        upViewport()
        return(NULL)
    }    

    ## convenience function for computing relative position of splitting node
    pos_frac <- function(node) {
      if(is.terminal(node)) 0.5 else {
        width_kids <- sapply(kids_node(node), width)
        nk <- length(width_kids)
        rval <- if(nk %% 2 == 0) sum(width_kids[1:(nk/2)]) else
	  mean(cumsum(width_kids)[nk/2 + c(-0.5, 0.5)])
	rval/sum(width_kids)
      }
    }

    ## extract information
    split <- split_node(node)
    kids <- kids_node(node)
    width_kids <- sapply(kids, width)
    nk <- length(width_kids)

    ### position of inner node
    x0 <- xlim[1] + pos_frac(node) * diff(xlim)
    y0 <- max(ylim)

    ### relative positions of kids
    xfrac <- sapply(kids, pos_frac)
    x1lim <- xlim[1] + cumsum(c(0, width_kids))/sum(width_kids) * diff(xlim)
    x1 <- x1lim[1:nk] + xfrac * diff(x1lim)
    if (!drop_terminal) {
        y1 <- rep(y0 - 1, nk)
    } else {
        y1 <- ifelse(sapply(kids, is.terminal), tnex - 0.5, y0 - 1)
    }

    ### draw edges
    for(i in 1:nk) grid.lines(x = unit(c(x0, x1[i]), "native"), y = unit(c(y0, y1[i]), "native"))

    ### create viewport for inner node
    in_vp <- viewport(x = unit(x0, "native"),
                      y = unit(y0, "native"),
                      width = unit(1, "native"),
                      height = unit(1, "native") - unit(1, "lines"), 
                      name = paste("Node", id_node(node), sep = ""))
    pushViewport(in_vp)
    if(debug) grid.rect(gp = gpar(lty = "dotted"))
    inner_panel(node)
    upViewport()

    ### position of labels
    y1max <- max(y1)
    ypos <- y0 - (y0 - y1max) * 0.5
    xpos <- x0 - (x0 - x1) * 0.5 * (y0 - y1max)/(y0 - y1)

    ### setup labels
    for(i in 1:nk) {
      sp_vp <- viewport(x = unit(xpos[i], "native"),
                        y = unit(ypos, "native"),
                        width = unit(diff(x1lim)[i], "native"),
                        height = unit(1, "lines"), 
                        name =  paste("edge", id_node(node), "-", i, sep = ""))
      pushViewport(sp_vp)
      if(debug) grid.rect(gp = gpar(lty = "dotted", col = 2))
      edge_panel(node, i)
      upViewport()
    }

    ## call workhorse for kids
    for(i in 1:nk) .plot_node(kids[[i]],
      c(x1lim[i], x1lim[i+1]), c(y1[i], 1), nx, ny, 
      terminal_panel, inner_panel, edge_panel,
      tnex = tnex, drop_terminal = drop_terminal, debug = debug)
}


plot.party <- function(x, main = NULL,
                       terminal_panel = node_terminal, tp_args = list(),
		       inner_panel = node_inner, ip_args = list(),
                       edge_panel = edge_simple, ep_args = list(),
		       drop_terminal = FALSE, tnex = 1, 
		       newpage = TRUE, pop = TRUE, gp = gpar(),
		       margins = NULL, ...)
{

    ### extract tree
    node <- node_party(x)
    ### total number of terminal nodes
    nx <- width(node)
    ### maximal depth of the tree
    ny <- depth(node, root = TRUE)

    ## setup newpage
    if (newpage) grid.newpage()

    ## setup root viewport
    margins <- if(is.null(margins)) {
      c(1, 1, if(is.null(main)) 0 else 3, 1)
    } else {
      rep_len(margins, 4L)
    }
    root_vp <- viewport(layout = grid.layout(3, 3, 
    			heights = unit(c(margins[3L], 1, margins[1L]), 
                                      c("lines", "null", "lines")),
    			widths = unit(c(margins[2L], 1, margins[4L]), 
                                     c("lines", "null", "lines"))), 
    			name = "root",
			gp = gp)       
    pushViewport(root_vp)
  
    ## viewport for main title (if any)
    if (!is.null(main)) {
        main_vp <- viewport(layout.pos.col = 2, layout.pos.row = 1, 
                            name = "main")
        pushViewport(main_vp)
        grid.text(y = unit(1, "lines"), main, just = "center")
        upViewport()
    }

    ## setup viewport for tree
    tree_vp <- viewport(layout.pos.col = 2, layout.pos.row = 2, 
    			xscale = c(0, nx), yscale = c(0, ny + (tnex - 1)), 
                        name = "tree")
    pushViewport(tree_vp)

    ### setup panel functions (if necessary)
    if(inherits(terminal_panel, "grapcon_generator"))
      terminal_panel <- do.call("terminal_panel", c(list(x), as.list(tp_args)))
    if(inherits(inner_panel, "grapcon_generator"))
      inner_panel <- do.call("inner_panel", c(list(x), as.list(ip_args)))
    if(inherits(edge_panel, "grapcon_generator"))
      edge_panel <- do.call("edge_panel", c(list(x), as.list(ep_args)))


    if((nx <= 1 & ny <= 1)) {
      if(is.null(margins)) margins <- rep.int(1.5, 4)
      pushViewport(plotViewport(margins = margins, name = paste("Node", id_node(node), sep = "")))
      terminal_panel(node)
    } else {
      ## call the workhorse
      .plot_node(node,
        xlim = c(0, nx), ylim = c(0, ny - 0.5 + (tnex - 1)),
        nx = nx, ny = ny, 
        terminal_panel = terminal_panel,
        inner_panel = inner_panel,
        edge_panel = edge_panel,
        tnex = tnex,
        drop_terminal = drop_terminal,
        debug = FALSE)
    }
    upViewport()
    if (pop) popViewport() else upViewport()
}

plot.constparty <- function(x, main = NULL,
                        terminal_panel = NULL, tp_args = list(),
	 	        inner_panel = node_inner, ip_args = list(),
                        edge_panel = edge_simple, ep_args = list(),
		        type = c("extended", "simple"), drop_terminal = NULL, tnex = NULL, 
		        newpage = TRUE, pop = TRUE, gp = gpar(), ...)
{
    ### compute default settings
    type <- match.arg(type)
    if (type == "simple") {
	x <- as.simpleparty(x)
        if (is.null(terminal_panel)) 
            terminal_panel <- node_terminal
        if (is.null(tnex)) tnex <- 1
        if (is.null(drop_terminal)) drop_terminal <- FALSE
        if (is.null(tp_args) || length(tp_args) < 1L) {
	  tp_args <- list(FUN = .make_formatinfo_simpleparty(x, digits = getOption("digits") - 4L, sep = "\n"))
	} else {
	  if(is.null(tp_args$FUN)) {
  	    tp_args$FUN <- .make_formatinfo_simpleparty(x, digits = getOption("digits") - 4L, sep = "\n")
	  }
	}
    } else {
        if (is.null(terminal_panel)) {
	    cl <- class(x$fitted[["(response)"]])
	    if("factor" %in% cl) {
	        terminal_panel <- node_barplot 
	    } else if("Surv" %in% cl) {
	        terminal_panel <- node_surv
            } else if ("data.frame" %in% cl) {
                terminal_panel <- node_mvar
                if (is.null(tnex)) tnex <- 2 * NCOL(x$fitted[["(response)"]])
            } else {
	        terminal_panel <- node_boxplot
	    }
	}
        if (is.null(tnex)) tnex <- 2
        if (is.null(drop_terminal)) drop_terminal <- TRUE
    }

    plot.party(x, main = main,
      terminal_panel = terminal_panel, tp_args = tp_args,
      inner_panel = inner_panel, ip_args = ip_args,
      edge_panel = edge_panel, ep_args = ep_args,
      drop_terminal = drop_terminal, tnex = tnex,
      newpage = newpage, pop = pop, gp = gp, ...)
}

node_barplot <- function(obj,
                         col = "black",
      		         fill = NULL,
			 bg = "white",
			 beside = NULL,
		         ymax = NULL,
		         ylines = NULL,
		         widths = 1,
		         gap = NULL,
			 reverse = NULL,
			 rot = 0,
			 just = c("center", "top"),
		         id = TRUE,
                         mainlab = NULL,
			 text = c("none", "horizontal", "vertical"),
			 gp = gpar())
{   
    ## extract response
    y <- obj$fitted[["(response)"]]
    stopifnot(is.factor(y) || isTRUE(all.equal(round(y), y)) || is.data.frame(y))
    
    ## FIXME: This could be avoided by
    ##   predict_party(obj, nodeids(obj, terminal = TRUE), type = "prob")
    ## but only for terminal nodes                  ^^^^
    probs_and_n <- function(x) {
      y1 <- x$fitted[["(response)"]]
      if(!is.factor(y1)) {
        if(is.data.frame(y1)) {
	  y1 <- t(as.matrix(y1))
	} else {
          y1 <- factor(y1, levels = min(y):max(y))
	}
      }
      w <- x$fitted[["(weights)"]]
      if(is.null(w)) w <- rep.int(1L, length(y1))
      sumw <- if(is.factor(y1)) tapply(w, y1, sum) else drop(y1 %*% w)
      sumw[is.na(sumw)] <- 0
      prob <- c(sumw/sum(w), sum(w))
      names(prob) <- c(if(is.factor(y1)) levels(y1) else rownames(y1), "nobs")
      prob
    }
    probs <- do.call("rbind", nodeapply(obj, nodeids(obj), probs_and_n, by_node = FALSE))
    nobs <- probs[, "nobs"]
    probs <- probs[, -ncol(probs), drop = FALSE]
    
    if(is.factor(y)) {
        ylevels <- levels(y)
	if(is.null(beside)) beside <- if(length(ylevels) < 3L) FALSE else TRUE
        if(is.null(ymax)) ymax <- if(beside) 1.1 else 1
	if(is.null(gap)) gap <- if(beside) 0.1 else 0
    } else {
        if(is.null(beside)) beside <- TRUE
        if(is.null(ymax)) ymax <- if(beside) max(probs) * 1.1 else max(probs)
        ylevels <- colnames(probs)
        if(length(ylevels) < 2) ylevels <- ""
	if(is.null(gap)) gap <- if(beside) 0.1 else 0
    }
    if(is.null(reverse)) reverse <- !beside
    if(is.null(fill)) fill <- gray.colors(length(ylevels))
    if(is.null(ylines)) ylines <- if(beside) c(3, 2) else c(1.5, 2.5)

    ## text labels?
    if(isTRUE(text)) text <- "horizontal"
    if(!is.character(text)) text <- "none"
    text <- match.arg(text, c("none", "horizontal", "vertical"))

    ### panel function for barplots in nodes
    rval <- function(node) {
    
        ## id
	nid <- id_node(node)
    
        ## parameter setup
        pred <- probs[nid,]
	if(reverse) {
	  pred <- rev(pred)
	  ylevels <- rev(ylevels)
	}
        np <- length(pred)
	nc <- if(beside) np else 1

	fill <- rep(fill, length.out = np)	
        widths <- rep(widths, length.out = nc)
	col <- rep(col, length.out = nc)
	ylines <- rep(ylines, length.out = 2)

	gap <- gap * sum(widths)
        yscale <- c(0, ymax)
        xscale <- c(0, sum(widths) + (nc+1)*gap)

        top_vp <- viewport(layout = grid.layout(nrow = 2, ncol = 3,
                           widths = unit(c(ylines[1], 1, ylines[2]), c("lines", "null", "lines")),
                           heights = unit(c(1, 1), c("lines", "null"))),
                           width = unit(1, "npc"), 
                           height = unit(1, "npc") - unit(2, "lines"),
			   name = paste0("node_barplot", nid),
			   gp = gp)

        pushViewport(top_vp)
        grid.rect(gp = gpar(fill = bg, col = 0))

        ## main title
        top <- viewport(layout.pos.col=2, layout.pos.row=1)
        pushViewport(top)
        if (is.null(mainlab)) {	
	  mainlab <- if(id) {
	    function(id, nobs) sprintf("Node %s (n = %s)", id, nobs)
  	  } else {
	    function(id, nobs) sprintf("n = %s", nobs)
	  }
        }
	if (is.function(mainlab)) {
          mainlab <- mainlab(names(obj)[nid], nobs[nid])
	}
        grid.text(mainlab)
        popViewport()
	
        plot <- viewport(layout.pos.col=2, layout.pos.row=2,
                         xscale=xscale, yscale=yscale,
			 name = paste0("node_barplot", node$nodeID, "plot"),
			 clip = FALSE)

        pushViewport(plot)
	
	if(beside) {
  	  xcenter <- cumsum(widths+gap) - widths/2
          if(length(xcenter) > 1) grid.xaxis(at = xcenter, label = FALSE)
	  grid.text(ylevels, x = xcenter, y = unit(-1, "lines"), 
                    just = just, rot = rot,
	            default.units = "native", check.overlap = TRUE)
          grid.yaxis()
          grid.rect(gp = gpar(fill = "transparent"))
	  grid.clip()
	  for (i in 1:np) {
            grid.rect(x = xcenter[i], y = 0, height = pred[i], 
                      width = widths[i],
	              just = c("center", "bottom"), default.units = "native",
	              gp = gpar(col = col[i], fill = fill[i]))
            if(text != "none") {
              grid.text(x = xcenter[i], y = pred[i] + 0.025,
	        label = paste(format(round(100 * pred[i], 1), nsmall = 1), "%", sep = ""),
	        just = if(text == "horizontal") c("center", "bottom") else c("left", "center"),
	        rot = if(text == "horizontal") 0 else 90,
		default.units = "native")
            }
	  }
	} else {
  	  ycenter <- cumsum(pred) - pred

          if(np > 1) {
	    grid.text(ylevels[1], x = unit(-1, "lines"), y = 0,
                      just = c("left", "center"), rot = 90,
	              default.units = "native", check.overlap = TRUE)
	    grid.text(ylevels[np], x = unit(-1, "lines"), y = ymax,
                      just = c("right", "center"), rot = 90,
	              default.units = "native", check.overlap = TRUE)
	  }
          if(np > 2) {
	    grid.text(ylevels[-c(1,np)], x = unit(-1, "lines"), y = ycenter[-c(1,np)],
                      just = "center", rot = 90,
	              default.units = "native", check.overlap = TRUE)
	  }
          grid.yaxis(main = FALSE)	

          grid.clip()
          grid.rect(gp = gpar(fill = "transparent"))
	  for (i in 1:np) {
            grid.rect(x = xscale[2]/2, y = ycenter[i], height = min(pred[i], ymax - ycenter[i]), 
                      width = widths[1],
	              just = c("center", "bottom"), default.units = "native",
	              gp = gpar(col = col[i], fill = fill[i]))
	  }
	}
	grid.rect(gp = gpar(fill = "transparent"))

	
        upViewport(2)
    }
    
    return(rval)
}
class(node_barplot) <- "grapcon_generator"

node_boxplot <- function(obj,
                         col = "black",
		         fill = "lightgray",
			 bg = "white",
		         width = 0.5,
		         yscale = NULL,
		         ylines = 3,
			 cex = 0.5,
		         id = TRUE,
                         mainlab = NULL, 
			 gp = gpar())
{
    y <- obj$fitted[["(response)"]]
    stopifnot(is.numeric(y))

    if (is.null(yscale)) 
        yscale <- range(y) + c(-0.1, 0.1) * diff(range(y))
         
    ### panel function for boxplots in nodes
    rval <- function(node) {

        ## extract data
	nid <- id_node(node)
	dat <- data_party(obj, nid)
	yn <- dat[["(response)"]]
	wn <- dat[["(weights)"]]
	if(is.null(wn)) wn <- rep(1, length(yn))
    
        ## parameter setup
	x <- boxplot(rep.int(yn, wn), plot = FALSE)

        top_vp <- viewport(layout = grid.layout(nrow = 2, ncol = 3,
                           widths = unit(c(ylines, 1, 1), 
                                         c("lines", "null", "lines")),  
                           heights = unit(c(1, 1), c("lines", "null"))),
                           width = unit(1, "npc"), 
                           height = unit(1, "npc") - unit(2, "lines"),
			   name = paste("node_boxplot", nid, sep = ""),
			   gp = gp)

        pushViewport(top_vp)
        grid.rect(gp = gpar(fill = bg, col = 0))

        ## main title
        top <- viewport(layout.pos.col=2, layout.pos.row=1)
        pushViewport(top)
        if (is.null(mainlab)) {	
	  mainlab <- if(id) {
	    function(id, nobs) sprintf("Node %s (n = %s)", id, nobs)
  	  } else {
	    function(id, nobs) sprintf("n = %s", nobs)
	  }
        }
	if (is.function(mainlab)) {
          mainlab <- mainlab(names(obj)[nid], sum(wn))
	}
        grid.text(mainlab)
        popViewport()
	
        plot <- viewport(layout.pos.col = 2, layout.pos.row = 2,
                         xscale = c(0, 1), yscale = yscale,
			 name = paste0("node_boxplot", nid, "plot"),
			 clip = FALSE)

        pushViewport(plot)
	
        grid.yaxis()
        grid.rect(gp = gpar(fill = "transparent"))
	grid.clip()

	xl <- 0.5 - width/4
	xr <- 0.5 + width/4

        ## box & whiskers
        grid.lines(unit(c(xl, xr), "npc"), 
                   unit(x$stats[1], "native"), gp = gpar(col = col))
        grid.lines(unit(0.5, "npc"), 
                   unit(x$stats[1:2], "native"), gp = gpar(col = col, lty = 2))
        grid.rect(unit(0.5, "npc"), unit(x$stats[2], "native"), 
                  width = unit(width, "npc"), height = unit(diff(x$stats[c(2, 4)]), "native"),
                  just = c("center", "bottom"), 
                  gp = gpar(col = col, fill = fill))
        grid.lines(unit(c(0.5 - width/2, 0.5+width/2), "npc"), 
                   unit(x$stats[3], "native"), gp = gpar(col = col, lwd = 2))
        grid.lines(unit(0.5, "npc"), unit(x$stats[4:5], "native"), 
                   gp = gpar(col = col, lty = 2))
        grid.lines(unit(c(xl, xr), "npc"), unit(x$stats[5], "native"), 
                   gp = gpar(col = col))

        ## outlier
        n <- length(x$out)
        if (n > 0) {
            index <- 1:n ## which(x$out > yscale[1] & x$out < yscale[2])
            if (length(index) > 0)
                grid.points(unit(rep.int(0.5, length(index)), "npc"), 
                            unit(x$out[index], "native"),
                            size = unit(cex, "char"), gp = gpar(col = col))
        }
	
        upViewport(2)
    }
    
    return(rval)
}
class(node_boxplot) <- "grapcon_generator"

node_surv <- function(obj, col = "black", bg = "white", yscale = c(0, 1), ylines = 2,
		      id = TRUE, mainlab = NULL, gp = gpar(), ...)
{
    ## extract response
    y <- obj$fitted[["(response)"]]
    stopifnot(inherits(y, "Surv"))

    ## helper functions
    mysurvfit <- function(y, weights, ...)
        survfit(y ~ 1, weights = weights) 
        ### structure(
        ###   survival:::survfitKM(x = gl(1, NROW(y)), y = y, casewt = weights, ...),
	### class = "survfit")

    dostep <- function(x, y) {
        ### create a step function based on x, y coordinates
        ### modified from `survival:print.survfit'
        if (is.na(x[1] + y[1])) {
            x <- x[-1]
            y <- y[-1]
        }
        n <- length(x)
        if (n > 2) {  
            # replace verbose horizonal sequences like
            # (1, .2), (1.4, .2), (1.8, .2), (2.3, .2), (2.9, .2), (3, .1)
            # with (1, .2), (3, .1).  They are slow, and can smear the looks
            # of the line type.
            dupy <- c(TRUE, diff(y[-n]) !=0, TRUE)
            n2 <- sum(dupy)

            #create a step function
            xrep <- rep(x[dupy], c(1, rep(2, n2-1)))
            yrep <- rep(y[dupy], c(rep(2, n2-1), 1))
            RET <- list(x = xrep, y = yrep)
        } else {
            if (n == 1) {
                RET <- list(x = x, y = y)
            } else {
                RET <- list(x = x[c(1,2,2)], y = y[c(1,1,2)])
            }
        }
        return(RET)
    }

    ### panel function for Kaplan-Meier curves in nodes
    rval <- function(node) {

        ## extract data
	nid <- id_node(node)
	dat <- data_party(obj, nid)
	yn <- dat[["(response)"]]
	wn <- dat[["(weights)"]]
	if(is.null(wn)) wn <- rep(1, NROW(yn))

        ## get Kaplan-Meier curver in node
        km <- mysurvfit(yn, weights = wn, ...)
        a <- dostep(km$time, km$surv)

        ## set up plot
        yscale <- yscale
        xscale <- c(0, max(y[,1]))

        top_vp <- viewport(layout = grid.layout(nrow = 2, ncol = 3,
                           widths = unit(c(ylines, 1, 1), 
                                         c("lines", "null", "lines")),  
                           heights = unit(c(1, 1), c("lines", "null"))),
                           width = unit(1, "npc"), 
                           height = unit(1, "npc") - unit(2, "lines"),
			   name = paste("node_surv", nid, sep = ""), gp = gp)

        pushViewport(top_vp)
        grid.rect(gp = gpar(fill = bg, col = 0))

        ## main title
        top <- viewport(layout.pos.col=2, layout.pos.row=1)
        pushViewport(top)
        if (is.null(mainlab)) {	
	  mainlab <- if(id) {
	    function(id, nobs) sprintf("Node %s (n = %s)", id, nobs)
  	  } else {
	    function(id, nobs) sprintf("n = %s", nobs)
	  }
        }
	if (is.function(mainlab)) {
          mainlab <- mainlab(nid, sum(wn))
	}
        grid.text(mainlab)
        popViewport()
	
        plot <- viewport(layout.pos.col=2, layout.pos.row=2,
                         xscale=xscale, yscale = yscale,
			 name = paste0("node_surv", nid, "plot"),
			 clip = FALSE)

        pushViewport(plot)
        grid.xaxis()
        grid.yaxis()
        grid.rect(gp = gpar(fill = "transparent"))
	grid.clip()
        grid.lines(unit(a$x, "native"), unit(a$y, "native"), gp = gpar(col = col))
        upViewport(2)
    }

    return(rval)
}
class(node_surv) <- "grapcon_generator"

node_ecdf <- function(obj, col = "black", bg = "white", ylines = 2,
		      id = TRUE, mainlab = NULL, gp = gpar(), ...)
{
    ## extract response
    y <- obj$fitted[["(response)"]]
    stopifnot(inherits(y, "numeric") || inherits(y, "integer"))

    dostep <- function(f) {
        x <- knots(f)
        y <- f(x)
        ### create a step function based on x, y coordinates
        ### modified from `survival:print.survfit'
        if (is.na(x[1] + y[1])) {
            x <- x[-1]
            y <- y[-1]
        }
        n <- length(x)
        if (n > 2) {  
            # replace verbose horizonal sequences like
            # (1, .2), (1.4, .2), (1.8, .2), (2.3, .2), (2.9, .2), (3, .1)
            # with (1, .2), (3, .1).  They are slow, and can smear the looks
            # of the line type.
            dupy <- c(TRUE, diff(y[-n]) !=0, TRUE)
            n2 <- sum(dupy)

            #create a step function
            xrep <- rep(x[dupy], c(1, rep(2, n2-1)))
            yrep <- rep(y[dupy], c(rep(2, n2-1), 1))
            RET <- list(x = xrep, y = yrep)
        } else {
            if (n == 1) {
                RET <- list(x = x, y = y)
            } else {
                RET <- list(x = x[c(1,2,2)], y = y[c(1,1,2)])
            }
        }
        return(RET)
    }

    ### panel function for ecdf in nodes
    rval <- function(node) {

        ## extract data
	nid <- id_node(node)
	dat <- data_party(obj, nid)
	yn <- dat[["(response)"]]
	wn <- dat[["(weights)"]]
	if(is.null(wn)) wn <- rep(1, NROW(yn))

        ## get ecdf in node
        f <- .pred_ecdf(yn, wn)
        a <- dostep(f)

        ## set up plot
        yscale <- c(0, 1)
        xscale <- range(y)
        a$x <- c(xscale[1], a$x[1], a$x, xscale[2])
        a$x <- a$x - min(a$x)
        a$x <- a$x / max(a$x)
        a$y <- c(0, 0, a$y, 1)

        top_vp <- viewport(layout = grid.layout(nrow = 2, ncol = 3,
                           widths = unit(c(ylines, 1, 1), 
                                         c("lines", "null", "lines")),  
                           heights = unit(c(1, 1), c("lines", "null"))),
                           width = unit(1, "npc"), 
                           height = unit(1, "npc") - unit(2, "lines"),
			   name = paste("node_ecdf", nid, sep = ""), gp = gp)

        pushViewport(top_vp)
        grid.rect(gp = gpar(fill = bg, col = 0))

        ## main title
        top <- viewport(layout.pos.col=2, layout.pos.row=1)
        pushViewport(top)
        if (is.null(mainlab)) {	
	  mainlab <- if(id) {
	    function(id, nobs) sprintf("Node %s (n = %s)", id, nobs)
  	  } else {
	    function(id, nobs) sprintf("n = %s", nobs)
	  }
        }
	if (is.function(mainlab)) {
          mainlab <- mainlab(nid, sum(wn))
	}
        grid.text(mainlab)
        popViewport()
	
        plot <- viewport(layout.pos.col=2, layout.pos.row=2,
                         xscale=xscale, yscale=yscale,
			 name = paste0("node_surv", nid, "plot"),
			 clip = FALSE)

        pushViewport(plot)
        grid.xaxis()
        grid.yaxis()
        grid.rect(gp = gpar(fill = "transparent"))
	grid.clip()
        grid.lines(a$x, a$y, gp = gpar(col = col))
        upViewport(2)
    }

    return(rval)
}
class(node_ecdf) <- "grapcon_generator"



node_mvar <- function(obj, which = NULL, id = TRUE, pop = TRUE, ylines = NULL, mainlab = NULL, varlab = TRUE, bg = "white", ...)
{  
  ## obtain dependent variables
  y <- obj$fitted[["(response)"]]

  ## fitted node ids
  fitted <- obj$fitted[["(fitted)"]]

  ## number of panels needed
  if(is.null(which)) which <- 1L:NCOL(y)
  k <- length(which)

  rval <- function(node) {
    
    tid <- id_node(node)
    nobs <- .nobs_party(obj, id = tid)

    ## set up top viewport
    top_vp <- viewport(layout = grid.layout(nrow = k, ncol = 2,
		       widths = unit(c(ylines, 1), c("lines", "null")), heights = unit(k, "null")),
		       width = unit(1, "npc"), height = unit(1, "npc") - unit(2, "lines"),
		       name = paste("node_mvar", tid, sep = ""))
    pushViewport(top_vp)
    grid.rect(gp = gpar(fill = bg, col = 0))

    ## main title
    if (is.null(mainlab)) { 
      mainlab <- if(id) {
    	function(id, nobs) sprintf("Node %s (n = %s)", id, nobs)
      } else {
    	function(id, nobs) sprintf("n = %s", nobs)
      }
    }
    if (is.function(mainlab)) {
      mainlab <- mainlab(tid, nobs)
    }
    
    for(i in 1L:k) {
      tmp <- obj
      tmp$fitted[["(response)"]] <- y[,which[i]]
      if(varlab) {
        nm <- names(y)[which[i]]
        if(i == 1L) nm <- paste(mainlab, nm, sep = ": ")
      } else {
        nm <- if(i == 1L) mainlab else ""
      }
      pfun <- switch(sapply(y, class)[which[i]],
                     "Surv" = node_surv(tmp, id = id, mainlab = nm, ...),
                     "factor" = node_barplot(tmp, id = id, mainlab = nm,  ...),
                     "ordered" = node_barplot(tmp, id = id, mainlab = nm, ...),
                     node_boxplot(tmp, id = id, mainlab = nm, ...))
      ## select panel
      plot_vpi <- viewport(layout.pos.col = 2L, layout.pos.row = i)
      pushViewport(plot_vpi)

      ## call panel function
      pfun(node)

      if(pop) popViewport() else upViewport()
    }
    if(pop) popViewport() else upViewport()
  }
  
  return(rval)
}
class(node_mvar) <- "grapcon_generator"


==> anc/simulation/partykit/R/pmmlTreeModel.R <==
pmmlTreeModel <- function(file, ...) {
  stopifnot(requireNamespace("XML"))
  as.party(XML::xmlRoot(XML::xmlTreeParse(file)))
}

as.party.XMLNode <- function(obj, ...) {

  stopifnot(requireNamespace("XML"))
  ## check whether XML specifies a TreeModel
  stopifnot(c("DataDictionary", "TreeModel") %in% names(obj))
  if(any(warnx <- c("MiningBuildTask", "TransformationDictionary", "Extension") %in% names(obj)))
    warning(sprintf("%s not yet implemented", paste(names(obj)[warnx], collapse = ", ")))
  
  ## process header information
  if("Header" %in% names(obj)) {
    hdr <- obj[["Header"]]
    h_info <- c(Header = paste(as.character(XML::xmlAttrs(hdr)), collapse = ", "))
    if(length(hdr) > 0L) {
      h_info <- c(h_info,
        XML::xmlSApply(hdr, function(x)
	  paste(c(as.character(XML::xmlAttrs(x)), XML::xmlValue(x)), collapse = ", ")
	)
      )
    }
  } else {
    h_info <- NULL
  }
  
  ## parse data dictionary
  extract_empty_model_frame <- function(x) {

    ## extract DataDictionary
    dd <- x[["DataDictionary"]]

    ## currently we can only look at DataField  
    if(!all(names(dd) == "DataField")) warning("data specifications other than DataField are not yet implemented")
  
    ## check columns
    nc <- as.numeric(XML::xmlAttrs(dd)["numberOfFields"])
    if(!is.na(nc)) stopifnot(nc == length(dd))

    ## set up data frame (only numeric variables)
    mf <- as.data.frame(rep(list(1), nc))[0,]
    names(mf) <- XML::xmlSApply(dd, function(x) XML::xmlAttrs(x)["name"])

    ## modify class if necessary
    for(i in 1:nc) {
      optype <- XML::xmlAttrs(dd[[i]])["optype"]
      switch(optype,
        "categorical" = {
           mf[[i]] <- factor(integer(0),
	     levels = XML::xmlSApply(dd[[i]], function(x) gsub("&amp;", "&", XML::xmlAttrs(x)["value"], fixed = TRUE)))
        },
        "ordinal" = {
           mf[[i]] <- factor(integer(0), ordered = TRUE,
	     levels = XML::xmlSApply(dd[[i]], function(x) gsub("&amp;", "&", XML::xmlAttrs(x)["value"], fixed = TRUE)))
        },
        "continuous" = {
          dataType <- XML::xmlAttrs(dd[[i]])["dataType"]
          if(dataType == "integer") mf[[i]] <- integer(0)
        }
      )
    }
    
    return(mf)
  }
  mf <- extract_empty_model_frame(obj)
  mf_names <- names(mf)
  mf_levels <- lapply(mf, levels)

  ## parse MiningSchema
  extract_terms <- function(x) {

    ## extract MiningSchema
    ms <- x[["TreeModel"]]
    stopifnot("MiningSchema" %in% names(ms))
    ms <- ms[["MiningSchema"]]
    
    ## currently we can only look at MiningField  
    if(!all(names(ms) == "MiningField")) warning("MiningField not yet implemented")
    
    ## extract variable info
    vars <- t(XML::xmlSApply(ms, XML::xmlAttrs))
    if(sum(vars[,2] == "predicted") > 1) stop("multivariate responses not yet implemented")
    if(!all(vars[,2] %in% c("predicted", "active", "supplementary"))) warning("not yet implemented")
    
    ## set up formula
    ff <- as.formula(paste(vars[vars[,2] == "predicted",1], "~",
      paste(vars[vars[,2] != "predicted",1], collapse = " + ")))

    return(terms(ff))
  }
  trms <- extract_terms(obj)
  
  ## parse TreeModel
  tm <- obj[["TreeModel"]]
  tm_info <- c(XML::xmlAttrs(tm), h_info)

  ## check response
  stopifnot(tm_info["functionName"] %in% c("classification", "regression"))
  mf_response <- mf[[deparse(attr(trms, "variables")[[2L]])]]
  if(tm_info["functionName"] == "classification") stopifnot(inherits(mf_response, "factor"))
  if(tm_info["functionName"] == "regression") stopifnot(is.numeric(mf_response))
  
  ## convenience functions for parsing nodes
  is_terminal <- function(xnode) !("Node" %in% names(xnode))
  is_root <- function(xnode) "True" %in% names(xnode)
  n_kids <- function(xnode) sum("Node" == names(xnode))
  n_obs <- function(xnode) as.numeric(XML::xmlAttrs(xnode)["recordCount"])
  has_surrogates <- function(x) {
    ns <- sum(c("SimplePredicate", "SimpleSetPredicate", "CompoundPredicate") %in% names(x))
    if(ns != 1) stop("invalid PMML")
    if("CompoundPredicate" %in% names(x)) {
      if(identical(as.vector(XML::xmlAttrs(x[["CompoundPredicate"]])["booleanOperator"]), "surrogate")) return(TRUE)
        else return(FALSE)
    } else {
      return(FALSE)
    }
  }
  has_single_splits <- function(x) {
    wi <- which(names(x) %in% c("SimplePredicate", "SimpleSetPredicate", "CompoundPredicate"))
    sapply(wi, function(i) {
      if(names(x)[i] %in% c("SimplePredicate", "SimpleSetPredicate")) return(TRUE)
      if(identical(as.vector(XML::xmlAttrs(x[[i]])["booleanOperator"]), "or")) return(TRUE)
      stop("CompoundPredicate not yet implemented")
    })
  }
  n_splits <- function(xnode) {
    wi <- which("Node" == names(xnode))
    rval <- unique(sapply(wi, function(i) {
      xnodei <- if(has_surrogates(xnode[[i]])) xnode[[i]][["CompoundPredicate"]] else xnode[[i]]
      rval <- has_single_splits(xnodei)
      if(!all(rval)) stop("invalid PMML")
      sum(rval)
    }))
    if(length(rval) > 1) stop("invalid PMML")
    return(rval)
  }
  kid_ids <- function(xnode) {
    wi <- which("Node" == names(xnode))
    rval <- sapply(wi, function(j) {
      as.vector(XML::xmlAttrs(xnode[[j]])["id"])
    })  
  }
  get_pred <- function(xnode) {
    pred <- as.vector(XML::xmlAttrs(xnode)["score"])
    if(is.na(pred)) return(NULL)
    if(is.numeric(mf_response)) as.numeric(pred)
      else factor(pred, levels = levels(mf_response))
  }
  get_dist <- function(xnode) {
    wi <- which("ScoreDistribution" == names(xnode))
    if(length(wi) < 1) return(NULL)
    rval <- sapply(wi, function(i) as.numeric(XML::xmlAttrs(xnode[[i]])["recordCount"]))
    names(rval) <- sapply(wi, function(i) XML::xmlAttrs(xnode[[i]])["value"])
    if(inherits(mf_response, "factor")) rval <- rval[levels(mf_response)]
    return(rval)
  }
  get_error <- function(xnode) {
    if(tm_info["functionName"] != "classification") return(NULL)
    tab <- get_dist(xnode)
    if(is.null(tab)) return(NULL)
    c("%" = sum(100 * prop.table(tab)[names(tab) != get_pred(xnode)]))
  }
  get_extension <- function(xnode) {
    if(!("Extension" %in% names(xnode))) return(NULL)
    if(length(xnode[["Extension"]]) > 1) warning("currently only one Extension allowed")
    rval <- XML::xmlApply(xnode[["Extension"]][[1]], XML::xmlAttrs)
    names(rval) <- NULL
    rval <- unlist(rval)
    to_numeric <- function(x) {
      y <- suppressWarnings(as.numeric(x))
      if(!is.null(y) && !is.na(y)) y else x
    }
    sapply(rval, to_numeric)
  }
  node_info <- function(xnode) list(prediction = get_pred(xnode), n = n_obs(xnode),
    error = get_error(xnode), distribution = get_dist(xnode), extension = get_extension(xnode))
  get_split_prob <- function(xnode) {
    rval <- rep(0, n_kids(xnode))
    wi <- XML::xmlAttrs(xnode)["defaultChild"]
    if(is.na(wi)) rval <- NULL
      else rval[which(kid_ids(xnode) == wi)] <- 1
    return(rval)
  }
  get_split <- function(xnode, i, surrogates) {
    wi <- which("Node" == names(xnode))
    rval <- sapply(wi, function(j) {
      nj <- if(surrogates) xnode[[j]][["CompoundPredicate"]] else xnode[[j]]
      if(any(c("SimplePredicate", "SimpleSetPredicate") %in% names(nj))) {
        wii <- which(names(nj) %in% c("SimplePredicate", "SimpleSetPredicate"))[i]
        c("predicateType" = as.vector(names(nj)[wii]), XML::xmlAttrs(nj[[wii]]))
      } else {
        wii <- which(names(nj) == "CompoundPredicate")[i]
	nj <- nj[[wii]]
	if(!identical(as.vector(XML::xmlAttrs(nj)["booleanOperator"]), "or")) stop("not yet implemented")
	if(any(names(nj) %in% c("SimpleSetPredicate", "CompoundPredicate"))) stop("not yet implemented")
	rvali <- sapply(which(names(nj) == "SimplePredicate"), function(j)
	  c("predicateType" = as.vector(names(nj)[j]), XML::xmlAttrs(nj[[j]])))
	if(is.null(dim(rvali))) rvali <- matrix(rvali, ncol = 1)
	stopifnot(length(unique(rvali["predicateType",])) == 1)
	stopifnot(length(unique(rvali["field",])) == 1)
	stopifnot(all(rvali["operator",] == "equal"))
	c("predicateType" = "simpleSetPredicate",
	  "field" = rvali["field", 1],
	  "booleanOperator" = "isIn")
      }
    })
    stopifnot(length(unique(rval["predicateType",])) == 1)
    stopifnot(length(unique(rval["field",])) == 1)    
    if(rval["predicateType", 1] == "SimplePredicate") {
      stopifnot(length(unique(rval["value",])) == 1)
      if(ncol(rval) != 2) stop("not yet implemented")
      if(!(identical(as.vector(sort(rval["operator",])), c("greaterThan", "lessOrEqual")) |
           identical(as.vector(sort(rval["operator",])), c("greaterOrEqual", "lessThan")))
      ) stop("not yet implemented")
      partysplit(
        varid = which(rval["field", 1] == mf_names),
	breaks = as.numeric(rval["value", 1]),
	index = if(substr(rval["operator", 1], 1, 1) != "l") 2:1 else NULL,
	right = "lessOrEqual" %in% rval["operator",],
	prob = if(i == 1) get_split_prob(xnode) else NULL
      )      
    } else {
      varid <- which(rval["field", 1] == mf_names)
      lev <- mf_levels[[varid]]
      stopifnot(length(lev) > 1)
      idx <- rep(NA, length(lev))
      lab <- lapply(wi, function(j) {
        nj <- if(surrogates) xnode[[j]][["CompoundPredicate"]] else xnode[[j]]
        if(any(names(nj) %in% c("SimplePredicate", "SimpleSetPredicate"))) {
          wii <- which(names(nj) %in% c("SimplePredicate", "SimpleSetPredicate"))[i]      
          ar <- nj[[wii]][["Array"]]
	  stopifnot(XML::xmlAttrs(ar)["type"] == "string")
	  rv <- XML::xmlValue(ar)
	  rv <- gsub("&quot;", "\"", rv, fixed = TRUE)
	  rv <- if(substr(rv, 1, 1) == "\"" & substr(rv, nchar(rv), nchar(rv)) == "\"") {
	    strsplit(substr(rv, 2, nchar(rv) - 1), "\" \"")[[1]]
	  } else {
	    strsplit(rv, " ")[[1]]
	  }
	  stopifnot(length(rv) == as.numeric(XML::xmlAttrs(ar)["n"]))
	  return(rv)
	} else {
          wii <- which(names(nj) == "CompoundPredicate")[i]	
	  as.vector(XML::xmlSApply(nj[[wii]], function(z) XML::xmlAttrs(z)["value"]))
	}
      })
      for(j in 1:ncol(rval)) {
        if(rval["booleanOperator",j] == "isIn") idx[which(lev %in% lab[[j]])] <- j
	  else idx[which(!(lev %in% lab[[j]]))] <- j
      }
      stopifnot(all(na.omit(idx) > 0))
      if(min(idx, na.rm = TRUE) != 1) stop(sprintf("variable levels (%s) and split labels (%s)",
        paste(lev, collapse = ", "), paste(sapply(lab, paste, collapse = ", "), collapse = " | ")))
      
      partysplit(
        varid = varid,
	breaks = NULL,
	index = as.integer(idx),
	prob = if(i == 1) get_split_prob(xnode) else NULL
      )
    }
  }
  
  ## function for setting up nodes
  ## (using global index ii)
  pmml_node <- function(xnode) {
    ii <<- ii + 1
    if(is_terminal(xnode)) return(partynode(as.integer(ii),
      info = node_info(xnode)
    ))
    wi <- which("Node" == names(xnode))
    ns <- n_splits(xnode)    
    nd <- partynode(as.integer(ii),
      split = get_split(xnode, 1, has_surrogates(xnode[[wi[1]]])),
      kids = lapply(wi, function(j) pmml_node(xnode[[j]])),
      surrogates = if(ns < 2) NULL else lapply(2:ns, function(j) get_split(xnode, j, TRUE)),
      info = node_info(xnode)
    )
    nd
  }
  
  ## set up node
  ii <- 0
  if(is_root(tm[["Node"]])) nd <- pmml_node(tm[["Node"]]) else stop("root node not declared, invalid PMML?")

  ## set up party
  ## FIXME: extend info slot?
  pt <- party(node = nd, data = mf, fitted = NULL, terms = trms, names = NULL, info = tm_info)
  class(pt) <- c("simpleparty", class(pt))

  return(pt)
}


==> anc/simulation/partykit/R/print.R <==
print.partynode <- function(x, data = NULL, names = NULL,
  inner_panel = function(node) "", terminal_panel = function(node) " *",
  prefix = "", first = TRUE, digits = getOption("digits") - 2, ...)
{
  ids <- nodeids(x)
  
  if(first) {
    if(is.null(names)) names <- as.character(ids)
    cat(paste(prefix, "[", names[which(ids == id_node(x))], "] root", sep = ""))

    if(is.terminal(x)) {
      char <- terminal_panel(x)
      if(length(char) > 1L) {
        cat(paste(char[1L], "\n",
          paste(prefix, "    ", char[-1L], sep = "", collapse = "\n"),
          sep = ""), "\n")
      } else {
        cat(char, "\n")
      }
    } else {
      cat("\n")
    }
  }

  if (length(x) > 0) {
    ## add indentation
    nextprefix <- paste(prefix, "|   ", sep = "")
  
    ## split labels
    slabs <- character_split(split_node(x), data = data, digits = digits, ...)
    slabs <- ifelse(substr(slabs$levels, 1, 1) %in% c("<", ">"),
             paste(slabs$name, slabs$levels), 
             paste(slabs$name, "in", slabs$levels))

    ## kid labels
    knodes <- kids_node(x)    
    knam <- sapply(knodes, function(z) names[which(ids == id_node(z))])
    klabs <- sapply(knodes, function(z)
      if(is.terminal(z)) {
        char <- terminal_panel(z)
        if(length(char) > 1L) {
	  paste(char[1L], "\n",
	    paste(nextprefix, "    ", char[-1L], sep = "", collapse = "\n"),
	    sep = "")
	} else {
	  char
	}
      } else {
        paste(inner_panel(z), collapse = "\n")
      })

    ## merge, cat, and call recursively
    labs <- paste("|   ", prefix, "[", knam, "] ", slabs, klabs, "\n", sep = "")          
    for (i in 1:length(x)) {
      cat(labs[i])
      print.partynode(x[i], data = data, names = names[match(nodeids(x[i]), ids)],
        inner_panel = inner_panel, terminal_panel = terminal_panel,
        prefix = nextprefix,  first = FALSE, digits = digits, ...)
    }
  }
}

print.party <- function(x,
  terminal_panel = function(node) formatinfo_node(node, default = "*", prefix = ": "), tp_args = list(),
  inner_panel = function(node) "", ip_args = list(),
  header_panel = function(party) "",
  footer_panel = function(party) "",
  digits = getOption("digits") - 2, ...)
{
  ## header
  cat(paste(header_panel(x), collapse = "\n"))

  ## nodes
  if(inherits(terminal_panel, "grapcon_generator"))
    terminal_panel <- do.call("terminal_panel", c(list(x), as.list(tp_args)))
  if(inherits(inner_panel, "grapcon_generator"))
    inner_panel <- do.call("inner_panel", c(list(x), as.list(ip_args)))
  print(node_party(x), x$data, names = names(x),
    terminal_panel = terminal_panel, inner_panel = inner_panel,
    digits = digits, ...)

  ## footer
  cat(paste(footer_panel(x), collapse = "\n"))
}

print.constparty <- function(x,
  FUN = NULL, digits = getOption("digits") - 4,
  header = NULL, footer = TRUE, ...)
{
  if(is.null(FUN)) return(print(as.simpleparty(x), digits = digits,
    header = header, footer = footer, ...))

  digits <- max(c(0, digits))

  ## FIXME: terms/call/? for "ctree" objects
  if(is.null(header)) header <- !is.null(terms(x))
  header_panel <- if(header) function(party) {
    c("", "Model formula:", deparse(formula(terms(party))), "", "Fitted party:", "")
  } else function(party) ""
  
  footer_panel <- if(footer) function(party) {
    n <- width(party)
    n <- format(c(length(party) - n, n))
    
    c("", paste("Number of inner nodes:   ", n[1]),
      paste("Number of terminal nodes:", n[2]), "")
  } else function (party) ""

  y <- x$fitted[["(response)"]]
  w <- x$fitted[["(weights)"]]
  if(is.null(w)) {
    wdigits <- 0
    wsym <- "n"
  } else {
    if(isTRUE(all.equal(w, round(w)))) {
      wdigits <- 0
      wsym <- "n"
    } else {
      wdigits <- max(c(0, digits - 2))
      wsym <- "w"
    }
  }
  yclass <- class(y)[1]
  if(yclass == "ordered") yclass <- "factor"
  if(!(yclass %in% c("Surv", "factor"))) yclass <- "numeric"
  
  if(is.null(FUN)) FUN <- switch(yclass,
    "numeric" = function(y, w, digits) {
      yhat <- .pred_numeric_response(y, w)
      yerr <- sum(w * (y - yhat)^2)
      digits2 <- max(c(0, digits - 2))
      paste(format(round(yhat, digits = digits), nsmall = digits),
        " (", wsym, " = ", format(round(sum(w), digits = wdigits), nsmall = wdigits), ", err = ",
	format(round(yerr, digits = digits2), nsmall = digits2), ")", sep = "")
    },
    "Surv" = function(y, w, digits) {
      paste(format(round(.pred_Surv_response(y, w), digits = digits), nsmall = digits),
        " (", wsym, " = ", format(round(sum(w), digits = wdigits), nsmall = wdigits), ")", sep = "")
    },
    "factor" = function(y, w, digits) {
      tab <- round(.pred_factor(y, w) * sum(w))
      mc <- round(100 * (1 - max(tab)/sum(w)), digits = max(c(0, digits - 2)))
      paste(names(tab)[which.max(tab)], " (",
        wsym, " = ", format(round(sum(w), digits = wdigits), nsmall = wdigits),
        ", err = ", mc, "%)", sep = "")
    }
  )
  
  node_labs <- nodeapply(x, nodeids(x), function(node) {
    y1 <- node$fitted[["(response)"]]
    w <- node$fitted[["(weights)"]]
    if(is.null(w)) w <- rep.int(1L, NROW(y1))
    FUN(y1, w, digits)
  }, by_node = FALSE)
  node_labs <- paste(":", format(do.call("c", node_labs)))
  
  terminal_panel <- function(node) node_labs[id_node(node)]

  print.party(x, terminal_panel = terminal_panel,
    header_panel = header_panel, footer_panel = footer_panel, ...)
}


==> anc/simulation/partykit/R/prune.R <==

nodeprune.party <- function(x, ids, ...) {
  
  ### map names to nodeids
  if (!is.numeric(ids))
    ids <- match(ids, names(x))
  stopifnot(ids %in% nodeids(x))
  
  ### compute indices path to each node
  ### to be pruned off
  idxs <- lapply(ids, .get_path, obj = node_party(x))
  
  ### [[.party is NOT [[.list
  cls <- class(x)
  x <- unclass(x)
  ni <- which(names(x) == "node")
  
  for (i in 1:length(idxs)) {
    
    idx <- c(ni, idxs[[i]])
    ### check if we already pruned-off this node
    tmp <- try(x[[idx]], silent = TRUE)
    if (inherits(tmp, "try-error"))
      next()
    
    ### node ids of off-pruned daugther nodes
    idrm <- nodeids(x[[idx]])[-1]
    
    ### prune node by introducing a "new" terminal node
    x[[idx]] <- partynode(id = id_node(x[[idx]]),
                          info = info_node(x[[idx]]))
    
    ### constparty only: make sure the node ids in
    ### fitted are corrected
    if (length(idrm) > 0) {
      if(!is.null(x$fitted) && 
         "(fitted)" %in% names(x$fitted)) {
        j <- x$fitted[["(fitted)"]] %in% idrm
        x$fitted[["(fitted)"]][j] <- ids[i]
      }
    }
  }
  
  ### reindex to 1:max(nodeid)
  class(x) <- cls
  oldids <- nodeids(x)
  newids <- 1:length(nodeids(x))
  nodeids(x) <- newids ### this takes also care of $fitted!

  return(x)
}


==> anc/simulation/partykit/R/simpleparty.R <==
.make_formatinfo_simpleparty <- function(x, digits = getOption("digits") - 4, sep = "")
{
  ## digit processing
  digits <- max(c(0, digits))
  digits2 <- max(c(0, digits - 2))

  ## type of predictions
  y <- node_party(x)$info$prediction
  yclass <- class(y)[1]
  if(yclass == "ordered") yclass <- "factor"
  if(!(yclass %in% c("survfit", "factor"))) yclass <- "numeric"

  ## type of weights
  n <- node_party(x)$info$n
  if(is.null(names(n))) {
    wdigits <- 0
    wsym <- "n"
  } else {
    if(names(n) == "w") {
      wdigits <- max(c(0, digits - 2))
      wsym <- "w"
    } else {
      wdigits <- 0
      wsym <- "n"
    }
  }

  ## compute terminal node labels
  FUN <- function(info) {
    yhat <- info$prediction
    if (yclass == "survfit") {
        yhat <- .median_survival_time(yhat)
        yclass <- "numeric"
    }
    if(yclass == "numeric") yhat <- format(round(yhat, digits = digits), nsmall = digits)
    w <- info$n
    yerr <- if(is.null(info$error)) "" else paste(", err = ",
      format(round(info$error, digits = digits2), nsmall = digits2),
      names(info$error), sep = "")
    rval <- paste(yhat, sep,
      " (", wsym, " = ", format(round(w, digits = wdigits), nsmall = wdigits),
      yerr, ")", sep = "")
    unlist(strsplit(rval, "\n"))
  }
  return(FUN)
}

plot.simpleparty <- function(x, digits = getOption("digits") - 4, tp_args = NULL, ...) {
  if(is.null(tp_args)) tp_args <- list(FUN = .make_formatinfo_simpleparty(x, digits = digits, sep = "\n"))
  plot.party(x, tp_args = tp_args, ...)
}

print.simpleparty <- function(x, digits = getOption("digits") - 4,
  header = NULL, footer = TRUE, ...)
{
  ## header panel
  if(is.null(header)) header <- !is.null(terms(x))
  header_panel <- if(header) function(party) {
    c("", "Model formula:", deparse(formula(terms(party))), "", "Fitted party:", "")
  } else function(party) ""
  
  ## footer panel
  footer_panel <- if(footer) function(party) {
    n <- width(party)
    n <- format(c(length(party) - n, n))
    
    c("", paste("Number of inner nodes:   ", n[1]),
      paste("Number of terminal nodes:", n[2]), "")
  } else function (party) ""

  ## terminal panel
  terminal_panel <- function(node) formatinfo_node(node,
    FUN = .make_formatinfo_simpleparty(x, digits = digits),
    default = "*", prefix = ": ")

  print.party(x, terminal_panel = terminal_panel,
    header_panel = header_panel, footer_panel = footer_panel, ...)
}

predict_party.simpleparty <- function(party, id, newdata = NULL,
    type = c("response", "prob", "node"), ...)
{
  ## get observation names: either node names or
  ## observation names from newdata
  nam <- if(is.null(newdata)) names(party)[id] else rownames(newdata)
  if(length(nam) != length(id)) nam <- NULL

  ## match type
  type <- match.arg(type)

  ## special case: fitted ids
  if(type == "node") return(structure(id, .Names = nam))

  ## predictions
  if(type == "response") {
    FUN <- function(x) x$info$prediction
  } else {
    if(is.null(node_party(party)$info$distribution)) stop("probabilities not available")
    scale <- any(node_party(party)$info$distribution > 1)
    FUN <- function(x) if(scale) prop.table(x$info$distribution) else x$info$distribution
  }
  predict_party.default(party, id, nam, FUN = FUN, ...)
}

as.simpleparty <- function(obj, ...) UseMethod("as.simpleparty")

as.simpleparty.simpleparty <- function(obj, ...) obj

as.simpleparty.party <- function(obj, ...) {
  if (is.simpleparty(obj)) {
      class(obj) <- unique(c("simpleparty", class(obj)))
      return(obj)
  }
  if (is.constparty(obj)) 
      return(as.simpleparty(as.constparty(obj)))
  stop("cannot coerce objects of class ", sQuote(class(obj)), 
       " to class ", sQuote("simpleparty"))
}

as.simpleparty.XMLNode <- function(obj, ...) as.party(obj)

as.simpleparty.constparty <- function(obj, ...) {
  ## extract and delete fitted
  fit <- obj$fitted
  obj$fitted <- NULL

  ## response info
  rtype <- class(fit[["(response)"]])[1]
  if (rtype == "ordered") rtype <- "factor"    
  if (rtype == "integer") rtype <- "numeric"

  ## extract fitted info
  FUN <- function(node, fitted) {
    fitted <- subset(fitted,
      fitted[["(fitted)"]] %in% nodeids(node, terminal = TRUE))

    if (nrow(fitted) == 0)
      return(list(prediction = NA, n = 0,
                  error = NA, distribution = NULL))

    y <- fitted[["(response)"]]
    w <- fitted[["(weights)"]]
    if(is.null(w)) {
      w <- rep(1, nrow(fitted))
      wnam <- "n"
    } else {
      wnam <- if(isTRUE(all.equal(w, round(w)))) "n" else "w" 
    }
    
    ## extract p.value (if any)
    pval <- function(node) {
      p <- info_node(node)
      if(is.list(p)) p$p.value else NULL
    }
    
    switch(rtype,
      "numeric" = {
        yhat <- .pred_numeric_response(y, w)
        list(prediction = yhat, n = structure(sum(w), .Names = wnam),
	  error = sum(w * (y - yhat)^2), distribution = NULL, p.value = pval(node))
      },
      "factor" = {
        yhat <- .pred_factor_response(y, w)
        ytab <- round(.pred_factor(y, w) * sum(w))
        list(prediction = yhat, n = structure(sum(w), .Names = wnam),
	  error = structure(sum(100 * prop.table(ytab)[names(ytab) != yhat]), .Names = "%"),
	  distribution = ytab, p.value = pval(node))
      },
      "Surv" = {
        list(prediction = .pred_Surv(y, w), n = structure(sum(w), .Names = wnam),
	  error = NULL, distribution = NULL, p.value = pval(node)) ## FIXME: change distribution format?
      })
  }

  ## convenience function for computing kid ids
  fit2id <- function(fit, idlist) {
    fit <- factor(fit)
    nlevels <- levels(fit)
    for(i in 1:length(idlist)) nlevels[match(idlist[[i]], levels(fit))] <- i
    levels(fit) <- nlevels
    ret <- factor(as.numeric(as.character(fit)), labels = 1:length(idlist), levels = 1:length(idlist))
    ret
  }

  ## cycle through node
  new_node <- function(onode, fitted) {
    if(is.terminal(onode)) return(partynode(id = onode$id,
      split = NULL, kids = NULL, surrogates = NULL,
      info = FUN(onode, fitted)))
    kids <- kids_node(onode)
    kids_tid <- lapply(kids, nodeids, terminal = TRUE)
    kids_fitted <- base::split.data.frame(fitted, fit2id(fitted[["(fitted)"]], kids_tid), drop = FALSE)
    partynode(id = onode$id, split = onode$split,
      kids = lapply(1:length(kids), function(i) new_node(kids[[i]], kids_fitted[[i]])),
      surrogates = onode$surrogates,
      info = FUN(onode, fitted))
  }
  obj$node <- new_node(node_party(obj), fit)

  class(obj) <- c("simpleparty", "party")
  return(obj)
}

is.simpleparty <- function(party) {

    chkinfo <- function(node)
        all(c("prediction", "n", "error", "distribution") %in% names(info_node(node)))

    all(nodeapply(party, ids = nodeids(party), 
                  FUN = chkinfo, by_node = TRUE))
}



==> anc/simulation/partykit/R/split.R <==

partysplit <- function(varid, breaks = NULL, index = NULL, right = TRUE, 
                  prob = NULL, info = NULL) {

    ### informal class for splits
    split <- vector(mode = "list", length = 6)
    names(split) <- c("varid", "breaks", "index", "right", "prob", "info")

    ### split is an id referring to a variable
    if (!is.integer(varid))
        stop(sQuote("varid"), " ", "is not integer")
    split$varid <- varid

    if (is.null(breaks) && is.null(index))
        stop("either", " ", sQuote("breaks"), " ", "or", " ",
             sQuote("index"), " ", "must be given")

    ### vec
    if (!is.null(breaks)) {
        if (is.numeric(breaks) && (length(breaks) >= 1)) {
            ### FIXME: I think we need to make sure breaks are double in C
            split$breaks <- as.double(breaks)
        } else {
            stop(sQuote("break"), " ",
                 "should be a numeric vector containing at least one element")
        }
    }

    if (!is.null(index)) {
        if (is.integer(index)) {
            if (!(length(index) >= 2)) 
                stop(sQuote("index"), " ", "has less than two elements")
            if (!(min(index, na.rm = TRUE) == 1))
                stop("minimum of", " ", sQuote("index"), " ", "is not equal to 1")
            if (!all.equal(diff(sort(unique(index))), rep(1, max(index, na.rm = TRUE) - 1)))
                stop(sQuote("index"), " ", "is not a contiguous sequence")
            split$index <- index
        } else {
            stop(sQuote("index"), " ", "is not a class", " ", sQuote("integer"))
        }
        if (!is.null(breaks)) {
            if (length(breaks) != (length(index) - 1))
                stop("length of", " ", sQuote("breaks"), " ", 
                     "does not match length of", " ", sQuote("index"))
        }
    }

    if (is.logical(right) & !is.na(right))
        split$right <- right
    else
        stop(sQuote("right"), " ", "is not a logical")

    if (!is.null(prob)) {
        if (!is.double(prob) || 
            (any(prob < 0) | any(prob > 1) | !isTRUE(all.equal(sum(prob), 1))))
            stop(sQuote("prob"), " ", "is not a vector of probabilities")
        if (!is.null(index)) {
            if (!(max(index, na.rm = TRUE) == length(prob)))
                stop("incorrect", " ", sQuote("index"))
        }
        if (!is.null(breaks) && is.null(index)) {
            if (!(length(breaks) == (length(prob) - 1)))
               stop("incorrect", " ", sQuote("breaks"))
        }
        split$prob <- prob
    }

    if (!is.null(info))
        split$info <- info

    class(split) <- "partysplit"

    return(split)
}

varid_split <- function(split) {
    if (!(inherits(split, "partysplit")))
        stop(sQuote("split"), " ", "is not an object of class", 
             " ", sQuote("partysplit"))
    split$varid
}

breaks_split <- function(split) {
    if (!(inherits(split, "partysplit")))
        stop(sQuote("split"), " ", "is not an object of class", 
             " ", sQuote("partysplit"))
    split$breaks
}

index_split <- function(split) {
    if (!(inherits(split, "partysplit")))
        stop(sQuote("split"), " ", "is not an object of class", 
             " ", sQuote("partysplit"))
    split$index
}

right_split <- function(split) {
    if (!(inherits(split, "partysplit")))
        stop(sQuote("split"), " ", "is not an object of class", 
             " ", sQuote("partysplit"))
    split$right
}

prob_split <- function(split) {
    if (!(inherits(split, "partysplit")))
        stop(sQuote("split"), " ", "is not an object of class", 
             " ", sQuote("partysplit"))
    prob <- split$prob
    if (!is.null(prob)) return(prob)

    ### either breaks or index must be there
    if (is.null(index <- index_split(split))) {
        if (is.null(breaks <- breaks_split(split)))
            stop("neither", " ", sQuote("prob"), " ", "nor", " ", 
                 sQuote("index"), " ", "or", sQuote("breaks"), " ", 
                 "given for", " ", sQuote("split"))
        nkids <- length(breaks) + 1
    } else {
        nkids <- max(index, na.rm = TRUE)
    }
    prob <- rep(1, nkids) / nkids
    return(prob)
}

info_split <- function(split) {
    if (!(inherits(split, "partysplit")))
        stop(sQuote("split"), " ", "is not an object of class", 
             " ", sQuote("partysplit"))
    split$info
}

kidids_split <- function(split, data, vmatch = 1:length(data), obs = NULL) {

    id <- varid_split(split)
    class(data) <- "list" ### speed up
    x <- data[[vmatch[id]]]
    if (!is.null(obs)) x <- x[obs]

    if (is.null(breaks_split(split))) {
        if (storage.mode(x) != "integer")
            stop("variable", " ", vmatch[id], " ", "is not integer")
    } else {
        ### labels = FALSE returns integers and is faster
        ### <FIXME> use findInterval instead of cut?
#        x <- cut.default(as.numeric(x), labels = FALSE,
#                 breaks = unique(c(-Inf, breaks_split(split), Inf)),  ### breaks_split(split) = Inf possible (MIA)
#                 right = right_split(split))
        x <- .bincode(as.numeric(x), # labels = FALSE,
                 breaks = unique(c(-Inf, breaks_split(split), Inf)),  ### breaks_split(split) = Inf possible (MIA)
                 right = right_split(split))
        ### </FIXME>
    }
    index <- index_split(split)
    ### empty factor levels correspond to NA and return NA here
    ### and thus the corresponding observations will be treated
    ### as missing values (surrogate or random splits):
    if (!is.null(index))
        x <- index[x]
    return(x)
}

character_split <- function(split, data = NULL, digits = getOption("digits") - 2) {

    varid <- varid_split(split)

    if (!is.null(data)) {
        ## names and labels
        lev <- lapply(data, levels)[[varid]]
        mlab <- names(data)[varid]

        ## determine split type
        type <- sapply(data, function(x) class(x)[1])[varid_split(split)]
        type[!(type %in% c("factor", "ordered"))] <- "numeric"
    } else {
        ## (bad) default names and labels
	lev <- NULL
	mlab <- paste("V", varid, sep = "")
	type <- "numeric"
    }

    ## process defaults for breaks and index
    breaks <- breaks_split(split)
    index <- index_split(split)
    right <- right_split(split)

    if (is.null(breaks)) breaks <- 1:(length(index) - 1)
    if (is.null(index)) index <- 1:(length(breaks) + 1)

    ## check whether ordered are really ordered
    if (type == "ordered") {
        if (length(breaks) > 1)
            type <- "factor"
    }
    ### <FIXME> format ordered multiway splits? </FIXME>

    switch(type, 
        "factor" = {
            nindex <- index[cut(seq_along(lev), c(-Inf, breaks, Inf), right = right)]
            dlab <- as.vector(tapply(lev, nindex, paste, collapse = ", "))
        },
        "ordered" = {
            if (length(breaks) == 1) {
                if (right)
                    dlab <- paste(c("<=", ">"), lev[breaks], sep = " ")
                else
                    dlab <- paste(c("<", ">="), lev[breaks], sep = " ")
            } else {
                stop("") ### see above
            }
            dlab <- dlab[index]
        },
        "numeric" = {
            breaks <- round(breaks, digits)
            if (length(breaks) == 1) {
                if (right)
                    dlab <- paste(c("<=", ">"), breaks, sep = " ")
                else
                    dlab <- paste(c("<", ">="), breaks, sep = " ")
            } else {
                dlab <- levels(cut(0, breaks = c(-Inf, breaks, Inf), 
                                   right = right))
            }
            dlab <- as.vector(tapply(dlab, index, paste, collapse = " | "))
        }
    )

    return(list(name = mlab, levels = dlab))
}


==> anc/simulation/partykit/R/utils.R <==

### length(x) == 1 will lead to sample.int instead of sample;
### see example(sample)
.resample <- function(x, ...) x[sample.int(length(x), ...)]   

.median_survival_time <- function(x) {
    minmin <- function(y, xx) {
        if (any(!is.na(y) & y==.5)) {
            if (any(!is.na(y) & y <.5))
                .5*(min(xx[!is.na(y) & y==.5]) + min(xx[!is.na(y) & y<.5]))
            else
                .5*(min(xx[!is.na(y) & y==.5]) + max(xx[!is.na(y) & y==.5]))
        } else   min(xx[!is.na(y) & y<=.5])
    }
    med <- suppressWarnings(minmin(x$surv, x$time))
    return(med)
}

get_paths <- function(obj, i) {

    id0 <- nodeids(obj)
    if (inherits(obj, "party")) obj <- node_party(obj)
    if (!inherits(obj, "partynode"))
        stop(sQuote("obj"), " is not an object of class partynode")

    i <- as.integer(i)
    if (!all(i %in% id0))
        stop(sQuote("i"), " does not match node identifiers of ", 
             sQuote("obj"))

    lapply(i, function(id) {
        if (id == 1L) return(1L)
        .get_path(obj, id)
    })
}
    
### get the recursive index
### obj is of class "partynode"
.get_path <- function(obj, i) {

    idx <- c()
    recFun <- function(node, i) {
        if (id_node(node) == i) return(NULL)
        idx <<- c(idx, which(names(unclass(node)) == "kids"))
        kid <- sapply(kids_node(node), id_node)
        nextid <- max(which(kid <= i))
        idx <<- c(idx, nextid)
        return(recFun(node[[nextid]], i))
    }
    out <- recFun(obj, i)
    return(idx)
}

### <TH> shall we export this functionality?
"nodeids<-" <- function(obj, value) UseMethod("nodeids<-")

"nodeids<-.party" <- function(obj, value) {

  id0 <- nodeids(obj)
  id1 <- as.integer(value)
  stopifnot(identical(id1, 1:length(id0)))

  idxs <- lapply(id0, .get_path, obj = node_party(obj))
  x <- unclass(obj)
  ni <- which(names(x) == "node")
  nm <- x$names
  for (i in 1:length(idxs))
      x[[c(ni, idxs[[i]])]]$id <- id1[i]
  class(x) <- class(obj)
  if (!is.null(nm)) 
      names(x) <- nm[id0]

  return(x)
}

"nodeids<-.constparty" <- function(obj, value) {

  id0 <- nodeids(obj)
  cls <- class(obj)
  class(obj) <- "party"
  nodeids(obj) <- value
  id1 <- nodeids(obj)
  obj$fitted[["(fitted)"]] <- 
      id1[match(fitted(obj)[["(fitted)"]], id0)]
  class(obj) <- cls
  obj
}
### </TH>

## determine all possible splits for a factor, both nominal and ordinal
.mob_grow_getlevels <- function(z) {
  nl <- nlevels(z)
  if(inherits(z, "ordered")) {
    indx <- diag(nl)
    indx[lower.tri(indx)] <- 1
    indx <- indx[-nl, , drop = FALSE]
    rownames(indx) <- levels(z)[-nl]
  } else {
    mi <- 2^(nl - 1L) - 1L
    indx <- matrix(0, nrow = mi, ncol = nl)
    for (i in 1L:mi) {
      ii <- i
      for (l in 1L:nl) {
        indx[i, l] <- ii %% 2L
        ii <- ii %/% 2L   
      }
    }
    rownames(indx) <- apply(indx, 1L, function(x) paste(levels(z)[x > 0], collapse = "+"))
  }
  colnames(indx) <- as.character(levels(z))
  storage.mode(indx) <- "logical"
  indx
}

.rfweights <- function(fdata, fnewdata, rw, scale)
    w <- .Call(R_rfweights, fdata, fnewdata, rw, scale)


==> anc/simulation/partykit/R/varimp.R <==

logLik.constparty <- function(object, newdata, weights, perm = NULL, ...) {

    y <- object$fitted[["(response)"]]
    if (missing(newdata)) {
        fitted <- if (is.null(perm)) {
            object$fitted[["(fitted)"]]
        } else {
            ### no need to watch vmatch because newdata is always mf
            if (!is.null(perm)) {
                vnames <- names(object$data)
                if (is.character(perm)) {
                    stopifnot(all(perm %in% vnames))
                    perm <- match(perm, vnames)
                } else {
                    ### perm is a named list of factors coding strata
                    ### (for varimp(..., conditional = TRUE)
                    stopifnot(all(names(perm) %in% vnames))
                    stopifnot(all(sapply(perm, is.factor)))
                    tmp <- vector(mode = "list", length = length(vnames))
                    tmp[match(names(perm), vnames)] <- perm
                    perm <- tmp
                }
            }
            fitted_node(node_party(object), data = object$data, perm = perm)
        }
        pr <- predict_party(object, id = fitted, newdata = object$data,
                            type = ifelse(inherits(y, "factor"), "prob", "response"), ...)
    } else {
        pr <- predict(object, newdata = newdata, 
                      type = ifelse(inherits(y, "factor"), "prob", "response"), ...)
    }
    ll <- switch(class(y)[1], 
           "integer" = {
               -(y - pr)^2
           },
           "numeric" = {
               -(y - pr)^2
           },
          "factor" = {
              log(pmax(pr[cbind(1:length(y), unclass(y))], 
                        sqrt(.Machine$double.eps)))
          },
          "ordered" = {
              log(pmax(pr[cbind(1:length(y), unclass(y))], 
                       sqrt(.Machine$double.eps)))
          },
          "Surv" = stop("not yet implemented"),
          stop("not yet implemented")   
    )

    if (missing(weights)) weights <- data_party(object)[["(weights)"]]
    if (is.null(weights)) return(sum(ll) / length(y))
    return(sum(weights * ll) / sum(weights))
}

miscls <- function(object, newdata, weights, perm = NULL, ...) {

    y <- object$fitted[["(response)"]]
    stopifnot(is.factor(y))
    if (missing(newdata)) {
        fitted <- if (is.null(perm)) {
            object$fitted[["(fitted)"]]
        } else {
            ### no need to watch vmatch because newdata is always mf
            if (!is.null(perm)) {
                vnames <- names(object$data)
                if (is.character(perm)) {
                    stopifnot(all(perm %in% vnames))
                    perm <- match(perm, vnames)
                } else {
                    ### perm is a named list of factors coding strata
                    ### (for varimp(..., conditional = TRUE)
                    stopifnot(all(names(perm) %in% vnames))
                    stopifnot(all(sapply(perm, is.factor)))
                    tmp <- vector(mode = "list", length = length(vnames))
                    tmp[match(names(perm), vnames)] <- perm
                    perm <- tmp
                }
            }
            fitted_node(node_party(object), data = object$data, perm = perm)
        }
        pr <- predict_party(object, id = fitted, newdata = object$data,
                            type = "response", ...)
    } else {
        pr <- predict(object, newdata = newdata, type = "response", ...)
    }
    ll <- unclass(y) != unclass(pr)

    if (missing(weights)) weights <- data_party(object)[["(weights)"]]
    if (is.null(weights)) return(sum(ll) / length(y))
    return(sum(weights * ll) / sum(weights))
}

varimp <- function(object, nperm = 1L, ...)
    UseMethod("varimp")

varimp.constparty <- function(object, nperm = 1L, risk = c("loglik", "misclassification"), 
                              conditions = NULL, mincriterion = 0, ...) {

    if (!is.function(risk)) {
        risk <- match.arg(risk)
        ### risk is _NEGATIVE_ log-likelihood
        risk <- switch(risk, "loglik" = function(...) -logLik(...),
                             "misclassification" = miscls)
    }

    if (mincriterion > 0) 
        stop("mincriterion not yet implemented") ### use nodeprune

    psplitids <- unique(do.call("c", 
        nodeapply(node_party(object), 
                  ids = nodeids(node_party(object)),
                  FUN = function(x) split_node(x)$varid)))
    vnames <- names(object$data)
    psplitvars <- vnames[psplitids]
    ret <- numeric(length(psplitvars))
    names(ret) <- psplitvars

    for (vn in psplitvars) {
        cvn <- conditions[[vn]]
        if (is.null(cvn)) {
            perm <- vn
        } else {
            blocks <- .get_psplits(object, cvn) 
            if (length(blocks) == 0) blocks <- factor(rep(1, nrow(object$data)))
            perm <- vector(mode = "list", length = 1)
            names(perm) <- vn
            perm[[vn]] <- blocks
           }
        for (p in 1:nperm)
            ret[vn] <- ret[vn] + risk(object, perm = perm, ...)
    }
    ret <- ret / nperm - risk(object, ...)

    ret
}

gettree <- function(object, tree = 1L, ...)
    UseMethod("gettree")

gettree.cforest <- function(object, tree = 1L, ...) {
    ft <- object$fitted
    ft[["(weights)"]] <- object$weights[[tree]]
    ret <- party(object$nodes[[tree]], data = object$data, fitted = ft)
    ret$terms <- object$terms
    class(ret) <- c("constparty", class(ret))
    ret
}

.create_cond_list <- function(object, threshold) {

    d <- object$data
    response <- names(d)[attr(object$terms, "response")]
    xnames <- all.vars(object$terms)
    xnames <- xnames[xnames != response]

    ret <- lapply(xnames, function(x) {
        tmp <- ctree(as.formula(paste(x, "~", paste(xnames[xnames != x], collapse = "+"))),
                     data = d, control = ctree_control(teststat = "quad", testtype = "Univariate",
                                                       stump = TRUE))
        pval <- info_node(node_party(tmp))$criterion["p.value",]
        pval[is.na(pval)] <- 1
        ### make the meaning of threshold equal to partykit
        ret <- names(pval)[(1 - pval) > threshold] 
        if (length(ret) == 0) return(NULL) 
        return(ret)
    })
    names(ret) <- xnames
    return(ret)
}

.get_psplits <- function(object, xnames) {

    d <- object$data
    ret <- lapply(xnames, function(xn) {
        id <- which(colnames(d) == xn)
        psplits <- nodeapply(node_party(object), 
            ids = nodeids(node_party(object)),
            FUN = function(x) {
                if (is.null(x)) return(NULL)
                if (is.terminal(x)) return(NULL)
                if (split_node(x)$varid == id)
                    return(split_node(x))
                return(NULL)
            })
        psplits <- psplits[!sapply(psplits, is.null)]
        if (length(psplits) > 0)
            return(do.call("interaction", lapply(psplits, kidids_split, data = d))[, drop = TRUE])
        return(NULL)
    })
    ret <- ret[!sapply(ret, is.null)]
    if (length(ret) > 0) {
        if (length(ret) == 1) return(factor(ret[[1]], exclude = NULL))
        ### get rid of empty levels quickly; do.call("interaction", ret)
        ### explodes
        for (i in 2:length(ret))
            ret[[1]] <- factor(interaction(ret[[1]], ret[[i]])[, drop = TRUE], exclude = NULL)
        return(ret[[1]])
    }
    return(NULL)
}

varimp.cforest <- function(object, nperm = 1L, OOB = TRUE, risk = c("loglik", "misclassification"), 
                           conditional = FALSE, threshold = .2,    
                           applyfun = NULL, cores = NULL, ...) {

    ret <- matrix(NA, nrow = length(object$nodes), ncol = ncol(object$data))
    colnames(ret) <- names(object$data)

    if (conditional) {
        conditions <- .create_cond_list(object, threshold)
    } else {
        conditions <- NULL
    }

    ## apply infrastructure 
    if (is.null(applyfun)) {
        applyfun <- if(is.null(cores)) {
            lapply  
        } else {
            function(X, FUN, ...)
                parallel::mclapply(X, FUN, ..., mc.set.seed = TRUE, mc.cores = cores)
        }
    }

    vi <- applyfun(1:length(object$nodes), function(b) {
        tree <- gettree(object, b)
        if (OOB) {
            oobw <- as.integer(object$weights[[b]] == 0)
            vi <- varimp(tree, nperm = nperm, risk = risk, conditions = conditions, 
                         weights = oobw, ...)
        } else {
            vi <- varimp(tree, nperm = nperm, risk = risk, conditions = conditions, 
                         ...)
        }
        return(vi)
    })

    for (b in 1:length(object$nodes))
        ret[b, match(names(vi[[b]]), colnames(ret))] <- vi[[b]]

    ret <- colMeans(ret, na.rm = TRUE)
    ret[!sapply(ret, is.na)]
}


==> anc/simulation/partykit/R/zzz.R <==
register_s3_method <- function(pkg, generic, class, fun = NULL) {
  stopifnot(is.character(pkg), length(pkg) == 1L)
  stopifnot(is.character(generic), length(generic) == 1L)
  stopifnot(is.character(class), length(class) == 1L)

  if (is.null(fun)) {
    fun <- get(paste0(generic, ".", class), envir = parent.frame())
  } else {
    stopifnot(is.function(fun))
  }

  if (pkg %in% loadedNamespaces()) {
    registerS3method(generic, class, fun, envir = asNamespace(pkg))
  }

  # Always register hook in case package is later unloaded & reloaded
  setHook(
    packageEvent(pkg, "onLoad"),
    function(...) {
      registerS3method(generic, class, fun, envir = asNamespace(pkg))
    }
  )
}

.onLoad <- function(libname, pkgname) {
  if(getRversion() < "3.6.0") {
    register_s3_method("strucchange", "sctest", "constparty")
    register_s3_method("strucchange", "sctest", "modelparty")
  }
  invisible()
}


==> anc/simulation/partykit/cleanup <==
#!/bin/sh

for f in ./src/*.*o; do
    rm -f $f
done

for f in ./src/*~; do
    rm -f $f
done

for f in ./R/*~; do
    rm -f $f
done

for f in ./man/*~; do
    rm -f $f
done

for f in *~; do
    rm -f $f
done

for f in .*~; do
    rm -f $f
done

for f in ./tests/*~; do
    rm -f $f
done

for f in ./tests/*.ps; do
    rm -f $f
done

for f in ./vignettes/*~; do
    rm -f $f
done

for f in ./vignettes/*.log; do
    rm -f $f
done

for f in ./vignettes/*.out; do
    rm -f $f
done

for f in ./vignettes/*.bbl; do
    rm -f $f
done

for f in ./vignettes/*.blg; do
    rm -f $f
done

for f in ./vignettes/*.brf; do
    rm -f $f
done

for f in ./vignettes/*.aux; do
    rm -f $f
done

for f in ./vignettes/*.tpt; do
    rm -f $f
done

for f in ./vignettes/Rplots*; do
    rm -f $f
done


find . -name "DEADJOE" -exec rm -f {} \;

exit 0


==> anc/simulation/partykit/demo/00Index <==
memory-speed		Some memory and speed comparisons for rpart, J48, and constparty


==> anc/simulation/partykit/demo/memory-speed.R <==
### packages and data
library("rpart")
library("RWeka")
library("partykit")
data("Shuttle", package = "mlbench")

### fit rpart and J48 trees
rp <- rpart(Class ~ ., data = Shuttle)
j48 <- J48(Class ~ ., data = Shuttle)

### convert to party
system.time(party_rp <- as.party(rp))
system.time(party_j48 <- as.party(j48))

### check depth/width
depth(party_rp)
width(party_rp)
depth(party_j48)
width(party_j48)

### compare object sizes
osize <- function(x) print(object.size(x), units = "Kb")
osize(rp)                    ## rpart representation
osize(party_rp)              ## full party (with terms, fitted values)
osize(node_party(party_rp))  ## only the raw partynode
osize(j48)                   ## J48 tree in external Java pointer
osize(party_j48)             ## full party (with terms, fitted values)
osize(node_party(party_j48)) ## only the raw partynode
osize(Shuttle)               ## learning data (not stored in any tree)

### set-up large prediction sample
set.seed(1)
nd <- Shuttle[sample(1:nrow(Shuttle), 1e6, replace = TRUE), ]

### compare predictions (speed and accuracy)
system.time(p_rp <- predict(rp, newdata = nd, type = "prob"))
system.time(p_party_rp <- predict(party_rp, newdata = nd, type = "prob"))
all.equal(p_rp, p_party_rp)

system.time(p_j48 <- predict(j48, newdata = nd))
system.time(p_party_j48 <- predict(party_j48, newdata = nd))
all.equal(p_j48, p_party_j48, check.attributes = FALSE)


==> anc/simulation/partykit/inst/CITATION <==
citHeader("To cite partykit in publications use:")

citEntry(entry = "Article",
  title        = "{partykit}: A Modular Toolkit for Recursive Partytioning in {R}",
  author       = personList(as.person("Torsten Hothorn"), 
		   as.person("Achim Zeileis")),
  journal      = "Journal of Machine Learning Research",
  year         = "2015",
  volume       = "16",
  pages        = "3905-3909",
  url	       = "http://jmlr.org/papers/v16/hothorn15a.html",
  
  textVersion  = 
  paste("Torsten Hothorn, Achim Zeileis (2015).",
	"partykit: A Modular Toolkit for Recursive Partytioning in R.",
 	"Journal of Machine Learning Research, 16, 3905-3909.",
	"URL http://jmlr.org/papers/v16/hothorn15a.html")
)

citEntry(entry="Article",
         title = "Unbiased Recursive Partitioning: A Conditional Inference Framework",
         author = personList(as.person("Torsten Hothorn"), as.person("Kurt Hornik"), 
                             as.person("Achim Zeileis")),
         journal      = "Journal of Computational and Graphical Statistics",
         year         = "2006",
         volume       = "15",
         number       = "3",
         doi          =  "10.1198/106186006X133933",
         pages        = "651--674",

         textVersion =
         paste("Torsten Hothorn, Kurt Hornik and Achim Zeileis (2006).",
               "Unbiased Recursive Partitioning: A Conditional Inference Framework.",
               "Journal of Computational and Graphical Statistics, 15(3), 651--674, DOI: 10.1198/106186006X133933"),
         header = "If ctree() is used additionally cite:"
)

citEntry(entry="Article",
         title = "Model-Based Recursive Partitioning",
         author = personList(as.person("Achim Zeileis"), as.person("Torsten Hothorn"),
	                     as.person("Kurt Hornik")),
         journal      = "Journal of Computational and Graphical Statistics",
         year         = "2008",
         volume       = "17",
         number       = "2",
         doi          = "10.1198/106186008X319331",
         pages        = "492--514",

         textVersion =
         paste("Achim Zeileis, Torsten Hothorn and Kurt Hornik (2008).",
               "Model-Based Recursive Partitioning.",
               "Journal of Computational and Graphical Statistics, 17(2), 492--514, DOI: 10.1198/106186008X319331"),
	 header = "If mob() is used additionally cite:"
)


==> anc/simulation/partykit/inst/NEWS.Rd <==

\name{NEWS}
\title{NEWS file for the \pkg{partykit} package}

\section{Changes in Version 1.2-4.2 (2019-06-05)}{
  \subsection{Development version of released version 1.2-4}{
   Applying delevelopment version of the modelparty implementation based on the more 
   flexible tree-fitting function \code{partykit::extree_fit}
   (modelparty_R2.R is used instead of modelparty.R). 
}
}

\section{Changes in Version 1.2-4 (2019-05-17)}{
  \subsection{Bugfixes}{
  \itemize{
    \item{update reference output, fix RNGversion}
  }
}
}

\section{Changes in Version 1.2-3 (2019-01-28)}{
 \subsection{New Features}{
    \itemize{
      \item{\code{varimp} runs in parallel mode, optionally.}
      \item{\code{weights} in \code{cforest} can now be used
            to specify a matrix of weights (number of observations
            times number of trees) to be used for tree induction (this was
            always possible in \code{party::cforest}. This was advertised in
            the documentation but actually not implemented so far.}
    }
  }
  \subsection{Bugfixes}{
  \itemize{
    \item{\code{predict} did not pay attention to \code{xlev}; this caused
          problems when empty factor levels were removed prior to tree fitting. See
         \url{https://stackoverflow.com/questions/51043870/lmtree-suspect-behavior-with-factors}.}
    \item{\code{nodeprune} may have got fitted terminal node numbers wrong,
          spotted by Jason Parker.}
  }
}
}


\section{Changes in Version 1.2-2 (2018-06-05)}{
  \subsection{Bugfixes}{
  \itemize{
    \item{In \code{mob()} using the \code{cluster} argument with a \code{factor}
      variable sometimes lead to \code{NA}s in the covariance matrix estimate
      if empty categories occured in subgroups. The problem had been introduced
      in version 1.2-0 and has been fixed now.}
    \item{Methods for the \code{sctest} generic from the \pkg{strucchange}
      package are now dynamically registered if \pkg{strucchange} is attached.
      Alternatively, the methods can be called directly using their full names
      \code{sctest.constparty} and \code{sctest.modelparty}.}
    \item{The \code{prune.modelparty} function is now fully exported but
      it is also registered with the \code{prune} generic from \pkg{rpart}.}
  }
  }
}

\section{Changes in Version 1.2-1 (2018-04-20)}{
  \subsection{New Features}{
    \itemize{
      \item{New \code{scale} argument for \code{predict} in \code{cforest}.
            For simple regression forests, predicting
            the conditional mean by nearest neighbor weights with
            \code{scale = TRUE} is now
            equivalent to the aggregation of means. The unscaled version
            proposed in <doi:10.1002/sim.1593> can be obtained with
            \code{scale = FALSE}.}
    }
  }
  \subsection{Bugfixes}{
  \itemize{
    \item{Bug fix for case weights in \code{mob()} in previous version (1.2-0)
      introduced a bug in the handling of proportionality weights. Both cases
      are handled correctly now.}
    \item{\code{glmtree} can now handle \code{caseweights = TRUE} correctly
      for \code{vcov} other than the default \code{"opg"}. Internally,
      the \code{glm} objects are adjusted by correcting the dispersion
      estimate and the degrees of freedom.}
    \item{\code{lookahead} did not work in the presence of missing values.}
    \item{Calling \code{partykit::ctree} did not work when partykit was not
      attached.}
    \item{\code{node_inner} now allows to set a different \code{gpar(fontsize = ...)}
      in the inner nodes compared to the overall tree.}
    \item{\code{splittest} asked for Monte-Carlo p-values, even
          when the test statistic was used as criterion.}
  }
  }
}

\section{Changes in Version 1.2-0 (2017-12-18)}{
  \subsection{New Features}{
    \itemize{
      \item{We welcome Heidi Seibold as co-author!}
      \item{Internal re-organisation for \code{ctree} by means of new extensible
            tree infrastructure (available in  \code{extree_data} and 
            \code{extree_fit}). Certain parts of the new infrastructure
            are still experimental. \code{ctree} is fully backward
            compatible.}
      \item{Use \pkg{libcoin} for computing linear test statistics 
            and p-values for \code{ctree}.}
      \item{Use \pkg{inum} for binning (the new \code{nmax} argument).}
      \item{Quadratic test statistics for splitpoint selection are now available for \code{ctree} via 
            \code{ctree_control(splitstat = "quadratic")}.}
      \item{Maximally selected test statistics for variable selection are now available for \code{ctree} via 
            \code{ctree_control(splittest = TRUE)}.}
      \item{Missing values can be treated as a separate category, also
            for splits in numeric variables in \code{ctree} via
            \code{ctree_control(MIA = TRUE)}.}
      \item{Permutation variable importance, including conditional variable
            importance, was added to \pkg{partykit}.}
      \item{New \code{offset} argument in \code{ctree}.}
      \item{New \code{get_paths} for computing paths to nodes.}
      \item{\code{node_barplot} gained a \code{text} argument
            that can be used to draw text labels for the
            percentages displayed.}
      \item{The \code{margins} used in \code{plot.party} can now
            also be set by the user.}
    }
  }
  \subsection{Bugfixes}{
  \itemize{
    \item{Bug fix in \code{mob()} if \code{weights} are used and \code{caseweights = TRUE} (the default).
          The statistics for the parameter instability tests were computed incorrectly and
	  consequently the selection of splitting variables and also the stopping criterion
	  were affected/incorrect.} 
    \item{Avoid log(p) values of \code{-Inf} inside \code{mob()} by replacing weighted averaging
          with naive averaging in the response surface regression output in case
	  the p values are below machine precision.}
    \item{The \code{as.party} method for \code{rpart} objects
          without any splits only returned a naked \code{partynode}
	  rather than a full \code{party}. This has been corrected
	  now.}
    \item{\code{nodeapply} did not produce the same results for permutations of \code{ids}.
          Spotted by Heidi Seibold.}
    \item{Out-of-bag predictions in \code{predict.cforest} were incorrect.}
    \item{\code{perm} in \code{predict} was only considered when
          \code{newdata} was given. Spotted by Heidi Seibold.}
    \item{Don't try to search for binary splits in unordered factors with more than 31
          levels. This potentially caused an integer overrun in previous versions.
          \code{party::ctree()} uses an approximation for binary split
          searches in unordered factors; thus, using \pkg{party} might be an
          alternative.}
  }
  }
}

\section{Changes in Version 1.1-1 (2016-09-20)}{
  \itemize{
    \item{Proper support of quasi-families in \code{glmtree}
          and hence \code{palmtree}.}
    \item{NA handling by following the majority was 
          potentially incorrect in \code{ctree}.}
    \item{Minor speed improvements.}
    \item{Breaking ties before variable selection was
          suboptimal for very small log-p-values.}
  }
}

\section{Changes in Version 1.1-0 (2016-07-14)}{
  \itemize{
    \item{Added a new function \code{palmtree} that fits partially
      additive (generalized) linear model trees. These employ
      model-based recursive partitioning (\code{mob}) based on (generalized)
      linear models with some local (i.e., leaf-specific) and
      some global (i.e., constant throughout the tree) regression
      coefficients.}
    \item{Splits in ordinal variables are now represented correctly 
      in the (still internal) \code{list.rule} method.}
    \item{Kaplan-Meier curves in \code{"constparty"} trees were
      plotted incorrectly due to use a wrong scaling of the
      x-axis. Spotted by Peter Calhoun <calhoun.peter@gmail.com>.}
    \item{Use \code{quote(stats::model.frame)} instead of
      \code{as.name("model.frame")}.}
    \item{The \code{as.party} methods for \code{rpart} and
      \code{Weka_tree} now have a \code{data = TRUE} argument
      so that by default the data is preserved in the \code{party}
      object (instead of an empty model frame).}
    \item{The \code{predict} method for \code{cforest} objects
      did not work for one-row data frames, fixed now.}
    \item{Added \code{rot} and \code{just} arguments to \code{node_barplot}
      for more fine control of x-axis labeling (e.g., with 45 degree
      rotation).}
  }
}

\section{Changes in Version 1.0-5 (2016-02-05)}{
  \itemize{
    \item{The \pkg{partykit} package has now been published in
      \emph{Journal of Machine Learning Research}, 16, 3905-3909.
      \url{http://jmlr.org/papers/v16/hothorn15a.html}}
    \item{Added support for setting background in panel functions.}
    \item{The \code{as.list()} method for \code{partynode} objects
      erroneously created an object \code{thisnode} in the calling
      environment which is avoided now.}
  }
}

\section{Changes in Version 1.0-4 (2015-09-29)}{
  \itemize{
    \item{Bug fix in \code{plot()} method for \code{constparty} objects.
          In the previous partykit version clipping was accidentally 
	  also applied to the axes labels.}
    \item{For \code{constparty} objects \code{plot(..., type = "simple")}
          did not work correctly whereas \code{plot(as.simpleparty(...))}
	  yielded the desired visualization. Now internally \code{as.simpleparty()}
	  is called also in the former case.}
    \item{The \code{as.simpleparty()} method now preserves p-values from
          \code{constparty} objects (if any).}
    \item{Added a \code{getCall()} method for \code{"party"} objects.}
    \item{In the \code{predict()} method for \code{"lmtree"} and \code{"glmtree"}
          objects the \code{offset} (if any) was sometimes ignored. It is
	  now always used in the prediction.}
  }
}

\section{Changes in Version 1.0-3 (2015-08-14)}{
  \itemize{
    \item{Import \code{logrank_trafo} from \pkg{coin}.}
  }
}

\section{Changes in Version 1.0-2 (2015-07-28)}{
  \itemize{
    \item{\code{nodeprune(..., ids = 1)} did not prune the tree to the root
      node. Fixed now.}
    \item{\code{predict.cforest} used \code{na.omit} instead of \code{na.pass}.}
    \item{\code{predict.party} now features new \code{perm} argument for
          permuting splits in specific variables (useful for computing
          permutation variable importances).}
   \item{\code{NAMESPACE} updates.}
  }
}

\section{Changes in Version 1.0-1 (2015-04-07)}{
  \itemize{
    \item{The support for (generalized) linear model trees with just
      a constant regressor has been improved. Now \code{lmtree(y ~ x1 + x2)}
      is short for \code{lmtree(y ~ 1 | x1 + x2)}, analogously for \code{glmtree()}.
      Plotting now also works properly in this case.}

    \item{The \code{as.party()} method for \code{"rpart"} objects did not
      work if one of the partitioning variables was a \code{"character"}
      variable rather than a \code{"factor"}. A suitable work-around has
      been added.}
      
    \item{The \code{node_barplot()} panel function can now also be used
      for multivariate responses, e.g., when all responses are numeric and
      on the same scale.}

    \item{The package now also includes a new data set \code{HuntingSpiders}
      which is essentially a copy of the \code{spider} data from the package
      \pkg{mvpart} that is currently archived on CRAN. The documentation has
      been improved somewhat and is likely to change further to explain how
      the data has been transformed in De'ath (2002).}

    \item{The survival tree example for the GBSG2 data was broken due to
      the response being (incorrectly) also part of the explanatory variables.
      Fixed by using the latest \pkg{Formula} package (at least version 1.2-1).}
  }
}

\section{Changes in Version 1.0-0 (2015-02-20)}{
  \itemize{
    \item{Version 1.0-0 published. This version is described in the MLOSS paper 
          accepted for publication by the Journal of Machine Learning Research today.}
    \item{The unbiased version of \code{cforest} (with \code{replace = FALSE}) is 
          now the default (as in \pkg{party}).}
    \item{Register all S3 methods in \code{NAMESPACE}.}
  }
}

\section{Changes in Version 0.8-4 (2015-01-06)}{
  \itemize{
    \item{Extended \code{mob()} interface by a \code{cluster} argument. This can be
    a vector (numeric, integer, factor) with cluster IDs that are
    then passed on to the 'fit' function (if supported) and used
    for clustering the covariance matrix in the parameter stability
    tests. \code{lmtree()} and \code{glmtree()} hence both gained a \code{cluster}
    argument which is used only for cluster covariances but not
    for the model estimation (i.e., corresponding to a working
    independence model).}

    \item{Optionally, the parameters' variance-covariance matrix in \code{mob()}
    can now be estimated by the sandwich matrix instead of the default
    outer-product-of-gradients (OPG) matrix or the information matrix.}

    \item{Reimplementation of \code{cforest()} available with extended 
    prediction facilities. Both the internal representation and the user interface
    are still under development are likely to change in future versions.}
    
    \item{Added multicore support to \code{mob()}, \code{ctree()}, and \code{cforest()}.
    If control argument \code{cores} is specified (e.g., \code{cores = 4}) then the
    search for the best variable or split point (often involving numerous model fits in
    \code{mob()} or resampling in \code{ctree()}) is carried out using \code{parallel::mclapply()}
    rathern than sequential \code{for()} or \code{sapply()}. Additionally, other
    \code{applyfun}s can be provided, e.g., using networks of workstations etc.}

    \item{Bug fix in \code{mob()} that occurred when regressor variables and
    partitioning variables overlapped and were not sorted in the
    underlying model frame.}
  }
}

\section{Changes in Version 0.8-3 (2014-12-15)}{
  \itemize{
    \item{\pkg{mvpart} was archived 2014-12-15.}
  }
}

\section{Changes in Version 0.8-2 (2014-09-12)}{
  \itemize{
    \item{Fixed an uninitialized memory issue reported by valgrind.}
  }
}

\section{Changes in Version 0.8-1 (2014-09-08)}{
  \itemize{

  \item{partykit now depends on R version >= 3.1.0 in order to import the
        \code{depth()} generic from the \pkg{grid} package.}

  \item{The print methods for \code{party}/\code{partynode} objects with only a root node
    was modified. Now, the terminal panel function is also applied
    if there is only a root node (while previously it was not).}

  \item{ \code{ctree()} now catches \code{sum(weights) <= 1} situations before they 
    lead to an error.}

  \item{ Code from suggested packages is included by using \code{::} syntax as
    required by recent R versions.}
    
  \item{ Argument \code{ytrafo} of \code{ctree()} can now be a function which will be
    updated in every node.}
    
  \item{ A small demo briefly illustrating some memory and speed properties
    has been added. It can be run interactively via
    \code{demo("memory-speed", package = "partykit").}}
    
  \item{ Section 3 of the "constparty" vignette now shows how properties of
    a new tree algorithm can be assessed by using \pkg{partykit} building
    blocks.}
  }
}


\section{Changes in Version 0.8-0 (2014-03-27)}{
  \itemize{

  \item{Major improved version of \pkg{partykit}. The previously existing functions
    in the package were tested and enhanced, new functions and
    extensive vignettes added.}

  \item{Extended and improved introductory documentation. The basic classes
    and class constructors \code{partynode}/\code{partysplit}/\code{party} are introduced in 
    much more detail now in \code{vignette("partykit", package = "partykit")}.}
    
  \item{The class \code{constparty} (inheriting from \code{party}) for representing \code{party}
    objects with constant fits in the nodes (along with coercion methods
    for \code{rpart}, \code{J48}, etc.) is now described in more detail in the new
    \code{vignette("constparty", package = "partykit")}.}

  \item{The package now includes a reimplementation of the model-based
    recursive partitioning algorithm (MOB) using \pkg{partykit} infrastructure.
    The generic algorithm, the corresponding convenience interfaces
    \code{lmtree()} and \code{glmtree()} as well as various illustrations and possible
    extensions are described in detail in the new
    \code{vignette("mob", package = "partykit")}.}

  \item{Improved implementation of conditional inference trees (CTree), see
    the new \code{vignette("ctree", package = "partykit")} for details.}

  \item{New \code{nodeprune()} generic for pruning nodes in all \code{party} trees and
    \code{partynode} objects.}

  \item{Deal with empty levels in \code{ctree()} for \code{teststat = "quad"}
    (bug reported by Wei-Yin Loh <loh_at_stat.wisc.edu>).}

  \item{In \code{predict()} method for \code{constparty} objects, \code{type = "prob"} now returns
    ECDF for numeric responses and \code{type = "response"} the (weighted) mean.}

  \item{New panel function \code{node_ecdf()} for plotting empirical cumulative
    distribution functions in the terminal leaves of \code{constparty} trees.}
  }
}

\section{Changes in Version 0.1-6 (2013-09-03)}{
  \itemize{

  \item{Bug fix in \code{as.party()} method for J48 trees with ordered factors.}
 }
}

\section{Changes in Version 0.1-5 (2013-03-22)}{
  \itemize{

  \item{Fix C code problems reported by clang under OS X.}
  }
}

\section{Changes in Version 0.1-4 (2012-06-05)}{
  \itemize{

  \item{Added \code{node_surv()} for plotting survival ctrees. Accompanying
    infrastructure for survival trees was enhanced.}
    
  \item{\code{ctree()} now checks for (and does not allow) \code{x >= max(x)} splits.}
  }
}

\section{Changes in Version 0.1-3 (2012-01-11)}{
  \itemize{

  \item{Added \pkg{ipred} to the list of suggested packages due to usage of
        GlaucomaM and GBSG2 data in tests/examples.}
  }
}


\section{Changes in Version 0.1-2 (2011-12-18)}{
  \itemize{

  \item{The \code{node_terminal()} panel-generating function is now customizable
    by a FUN argument that is passed to \code{formatinfo()}.}

  \item{The \code{plot()} method for \code{simpleparty} object now sets up a formatting
    function passed to \code{formatinfo()}, both in \code{print()} and \code{plot()}.}

  \item{Fixed bug in \code{pmmlTreeModel()} for processing label IDS in splits when
    not all levels are present.}
  
  \item{Cleaned up unused variables in C code and partial argument matching
    in R code.}
  }
}  

\section{Changes in Version 0.1-1 (2011-09-29)}{
  \itemize{

  \item{First CRAN release.}
  
  \item{See \code{vignette("partykit", package = "partykit")} for a (somewhat rough)
    introduction to the package and its classes/methods.}
  }
}


==> anc/simulation/partykit/inst/doc/constparty.R <==
### R code from vignette source 'constparty.Rnw'

###################################################
### code chunk number 1: setup
###################################################
suppressWarnings(RNGversion("3.5.2"))
options(width = 70)
library("partykit")
set.seed(290875)


###################################################
### code chunk number 2: Titanic
###################################################
data("Titanic", package = "datasets")
ttnc <- as.data.frame(Titanic)
ttnc <- ttnc[rep(1:nrow(ttnc), ttnc$Freq), 1:4]
names(ttnc)[2] <- "Gender"


###################################################
### code chunk number 3: rpart
###################################################
library("rpart")
(rp <- rpart(Survived ~ ., data = ttnc, model = TRUE))


###################################################
### code chunk number 4: rpart-party
###################################################
(party_rp <- as.party(rp))


###################################################
### code chunk number 5: rpart-plot-orig
###################################################
plot(rp)
text(rp)


###################################################
### code chunk number 6: rpart-plot
###################################################
plot(party_rp)


###################################################
### code chunk number 7: rpart-pred
###################################################
all.equal(predict(rp), predict(party_rp, type = "prob"), 
  check.attributes = FALSE)


###################################################
### code chunk number 8: rpart-fitted
###################################################
str(fitted(party_rp))


###################################################
### code chunk number 9: rpart-prob
###################################################
prop.table(do.call("table", fitted(party_rp)), 1)


###################################################
### code chunk number 10: J48
###################################################
if (require("RWeka")) {
  j48 <- J48(Survived ~ ., data = ttnc)
} else {
  j48 <- rpart(Survived ~ ., data = ttnc)
}
print(j48)


###################################################
### code chunk number 11: J48-party
###################################################
(party_j48 <- as.party(j48))


###################################################
### code chunk number 12: J48-plot
###################################################
plot(party_j48)


###################################################
### code chunk number 13: J48-pred
###################################################
all.equal(predict(j48, type = "prob"), predict(party_j48, type = "prob"),
  check.attributes = FALSE)


###################################################
### code chunk number 14: PMML-Titantic
###################################################
ttnc_pmml <- file.path(system.file("pmml", package = "partykit"),
  "ttnc.pmml")
(ttnc_quest <- pmmlTreeModel(ttnc_pmml))


###################################################
### code chunk number 15: PMML-Titanic-plot1
###################################################
plot(ttnc_quest)


###################################################
### code chunk number 16: ttnc2-reorder
###################################################
ttnc2 <- ttnc[, names(ttnc_quest$data)]
for(n in names(ttnc2)) {
  if(is.factor(ttnc2[[n]])) ttnc2[[n]] <- factor(
    ttnc2[[n]], levels = levels(ttnc_quest$data[[n]]))
}


###################################################
### code chunk number 17: PMML-Titanic-augmentation
###################################################
ttnc_quest2 <- party(ttnc_quest$node,
  data = ttnc2,
  fitted = data.frame(
    "(fitted)" = predict(ttnc_quest, ttnc2, type = "node"),
    "(response)" = ttnc2$Survived,
    check.names = FALSE),
  terms = terms(Survived ~ ., data = ttnc2)
)
ttnc_quest2 <- as.constparty(ttnc_quest2)


###################################################
### code chunk number 18: PMML-Titanic-plot2
###################################################
plot(ttnc_quest2)


###################################################
### code chunk number 19: PMML-write
###################################################
library("pmml")
tfile <- tempfile()
write(toString(pmml(rp)), file = tfile)


###################################################
### code chunk number 20: PMML-read
###################################################
(party_pmml <- pmmlTreeModel(tfile))
all.equal(predict(party_rp, newdata = ttnc, type = "prob"), 
  predict(party_pmml, newdata = ttnc, type = "prob"),
  check.attributes = FALSE)


###################################################
### code chunk number 21: mytree-1
###################################################
findsplit <- function(response, data, weights, alpha = 0.01) {

  ## extract response values from data
  y <- factor(rep(data[[response]], weights))

  ## perform chi-squared test of y vs. x
  mychisqtest <- function(x) {
    x <- factor(x)
    if(length(levels(x)) < 2) return(NA)
    ct <- suppressWarnings(chisq.test(table(y, x), correct = FALSE))
    pchisq(ct$statistic, ct$parameter, log = TRUE, lower.tail = FALSE)
  }
  xselect <- which(names(data) != response)
  logp <- sapply(xselect, function(i) mychisqtest(rep(data[[i]], weights)))
  names(logp) <- names(data)[xselect]

  ## Bonferroni-adjusted p-value small enough?
  if(all(is.na(logp))) return(NULL)
  minp <- exp(min(logp, na.rm = TRUE))
  minp <- 1 - (1 - minp)^sum(!is.na(logp))
  if(minp > alpha) return(NULL)

  ## for selected variable, search for split minimizing p-value  
  xselect <- xselect[which.min(logp)]
  x <- rep(data[[xselect]], weights)

  ## set up all possible splits in two kid nodes
  lev <- levels(x[drop = TRUE])
  if(length(lev) == 2) {
    splitpoint <- lev[1]
  } else {
    comb <- do.call("c", lapply(1:(length(lev) - 2),
      function(x) combn(lev, x, simplify = FALSE)))
    xlogp <- sapply(comb, function(q) mychisqtest(x %in% q))
    splitpoint <- comb[[which.min(xlogp)]]
  }

  ## split into two groups (setting groups that do not occur to NA)
  splitindex <- !(levels(data[[xselect]]) %in% splitpoint)
  splitindex[!(levels(data[[xselect]]) %in% lev)] <- NA_integer_
  splitindex <- splitindex - min(splitindex, na.rm = TRUE) + 1L

  ## return split as partysplit object
  return(partysplit(varid = as.integer(xselect),
    index = splitindex,
    info = list(p.value = 1 - (1 - exp(logp))^sum(!is.na(logp)))))
}


###################################################
### code chunk number 22: mytree-2
###################################################
growtree <- function(id = 1L, response, data, weights, minbucket = 30) {

  ## for less than 30 observations stop here
  if (sum(weights) < minbucket) return(partynode(id = id))

  ## find best split
  sp <- findsplit(response, data, weights)
  ## no split found, stop here
  if (is.null(sp)) return(partynode(id = id))

  ## actually split the data
  kidids <- kidids_split(sp, data = data)

  ## set up all daugther nodes
  kids <- vector(mode = "list", length = max(kidids, na.rm = TRUE))
  for (kidid in 1:length(kids)) {
  ## select observations for current node
  w <- weights
  w[kidids != kidid] <- 0
  ## get next node id
  if (kidid > 1) {
    myid <- max(nodeids(kids[[kidid - 1]]))
  } else {
    myid <- id
  }
  ## start recursion on this daugther node
  kids[[kidid]] <- growtree(id = as.integer(myid + 1), response, data, w)
  }

  ## return nodes
  return(partynode(id = as.integer(id), split = sp, kids = kids,
    info = list(p.value = min(info_split(sp)$p.value, na.rm = TRUE))))
}


###################################################
### code chunk number 23: mytree-3
###################################################
mytree <- function(formula, data, weights = NULL) {

  ## name of the response variable
  response <- all.vars(formula)[1]
  ## data without missing values, response comes last
  data <- data[complete.cases(data), c(all.vars(formula)[-1], response)]
  ## data is factors only
  stopifnot(all(sapply(data, is.factor)))

  if (is.null(weights)) weights <- rep(1L, nrow(data))
  ## weights are case weights, i.e., integers
  stopifnot(length(weights) == nrow(data) &
    max(abs(weights - floor(weights))) < .Machine$double.eps)

  ## grow tree
  nodes <- growtree(id = 1L, response, data, weights)

  ## compute terminal node number for each observation
  fitted <- fitted_node(nodes, data = data)
  ## return rich constparty object
  ret <- party(nodes, data = data,
    fitted = data.frame("(fitted)" = fitted,
                        "(response)" = data[[response]],
                        "(weights)" = weights,
                        check.names = FALSE),
    terms = terms(formula))
  as.constparty(ret)
}


###################################################
### code chunk number 24: mytree-4
###################################################
(myttnc <- mytree(Survived ~ Class + Age + Gender, data = ttnc))


###################################################
### code chunk number 25: mytree-5
###################################################
plot(myttnc)


###################################################
### code chunk number 26: mytree-pval
###################################################
nid <- nodeids(myttnc)
iid <- nid[!(nid %in% nodeids(myttnc, terminal = TRUE))]
(pval <- unlist(nodeapply(myttnc, ids = iid,
  FUN = function(n) info_node(n)$p.value)))


###################################################
### code chunk number 27: mytree-nodeprune
###################################################
myttnc2 <- nodeprune(myttnc, ids = iid[pval > 1e-5])


###################################################
### code chunk number 28: mytree-nodeprune-plot
###################################################
plot(myttnc2)


###################################################
### code chunk number 29: mytree-glm
###################################################
logLik(glm(Survived ~ Class + Age + Gender, data = ttnc, 
           family = binomial()))


###################################################
### code chunk number 30: mytree-bs
###################################################
bs <- rmultinom(25, nrow(ttnc), rep(1, nrow(ttnc)) / nrow(ttnc))


###################################################
### code chunk number 31: mytree-ll
###################################################
bloglik <- function(prob, weights)
    sum(weights * dbinom(ttnc$Survived == "Yes", size = 1, 
                         prob[,"Yes"], log = TRUE))


###################################################
### code chunk number 32: mytree-bsll
###################################################
f <- function(w) {
    tr <- mytree(Survived ~ Class + Age + Gender, data = ttnc, weights = w)
    bloglik(predict(tr, newdata = ttnc, type = "prob"), as.numeric(w == 0))
}
apply(bs, 2, f)


###################################################
### code chunk number 33: mytree-node
###################################################
nttnc <- expand.grid(Class = levels(ttnc$Class),
  Gender = levels(ttnc$Gender), Age = levels(ttnc$Age))
nttnc


###################################################
### code chunk number 34: mytree-prob
###################################################
predict(myttnc, newdata = nttnc, type = "node")
predict(myttnc, newdata = nttnc, type = "response")
predict(myttnc, newdata = nttnc, type = "prob")


###################################################
### code chunk number 35: mytree-FUN
###################################################
predict(myttnc, newdata = nttnc, FUN = function(y, w)
  rank(table(rep(y, w))))




==> anc/simulation/partykit/inst/doc/constparty.Rnw <==
\documentclass[nojss]{jss}

%\VignetteIndexEntry{Constant Partying: Growing and Handling Trees with Constant Fits}
%\VignetteDepends{partykit, rpart, RWeka, pmml, datasets}
%\VignetteKeywords{recursive partitioning, regression trees, classification trees, decision trees}
%\VignettePackage{partykit}

%% packages
\usepackage{amstext}
\usepackage{amsfonts}
\usepackage{amsmath}
\usepackage{thumbpdf}
\usepackage{rotating}
%% need no \usepackage{Sweave}

%% additional commands
\newcommand{\squote}[1]{`{#1}'}
\newcommand{\dquote}[1]{``{#1}''}
\newcommand{\fct}[1]{{\texttt{#1()}}}
\newcommand{\class}[1]{\dquote{\texttt{#1}}}
\newcommand{\fixme}[1]{\emph{\marginpar{FIXME} (#1)}}

%% further commands
\renewcommand{\Prob}{\mathbb{P} }
\renewcommand{\E}{\mathbb{E}}
\newcommand{\V}{\mathbb{V}}
\newcommand{\Var}{\mathbb{V}}

\hyphenation{Qua-dra-tic}

\title{Constant Partying: Growing and Handling Trees with Constant Fits}
\author{Torsten Hothorn\\Universit\"at Z\"urich
   \And Achim Zeileis\\Universit\"at Innsbruck}
\Plainauthor{Torsten Hothorn, Achim Zeileis}

\Abstract{
This vignette describes infrastructure for regression and classification trees with simple 
constant fits in each of the terminal nodes. Thus, all observations that are
predicted to be in the same terminal node also receive the same prediction,
e.g., a mean for numeric responses or proportions for categorical responses.
This class of trees is very common and includes all traditional tree variants
(AID, CHAID, CART, C4.5, FACT, QUEST) and also more recent approaches like CTree.
Trees inferred by any of these algorithms could in principle be represented
by objects of class \class{constparty} in \pkg{partykit} that then provides
unified methods for printing, plotting, and predicting. Here, we describe
how one can create \class{constparty} objects by (a)~coercion from other \proglang{R}
classes, (b)~parsing of XML descriptions of trees learned in other software systems,
(c)~learning a tree using one's own algorithm.
}

\Keywords{recursive partitioning, regression trees, classification trees, decision trees}

\Address{
  Torsten Hothorn\\
  Institut f\"ur Epidemiologie, Biostatistik und Pr\"avention \\
  Universit\"at Z\"urich \\
  Hirschengraben 84\\
  CH-8001 Z\"urich, Switzerland \\
  E-mail: \email{Torsten.Hothorn@R-project.org}\\
  URL: \url{http://user.math.uzh.ch/hothorn/}\\

  Achim Zeileis\\
  Department of Statistics \\
  Faculty of Economics and Statistics \\
  Universit\"at Innsbruck \\
  Universit\"atsstr.~15 \\
  6020 Innsbruck, Austria \\
  E-mail: \email{Achim.Zeileis@R-project.org}\\
  URL: \url{http://eeecon.uibk.ac.at/~zeileis/}
}


\begin{document}

\setkeys{Gin}{width=\textwidth}

\SweaveOpts{engine=R, eps=FALSE, keep.source=TRUE, eval=TRUE}

<<setup, echo = FALSE, results = hide>>=
suppressWarnings(RNGversion("3.5.2"))
options(width = 70)
library("partykit")
set.seed(290875)
@

\section{Classes and methods} \label{sec:classes}

This vignette describes the handling of trees with constant fits in the
terminal nodes.  This class of regression models includes most classical
tree algorithms like AID \citep{Morgan+Sonquist:1963}, 
CHAID \citep{Kass:1980}, CART \citep{Breiman+Friedman+Olshen:1984}, 
FACT \citep{Loh+Vanichsetakul1:988}, QUEST \citep{Loh+Shih:1997}, 
C4.5 \citep{Quinlan:1993}, CTree \citep{Hothorn+Hornik+Zeileis:2006} etc.  In this
class of tree models, one can compute simple predictions for new observations,
such as the conditional mean in a regression setup, from the responses of
those learning sample observations in the same terminal node. Therefore,
such predictions can easily be computed if the following pieces of information
are available: the observed responses in the learning sample, the terminal
node IDs assigned to the observations in the learning sample, and potentially
associated weights (if any).

In \pkg{partykit} it is easy to create a \class{party} object that contains
these pieces of information, yielding a \class{constparty} object. The technical
details of the \class{party} class are discussed in detail in Section~3.4 of
\code{vignette("partykit", package = "partykit")}. In addition to the
elements required for any \class{party}, a \class{constparty} needs to have:
variables \code{(fitted)} and \code{(response)} (and \code{(weights)} if
applicable) in the \code{fitted} data frame along with the \code{terms}
for the model. If such a \class{party} has been created, its properties
can be checked and coerced to class \class{constparty} by the \fct{as.constparty}
function.

Note that with such a \class{constparty} object it is possible to compute
all kinds of predictions from the subsample in a given terminal node. For example,
instead the mean response the median (or any other quantile) could be employed.
Similarly, for a categorical response the predicted probabilities (i.e.,
relative frequencies) can be computed or the corresponding mode or a ranking
of the levels etc.

In case the full response from the learning sample is not available but only
the constant fit from each terminal node, then a \class{constparty} cannot
be set up. Specifically, this is the case for trees saved in the XML format
PMML \citep[Predictive Model Markup Language,][]{DMG:2014} that does not provide the full learning
sample. To also support such constant-fit trees based on
simpler information \pkg{partykit} provides the \class{simpleparty} class.
Inspired by the PMML format, this requires that the \code{info} of every node
in the tree provides list elements \code{prediction}, \code{n}, \code{error},
and \code{distribution}. For classification trees these should contain the
following node-specific information: the predicted single predicted factor,
the learning sample size, the misclassification error (in \%), and the absolute
frequencies of all levels. For regression trees the contents should be:
the predicted mean, the learning sample size, the error sum of squares,
and \code{NULL}. The function \fct{as.simpleparty} can also coerce
\class{constparty} trees to \class{simpleparty} trees by computing the
above summary statistics from the full response associated with each node of
the tree.

The remainder of this vignette consists of the following parts:
In Section~\ref{sec:coerce} we assume that the trees
were fitted using some other software (either within or outside of \proglang{R})
and we describe how these models can be coerced to \class{party} objects 
using either the \class{constparty} or \class{simpleparty} class. Emphasize is given to
displaying such trees in textual and graphical ways.
Subsequently, in Section~\ref{sec:mytree}, we show a simple classification
tree algorithm can be easily implemented using the \pkg{partykit} tools, yielding
a \class{constparty} object. Section~\ref{sec:prediction} shows how to compute
predictions in both scenarios before Section~\ref{sec:conclusion} finally gives a
brief conclusion.

\section{Coercing  tree objects} \label{sec:coerce}

For the illustrations, we use the Titanic data set from package \pkg{datasets}, consisting of
four variables on each of the $2201$ Titanic passengers: gender (male, female), age (child, adult), 
and class (1st, 2nd, 3rd, or crew) set up as follows:
<<Titanic>>=
data("Titanic", package = "datasets")
ttnc <- as.data.frame(Titanic)
ttnc <- ttnc[rep(1:nrow(ttnc), ttnc$Freq), 1:4]
names(ttnc)[2] <- "Gender"
@
The response variable describes whether or not the passenger survived the sinking of the ship.

\subsection{Coercing rpart objects}

We first fit a classification tree by means of the the \fct{rpart} function 
from package \pkg{rpart} \citep{rpart} to this data set (make sure to set
\code{model = TRUE}; otherwise \code{model.frame.rpart} will return the
\code{rpart} object and not the data):
<<rpart>>=
library("rpart")
(rp <- rpart(Survived ~ ., data = ttnc, model = TRUE))
@
The \class{rpart} object \code{rp} can be coerced to
a \class{constparty} by \fct{as.party}. Internally, this transforms
the tree structure of the \class{rpart} tree to a \class{partynode} and combines
it with the associated learning sample as described in Section~\ref{sec:classes}.
All of this is done automatically by
<<rpart-party>>=
(party_rp <- as.party(rp))
@
Now, instead of the print method for \class{rpart} objects the print method
for \code{constparty} objects creates a textual display of the tree
structure.  In a similar way, the corresponding \fct{plot} method 
produces a graphical representation of this tree, see Figure~\ref{party_plot}.

\begin{figure}[p!]
\centering
<<rpart-plot-orig, fig = TRUE, width = 10, height = 6>>=
plot(rp)
text(rp)
@

<<rpart-plot, fig = TRUE, width = 10, height = 6>>=
plot(party_rp)
@
\caption{\class{rpart} tree of Titanic data plotted using \pkg{rpart} (top)
and \pkg{partykit} (bottom) infrastructure. \label{party_plot}}
\end{figure}

By default, the \fct{predict} method for \class{rpart} objects computes conditional
class probabilities. The same numbers are returned by the \fct{predict} method
for \Sexpr{class(party_rp)[1L]} objects with \code{type = "prob"} argument (see
Section~\ref{sec:prediction} for more details):
<<rpart-pred>>=
all.equal(predict(rp), predict(party_rp, type = "prob"), 
  check.attributes = FALSE)
@
Predictions are computed based on the \code{fitted} slot of a
\class{constparty} object
<<rpart-fitted>>=
str(fitted(party_rp))
@
which contains the terminal node numbers and the response for each
of the training samples. So, the conditional class probabilities for
each terminal node can be computed via
<<rpart-prob>>=
prop.table(do.call("table", fitted(party_rp)), 1)
@
Optionally, weights can be stored in the \code{fitted} slot as well.

\subsection{Coercing J48 objects}

The \pkg{RWeka} package \citep{RWeka} provides an interface to the
\pkg{Weka} machine learning library and we can use the \fct{J48} function to
fit a J4.8 tree to the Titanic data
<<J48>>=
if (require("RWeka")) {
  j48 <- J48(Survived ~ ., data = ttnc)
} else {
  j48 <- rpart(Survived ~ ., data = ttnc)
}
print(j48)
@
This object can be coerced to a \class{party} object using
<<J48-party>>=
(party_j48 <- as.party(j48))
@
and, again, the print method from the \pkg{partykit} package creates a
textual display.  Note that, unlike the \class{rpart} trees, this tree
includes multiway splits.  The \fct{plot} method draws this tree, see
Figure~\ref{J48_plot}.

\begin{sidewaysfigure}
\centering
<<J48-plot, fig = TRUE, width = 15, height = 9>>=
plot(party_j48)
@
\caption{\class{J48} tree of Titanic data plotted using \pkg{partykit}
         infrastructure. \label{J48_plot}}
\end{sidewaysfigure}

The conditional class probabilities computed by the \fct{predict} methods
implemented in packages \pkg{RWeka} and \pkg{partykit} are equivalent:
<<J48-pred>>=
all.equal(predict(j48, type = "prob"), predict(party_j48, type = "prob"),
  check.attributes = FALSE)
@

In addition to \fct{J48} \pkg{RWeka} provides several other tree learners,
e.g., \fct{M5P} implementing M5' and \fct{LMT} implementing logistic model
trees, respectively. These can also be coerced using \fct{as.party}. However,
as these are not constant-fit trees this yields plain \class{party} trees
with some character information stored in the \code{info} slot.

\subsection{Importing trees from PMML files}

The previous two examples showed how trees learned by other \proglang{R}
packages can be handled in a unified way using \pkg{partykit}. Additionally,
\pkg{partykit} can also be used to import trees from any other software
package that supports the PMML (Predictive Model Markup Language) format.

As an example, we used \proglang{SPSS} to fit a QUEST tree to the Titanic data
and exported this from \proglang{SPSS} in PMML format. This file is shipped along
with the \pkg{partykit} package and we can read it as follows:
<<PMML-Titantic>>=
ttnc_pmml <- file.path(system.file("pmml", package = "partykit"),
  "ttnc.pmml")
(ttnc_quest <- pmmlTreeModel(ttnc_pmml))
@
%
\begin{figure}[t!]
\centering
<<PMML-Titanic-plot1, fig=TRUE, height=9, width=17>>=
plot(ttnc_quest)
@
\caption{QUEST tree for Titanic data, fitted using \proglang{SPSS} and exported
  via PMML. \label{PMML-Titanic-plot1}}
\end{figure}
%
The object \code{ttnc_quest} is of class \class{simpleparty} and the corresponding
graphical display is shown in Figure~\ref{PMML-Titanic-plot1}.
As explained in Section~\ref{sec:classes}, the full learning data are not part of
the PMML description and hence one can only obtain and display the summarized
information provided by PMML.

In this particular case, however, we have the learning data available in \proglang{R}
because we had exported the data from \proglang{R} to begin with. Hence, for this
tree we can augment the \class{simpleparty} with the full learning sample to create
a \class{constparty}. As \proglang{SPSS} had reordered some factor levels we need
to carry out this reordering as well"
<<ttnc2-reorder>>=
ttnc2 <- ttnc[, names(ttnc_quest$data)]
for(n in names(ttnc2)) {
  if(is.factor(ttnc2[[n]])) ttnc2[[n]] <- factor(
    ttnc2[[n]], levels = levels(ttnc_quest$data[[n]]))
}
@
%
Using this data all information for a \class{constparty} can be easily computed:
%
<<PMML-Titanic-augmentation>>=
ttnc_quest2 <- party(ttnc_quest$node,
  data = ttnc2,
  fitted = data.frame(
    "(fitted)" = predict(ttnc_quest, ttnc2, type = "node"),
    "(response)" = ttnc2$Survived,
    check.names = FALSE),
  terms = terms(Survived ~ ., data = ttnc2)
)
ttnc_quest2 <- as.constparty(ttnc_quest2)
@
This object is plotted in Figure~\ref{PMML-Titanic-plot2}.

\begin{figure}[t!]
\centering
<<PMML-Titanic-plot2, fig=TRUE, height=8.5, width=14>>=
plot(ttnc_quest2)
@
\caption{QUEST tree for Titanic data, fitted using \proglang{SPSS}, exported
  via PMML, and transformed into a \class{constparty} object.
  \label{PMML-Titanic-plot2}}
\end{figure}

Furthermore, we briefly point out that there is also the \proglang{R}
package \pkg{pmml} \citep{pmml}, part of the \pkg{rattle} project
\citep{rattle}, that allows to
export PMML files for \pkg{rpart} trees from \proglang{R}. For example,
for the \class{rpart} tree for the Titanic data:
<<PMML-write>>=
library("pmml")
tfile <- tempfile()
write(toString(pmml(rp)), file = tfile)
@
Then, we can simply read this file and inspect the resulting tree
<<PMML-read>>=
(party_pmml <- pmmlTreeModel(tfile))
all.equal(predict(party_rp, newdata = ttnc, type = "prob"), 
  predict(party_pmml, newdata = ttnc, type = "prob"),
  check.attributes = FALSE)
@
Further example PMML files created with \pkg{rattle} are the Data Mining
Group web page, e.g.,
\url{http://www.dmg.org/pmml_examples/rattle_pmml_examples/AuditTree.xml} or
\url{http://www.dmg.org/pmml_examples/rattle_pmml_examples/IrisTree.xml}.


\section{Growing a simple classification tree} \label{sec:mytree}

Although the \pkg{partykit} package offers an extensive toolbox for handling
trees along with implementations of various tree algorithms, it does not offer
unified infrastructure for \emph{growing} trees.  However, once you know how to estimate splits from data, it is
fairly straightforward to implement trees.  Consider a very simple CHAID-style
algorithm (in fact so simple that we would advise \emph{not to use it} for any real
application).  We assume that both response and explanatory variables are
factors, as for the Titanic data set.  First we determine the best
explanatory variable by means of a global $\chi^2$ test, i.e., splitting
up the response into all levels of each explanatory variable. Then,
for the selected explanatory variable we search for the binary best split
by means of $\chi^2$ tests, i.e., we cycle through all potential split
points and assess the quality of the split by comparing the distributions
of the response in the so-defined two groups.  In both cases, we select the
split variable/point with lowest $p$-value from the $\chi^2$ test, however,
only if the global test is significant at Bonferroni-corrected level $\alpha = 0.01$.

This strategy can be implemented based on the data (response and explanatory
variables) and some case weights as follows (\code{response} is just the
name of the response and \code{data} is a data frame with all variables):
<<mytree-1, echo = TRUE>>= 
findsplit <- function(response, data, weights, alpha = 0.01) {

  ## extract response values from data
  y <- factor(rep(data[[response]], weights))

  ## perform chi-squared test of y vs. x
  mychisqtest <- function(x) {
    x <- factor(x)
    if(length(levels(x)) < 2) return(NA)
    ct <- suppressWarnings(chisq.test(table(y, x), correct = FALSE))
    pchisq(ct$statistic, ct$parameter, log = TRUE, lower.tail = FALSE)
  }
  xselect <- which(names(data) != response)
  logp <- sapply(xselect, function(i) mychisqtest(rep(data[[i]], weights)))
  names(logp) <- names(data)[xselect]

  ## Bonferroni-adjusted p-value small enough?
  if(all(is.na(logp))) return(NULL)
  minp <- exp(min(logp, na.rm = TRUE))
  minp <- 1 - (1 - minp)^sum(!is.na(logp))
  if(minp > alpha) return(NULL)

  ## for selected variable, search for split minimizing p-value  
  xselect <- xselect[which.min(logp)]
  x <- rep(data[[xselect]], weights)

  ## set up all possible splits in two kid nodes
  lev <- levels(x[drop = TRUE])
  if(length(lev) == 2) {
    splitpoint <- lev[1]
  } else {
    comb <- do.call("c", lapply(1:(length(lev) - 2),
      function(x) combn(lev, x, simplify = FALSE)))
    xlogp <- sapply(comb, function(q) mychisqtest(x %in% q))
    splitpoint <- comb[[which.min(xlogp)]]
  }

  ## split into two groups (setting groups that do not occur to NA)
  splitindex <- !(levels(data[[xselect]]) %in% splitpoint)
  splitindex[!(levels(data[[xselect]]) %in% lev)] <- NA_integer_
  splitindex <- splitindex - min(splitindex, na.rm = TRUE) + 1L

  ## return split as partysplit object
  return(partysplit(varid = as.integer(xselect),
    index = splitindex,
    info = list(p.value = 1 - (1 - exp(logp))^sum(!is.na(logp)))))
}
@

In order to actually grow a tree on data, 
we have to set up the recursion for growing a recursive 
\class{partynode} structure:
<<mytree-2, echo = TRUE>>=
growtree <- function(id = 1L, response, data, weights, minbucket = 30) {

  ## for less than 30 observations stop here
  if (sum(weights) < minbucket) return(partynode(id = id))

  ## find best split
  sp <- findsplit(response, data, weights)
  ## no split found, stop here
  if (is.null(sp)) return(partynode(id = id))

  ## actually split the data
  kidids <- kidids_split(sp, data = data)

  ## set up all daugther nodes
  kids <- vector(mode = "list", length = max(kidids, na.rm = TRUE))
  for (kidid in 1:length(kids)) {
  ## select observations for current node
  w <- weights
  w[kidids != kidid] <- 0
  ## get next node id
  if (kidid > 1) {
    myid <- max(nodeids(kids[[kidid - 1]]))
  } else {
    myid <- id
  }
  ## start recursion on this daugther node
  kids[[kidid]] <- growtree(id = as.integer(myid + 1), response, data, w)
  }

  ## return nodes
  return(partynode(id = as.integer(id), split = sp, kids = kids,
    info = list(p.value = min(info_split(sp)$p.value, na.rm = TRUE))))
}
@

A very rough sketch of a formula-based user-interface 
sets-up the data and calls \fct{growtree}:
<<mytree-3, echo = TRUE>>=
mytree <- function(formula, data, weights = NULL) {

  ## name of the response variable
  response <- all.vars(formula)[1]
  ## data without missing values, response comes last
  data <- data[complete.cases(data), c(all.vars(formula)[-1], response)]
  ## data is factors only
  stopifnot(all(sapply(data, is.factor)))

  if (is.null(weights)) weights <- rep(1L, nrow(data))
  ## weights are case weights, i.e., integers
  stopifnot(length(weights) == nrow(data) &
    max(abs(weights - floor(weights))) < .Machine$double.eps)

  ## grow tree
  nodes <- growtree(id = 1L, response, data, weights)

  ## compute terminal node number for each observation
  fitted <- fitted_node(nodes, data = data)
  ## return rich constparty object
  ret <- party(nodes, data = data,
    fitted = data.frame("(fitted)" = fitted,
                        "(response)" = data[[response]],
                        "(weights)" = weights,
                        check.names = FALSE),
    terms = terms(formula))
  as.constparty(ret)
}
@
The call to the constructor \fct{party} sets-up a \class{party} object with
the tree structure contained in \code{nodes}, the training samples in
\code{data} and the corresponding \code{terms} object.  Class
\class{constparty} inherits all slots from class \class{party} and has an
additional \code{fitted} slot for storing the terminal node numbers for each
sample in the training data, the response variable(s) and case weights.  The
\code{fitted} slot is a \class{data.frame} containing three variables: The
fitted terminal node identifiers \code{"(fitted)"}, an integer vector of the
same length as \code{data}; the response variables \code{"(response)"} as a
vector (or \code{data.frame} for multivariate responses) with the same
number of observations; and optionally a vector of weights
\code{"(weights)"}.  The additional \code{fitted} slot allows to compute
arbitrary summary measures for each terminal node by simply subsetting the
\code{"(response)"} and \code{"(weights)"} slots by \code{"(fitted)"} before
computing (weighted) means, medians, empirical cumulative distribution
functions, Kaplan-Meier estimates or whatever summary statistic might be
appropriate for a certain response. The \fct{print}, \fct{plot}, and \fct{predict}
methods for class \class{constparty} work this way with suitable defaults for the
summary statistics depending on the class of the response(s).

We now can fit this tree to the Titanic data; the
\fct{print} method provides us with a first overview on the 
resulting model
<<mytree-4, echo = TRUE>>=
(myttnc <- mytree(Survived ~ Class + Age + Gender, data = ttnc))
@
%
\begin{figure}[t!]
\centering
<<mytree-5, echo = FALSE, fig = TRUE, height=8.5, width=14>>=
plot(myttnc)
@
\caption{Classification tree fitted by the \fct{mytree} function to the
  \code{ttnc} data. \label{plottree}}
\end{figure}
%
Of course, we can immediately use \code{plot(myttnc)} to obtain a
graphical representation of this tree, the result is given in
Figure~\ref{plottree}.  The default behavior for trees with categorical
responses is simply inherited from \class{constparty} and hence we
readily obtain bar plots in all terminal nodes.

As the tree is fairly large, we might be interested in pruning the 
tree to a more reasonable size. For this purpose the \pkg{partykit}
package provides the \fct{nodeprune} function that can prune back
to nodes with selected IDs. As \fct{nodeprune} (by design) does not
provide a specific pruning criterion, we need to determine ourselves
which nodes to prune. Here, one idea could be to impose significance
at a higher level than the default $10^{-2}$ -- say $10^{-5}$ to obtain a strongly
pruned tree. Hence we use \fct{nodeapply} to
extract the minimal Bonferroni-corrected $p$-value from all inner nodes:
%
<<mytree-pval, echo = TRUE>>=
nid <- nodeids(myttnc)
iid <- nid[!(nid %in% nodeids(myttnc, terminal = TRUE))]
(pval <- unlist(nodeapply(myttnc, ids = iid,
  FUN = function(n) info_node(n)$p.value)))
@
Then, the pruning of the nodes with the larger $p$-values can be
simply carried out by
%
<<mytree-nodeprune>>=
myttnc2 <- nodeprune(myttnc, ids = iid[pval > 1e-5])
@
%
The corresponding visualization is shown in Figure~\ref{prunetree}.

\setkeys{Gin}{width=0.85\textwidth}
\begin{figure}[t!]
\centering
<<mytree-nodeprune-plot, echo = FALSE, fig = TRUE, height=6, width=10>>=
plot(myttnc2)
@
\caption{Pruned classification tree fitted by the \fct{mytree} function to the
\code{ttnc} data. \label{prunetree}}
\end{figure}
\setkeys{Gin}{width=\textwidth}

The accuracy of the tree built using the default options could be assessed
by the bootstrap, for example.  Here, we want to compare our tree for the
Titanic survivor data with a simple logistic regression model.
First, we fit this simple GLM and compute the (in-sample) log-likelihood:
<<mytree-glm, echo = TRUE>>=
logLik(glm(Survived ~ Class + Age + Gender, data = ttnc, 
           family = binomial()))
@
For our tree, we set-up $25$ bootstrap samples
<<mytree-bs, echo = TRUE>>=
bs <- rmultinom(25, nrow(ttnc), rep(1, nrow(ttnc)) / nrow(ttnc))
@
and implement the log-likelihood of a binomal model
<<mytree-ll, echo = TRUE>>=
bloglik <- function(prob, weights)
    sum(weights * dbinom(ttnc$Survived == "Yes", size = 1, 
                         prob[,"Yes"], log = TRUE))
@
What remains to be done is to iterate over all bootstrap samples, to refit
the tree on the bootstrap sample and to evaluate the log-likelihood on the
out-of-bootstrap samples based on the trees' predictions (details on how
to compute predictions are given in the next section):
<<mytree-bsll, echo = TRUE>>=
f <- function(w) {
    tr <- mytree(Survived ~ Class + Age + Gender, data = ttnc, weights = w)
    bloglik(predict(tr, newdata = ttnc, type = "prob"), as.numeric(w == 0))
}
apply(bs, 2, f)
@
We see that the in-sample log-likelihood of the linear logistic regression
model is much smaller than the out-of-sample log-likelihood found for our
tree and thus we can conclude that our tree-based approach fits data the
better than the linear model.

\section{Predictions} \label{sec:prediction}

As argued in Section~\ref{sec:classes} arbitrary types of predictions can be
computed from \class{constparty} objects because the full empirical distribution
of the response in the learning sample nodes is available. All of these can
be easily computed in the \fct{predict} method for \class{constparty} objects
by supplying a suitable aggregation function. However, as certain
types of predictions are much more commonly used, these are available even more easily
by setting a \code{type} argument.

\begin{table}[b!]
\centering
\begin{tabular}{llll}
\hline
Response class  & \code{type = "node"} & \code{type = "response"} & \code{type = "prob"} \\ \hline
\class{factor}  & terminal node number & majority class           & class probabilities \\
\class{numeric} & terminal node number & mean                     & ECDF \\
\class{Surv}    & terminal node number & median survival time     & Kaplan-Meier \\ \hline
\end{tabular}
\caption{Overview on type of predictions computed by the \fct{predict}
         method for \class{constparty} objects. For multivariate responses,
         combinations thereof are returned. \label{predict-type}}
\end{table}

The prediction \code{type} can either be \code{"node"}, \code{"response"}, or
\code{"prob"} (see Table~\ref{predict-type}). The idea is that \code{"response"} always
returns a prediction of the same class as the original response and \code{"prob"}
returns some object that characterizes the entire empirical distribution. Hence,
for different response classes, different types of predictions are produced, see
Table~\ref{predict-type} for an overview. Additionally, for \class{numeric} responses
\code{type = "quantile"} and \code{type = "density"} is available. By default, these
return functions for computing predicted quantiles and probability densities, respectively,
but optionally these functions can be directly evaluated \code{at} given values and then
return a vector/matrix.

Here, we illustrate all different predictions for all possible combinations
of the explanatory factor levels.
<<mytree-node, echo = TRUE>>=
nttnc <- expand.grid(Class = levels(ttnc$Class),
  Gender = levels(ttnc$Gender), Age = levels(ttnc$Age))
nttnc
@
The corresponding predicted nodes, modes, and probability distributions are:
<<mytree-prob, echo = TRUE>>=
predict(myttnc, newdata = nttnc, type = "node")
predict(myttnc, newdata = nttnc, type = "response")
predict(myttnc, newdata = nttnc, type = "prob")
@
Furthermore, the \fct{predict} method features a \code{FUN} argument that can be used to
compute customized predictions. If we are, say, interested in the
rank of the probabilities for the two classes, we can simply specify a
function that implements this feature:
<<mytree-FUN, echo = TRUE>>=
predict(myttnc, newdata = nttnc, FUN = function(y, w)
  rank(table(rep(y, w))))
@
The user-supplied function \code{FUN} takes two arguments, \code{y} is the
response and \code{w} is a vector of weights (case weights in this situation). Of course,
it would have been easier to do these computations directly on the 
conditional class probabilities (\code{type = "prob"}), but the approach taken here
for illustration generalizes to situations where this is not possible, especially
for numeric responses.

\section{Conclusion} \label{sec:conclusion}

The classes \class{constparty} and \class{simpleparty} introduced here can
be used to represent trees with constant fits in the terminal nodes,
including most of the traditional tree variants.  For a number of
implementations it is possible to convert the resulting trees to one of
these classes, thus offering unified methods for handling constant-fit
trees.  User-extensible methods for printing and plotting these trees are
available.  Also, computing non-standard predictions, such as the median or
empirical cumulative distribution functions, is easily possible within this
framework. With the infrastructure provided in \pkg{partykit} it
is rather straightforward to implement a new (or old) tree algorithm and therefore
a prototype implementation of fancy ideas for improving trees is only a couple lines of
\proglang{R} code away.

\bibliography{party}
    
\end{document}


==> anc/simulation/partykit/inst/doc/ctree.R <==
### R code from vignette source 'ctree.Rnw'
### Encoding: UTF-8

###################################################
### code chunk number 1: setup
###################################################
suppressWarnings(RNGversion("3.5.2"))
options(width = 70, SweaveHooks = list(leftpar = 
    function() par(mai = par("mai") * c(1, 1.1, 1, 1))))
require("partykit")
require("coin")
require("strucchange")
require("coin")
require("Formula")
require("survival")
require("sandwich")
set.seed(290875)


###################################################
### code chunk number 2: party-max
###################################################
ctree_control(teststat = "max")


###################################################
### code chunk number 3: party-max
###################################################
ctree_control(teststat = "quad")


###################################################
### code chunk number 4: party-Bonf
###################################################
ctree_control(testtype = "Bonferroni")


###################################################
### code chunk number 5: party-minsplit
###################################################
ctree_control(minsplit = 20)


###################################################
### code chunk number 6: party-maxsurr
###################################################
ctree_control(maxsurrogate = 3)


###################################################
### code chunk number 7: party-data
###################################################
ls <- data.frame(y = gl(3, 50, labels = c("A", "B", "C")), 
                 x1 = rnorm(150) + rep(c(1, 0, 0), c(50, 50, 50)), 
                 x2 = runif(150))


###################################################
### code chunk number 8: party-formula
###################################################
library("partykit")
ctree(y ~ x1 + x2, data = ls)


###################################################
### code chunk number 9: party-fitted
###################################################
ct <- ctree(y ~ x1 + x2, data = ls)


###################################################
### code chunk number 10: party-print
###################################################
ct


###################################################
### code chunk number 11: party-plot
###################################################
plot(ct)


###################################################
### code chunk number 12: party-nodes
###################################################
ct[1]


###################################################
### code chunk number 13: party-nodelist
###################################################
class(ct[1])


###################################################
### code chunk number 14: party-predict
###################################################
predict(ct, newdata = ls)


###################################################
### code chunk number 15: party-treeresponse
###################################################
predict(ct, newdata = ls[c(1, 51, 101),], type = "prob")


###################################################
### code chunk number 16: party-where
###################################################
predict(ct, newdata = ls[c(1,51,101),], type = "node")


###################################################
### code chunk number 17: party-sctest
###################################################
library("strucchange")
sctest(ct)


###################################################
### code chunk number 18: treepipit-ctree
###################################################
data("treepipit", package = "coin")
tptree <- ctree(counts ~ ., data = treepipit)


###################################################
### code chunk number 19: treepipit-plot
###################################################
plot(tptree, terminal_panel = node_barplot)


###################################################
### code chunk number 20: treepipit-x
###################################################
p <- info_node(node_party(tptree))$p.value
n <- table(predict(tptree, type = "node"))


###################################################
### code chunk number 21: glaucoma-ctree
###################################################
data("GlaucomaM", package = "TH.data")
gtree <- ctree(Class ~ ., data = GlaucomaM)


###################################################
### code chunk number 22: glaucoma-x
###################################################
sp <- split_node(node_party(gtree))$varID


###################################################
### code chunk number 23: glaucoma-plot
###################################################
plot(gtree)


###################################################
### code chunk number 24: glaucoma-plot-inner
###################################################
plot(gtree, inner_panel = node_barplot, 
     edge_panel = function(...) invisible(), tnex = 1)


###################################################
### code chunk number 25: glaucoma-plot2 (eval = FALSE)
###################################################
## plot(gtree)


###################################################
### code chunk number 26: glaucoma-plot-inner (eval = FALSE)
###################################################
## plot(gtree, inner_panel = node_barplot, 
##      edge_panel = function(...) invisible(), tnex = 1)


###################################################
### code chunk number 27: glaucoma-prediction
###################################################
table(predict(gtree), GlaucomaM$Class)


###################################################
### code chunk number 28: glaucoma-classprob
###################################################
prob <- predict(gtree, type = "prob")[,1] + 
                runif(nrow(GlaucomaM), min = -0.01, max = 0.01)
splitvar <- character_split(split_node(node_party(gtree)), 
                            data = data_party(gtree))$name
plot(GlaucomaM[[splitvar]], prob, 
     pch = as.numeric(GlaucomaM$Class), ylab = "Conditional Class Prob.",
     xlab = splitvar)
abline(v = split_node(node_party(gtree))$breaks, lty = 2)
legend(0.15, 0.7, pch = 1:2, legend = levels(GlaucomaM$Class), bty = "n")


###################################################
### code chunk number 29: GBSGS-ctree
###################################################
data("GBSG2", package = "TH.data")  
library("survival")
(stree <- ctree(Surv(time, cens) ~ ., data = GBSG2))


###################################################
### code chunk number 30: GBSG2-plot
###################################################
plot(stree)


###################################################
### code chunk number 31: GBSG2-KM
###################################################
pn <- predict(stree, newdata = GBSG2[1:2,], type = "node")
n <- predict(stree, type = "node")
survfit(Surv(time, cens) ~ 1, data = GBSG2, subset = (n == pn[1]))
survfit(Surv(time, cens) ~ 1, data = GBSG2, subset = (n == pn[2]))


###################################################
### code chunk number 32: mammo-ctree
###################################################
data("mammoexp", package = "TH.data")
mtree <- ctree(ME ~ ., data = mammoexp)


###################################################
### code chunk number 33: mammo-plot
###################################################
plot(mtree)


###################################################
### code chunk number 34: spider-ctree
###################################################
data("HuntingSpiders", package = "partykit")
sptree <- ctree(arct.lute + pard.lugu + zora.spin + pard.nigr +
  pard.pull + aulo.albi + troc.terr + alop.cune + pard.mont + alop.acce +
  alop.fabr + arct.peri ~ herbs + reft + moss + sand + twigs + water,
  data = HuntingSpiders, teststat = "max", minsplit = 5,
  pargs = GenzBretz(abseps = .1, releps = .1))


###################################################
### code chunk number 35: spider-plot1
###################################################
plot(sptree, terminal_panel = node_barplot)


###################################################
### code chunk number 36: spider-plot2
###################################################
plot(sptree)


###################################################
### code chunk number 37: party-setup
###################################################
library("party")
set.seed(290875)


###################################################
### code chunk number 38: party-airq
###################################################
data("airquality", package = "datasets")
airq <- subset(airquality, !is.na(Ozone))
(airct_party <- party::ctree(Ozone ~ ., data = airq, 
     controls = party::ctree_control(maxsurrogate = 3)))
mean((airq$Ozone - predict(airct_party))^2)


###################################################
### code chunk number 39: partykit-airq
###################################################
(airct_partykit <- partykit::ctree(Ozone ~ ., data = airq, 
     control = partykit::ctree_control(maxsurrogate = 3, 
                                       numsurrogate = TRUE)))
mean((airq$Ozone - predict(airct_partykit))^2)
table(predict(airct_party, type = "node"),
      predict(airct_partykit, type = "node"))
max(abs(predict(airct_party) - predict(airct_partykit)))


###################################################
### code chunk number 40: party-partykit-airq
###################################################
airct_party@tree$criterion
info_node(node_party(airct_partykit))


###################################################
### code chunk number 41: party-partykit-iris
###################################################
(irisct_party <- party::ctree(Species ~ .,data = iris))
(irisct_partykit <- partykit::ctree(Species ~ .,data = iris, 
control = partykit::ctree_control(splitstat = "maximum")))
table(predict(irisct_party, type = "node"),
      predict(irisct_partykit, type = "node"))


###################################################
### code chunk number 42: party-iris
###################################################
tr_party <- treeresponse(irisct_party, newdata = iris)


###################################################
### code chunk number 43: partykit-iris
###################################################
tr_partykit <- predict(irisct_partykit, type = "prob", 
                       newdata = iris)
max(abs(do.call("rbind", tr_party) - tr_partykit))


###################################################
### code chunk number 44: party-partykit-mammoexp
###################################################
### ordinal regression
data("mammoexp", package = "TH.data")
(mammoct_party <- party::ctree(ME ~ ., data = mammoexp))
### estimated class probabilities
tr_party <- treeresponse(mammoct_party, newdata = mammoexp)
(mammoct_partykit <- partykit::ctree(ME ~ ., data = mammoexp))
### estimated class probabilities
tr_partykit <- predict(mammoct_partykit, newdata = mammoexp, type = "prob")
max(abs(do.call("rbind", tr_party) - tr_partykit))


###################################################
### code chunk number 45: party-partykit-GBSG2
###################################################
data("GBSG2", package = "TH.data")
(GBSG2ct_party <- party::ctree(Surv(time, cens) ~ .,data = GBSG2))
(GBSG2ct_partykit <- partykit::ctree(Surv(time, cens) ~ .,data = GBSG2))


###################################################
### code chunk number 46: party-partykit-KM
###################################################
tr_party <- treeresponse(GBSG2ct_party, newdata = GBSG2)
tr_partykit <- predict(GBSG2ct_partykit, newdata = GBSG2, type = "prob")
all.equal(lapply(tr_party, function(x) unclass(x)[!(names(x) %in% "call")]),
lapply(tr_partykit, function(x) unclass(x)[!(names(x) %in% "call")]),
check.names = FALSE)


###################################################
### code chunk number 47: nf-alpha
###################################################
(airct_partykit_1 <- partykit::ctree(Ozone ~ ., data = airq, 
     control = partykit::ctree_control(maxsurrogate = 3, alpha = 0.001,
                                       numsurrogate = FALSE)))
depth(airct_partykit_1)
mean((airq$Ozone - predict(airct_partykit_1))^2)


###################################################
### code chunk number 48: nf-maxstat
###################################################
(airct_partykit <- partykit::ctree(Ozone ~ ., data = airq, 
     control = partykit::ctree_control(maxsurrogate = 3, splittest = TRUE,
                                       testtype = "MonteCarlo"))) 


###################################################
### code chunk number 49: nf-nmax
###################################################
(irisct_partykit_1 <- partykit::ctree(Species ~ .,data = iris, 
control = partykit::ctree_control(splitstat = "maximum", nmax = 25)))
table(predict(irisct_partykit), predict(irisct_partykit_1))


###################################################
### code chunk number 50: nf-multiway
###################################################
GBSG2$tgrade <- factor(GBSG2$tgrade, ordered = FALSE)
(GBSG2ct_partykit <- partykit::ctree(Surv(time, cens) ~ tgrade,
    data = GBSG2, control = partykit::ctree_control(multiway = TRUE, 
                                                    alpha = .5)))


###################################################
### code chunk number 51: nf-cluster
###################################################
airq$month <- factor(airq$Month)
(airct_partykit_3 <- partykit::ctree(Ozone ~ Solar.R + Wind + Temp, data = airq,
cluster = month, control = partykit::ctree_control(maxsurrogate = 3)))
info_node(node_party(airct_partykit_3))
mean((airq$Ozone - predict(airct_partykit_3))^2)


###################################################
### code chunk number 52: nf-ytrafo-1
###################################################
### with weight-dependent log-rank scores
### log-rank trafo for observations in this node only (= weights > 0)
h <- function(y, x, start = NULL, weights, offset, estfun = TRUE, object = FALSE, ...) {
    if (is.null(weights)) weights <- rep(1, NROW(y))
    s <- logrank_trafo(y[weights > 0,,drop = FALSE])
    r <- rep(0, length(weights))
    r[weights > 0] <- s
    list(estfun = matrix(as.double(r), ncol = 1), converged = TRUE, unweighted = TRUE)
}
partykit::ctree(Surv(time, cens) ~ ., data = GBSG2, ytrafo = h)


###################################################
### code chunk number 53: nf-ytrafo-2
###################################################
### normal varying intercept / varying coefficient model (aka "mob")
h <- function(y, x, start = NULL, weights = NULL, offset = NULL, cluster = NULL, ...)
  glm(y ~ 0 + x, family = gaussian(), start = start, weights = weights, ...)
(airct_partykit_4 <- partykit::ctree(Ozone ~ Temp | Solar.R + Wind, 
    data = airq, cluster = month, ytrafo = h, 
    control = partykit::ctree_control(maxsurrogate = 3)))
airq$node <- factor(predict(airct_partykit_4, type = "node"))
summary(m <- glm(Ozone ~ node + node:Temp - 1, data = airq))
mean((predict(m) - airq$Ozone)^2)


###################################################
### code chunk number 54: airq-mob
###################################################
airq_lmtree <- partykit::lmtree(Ozone ~ Temp | Solar.R + Wind, 
                                data = airq, cluster = month)
info_node(node_party(airq_lmtree))
mean((predict(airq_lmtree, newdata = airq) - airq$Ozone)^2)


###################################################
### code chunk number 55: closing
###################################################
detach(package:party)




==> anc/simulation/partykit/inst/doc/ctree.Rnw <==
\documentclass[nojss]{jss}

%\VignetteIndexEntry{ctree: Conditional Inference Trees}
%\VignetteDepends{coin, TH.data, survival, strucchange, Formula, sandwich, datasets}
%\VignetteKeywords{conditional inference, non-parametric models, recursive partitioning}
%\VignettePackage{partykit}

%% packages
\usepackage{amstext}
\usepackage{amsfonts}
\usepackage{amsmath}
\usepackage{thumbpdf}
\usepackage{rotating}
%% need no \usepackage{Sweave}
\usepackage[utf8]{inputenc}

%% commands
\newcommand{\fixme}[1]{\emph{\marginpar{FIXME} (#1)}}
\renewcommand{\Prob}{\mathbb{P} }
\renewcommand{\E}{\mathbb{E}}
\newcommand{\V}{\mathbb{V}}
\newcommand{\Var}{\mathbb{V}}
\newcommand{\R}{\mathbb{R} }
\newcommand{\N}{\mathbb{N} }
\newcommand{\C}{\mathbb{C} }
\newcommand{\argmin}{\operatorname{argmin}\displaylimits}
\newcommand{\argmax}{\operatorname{argmax}\displaylimits}
\newcommand{\LS}{\mathcal{L}_n}
\newcommand{\TS}{\mathcal{T}_n}
\newcommand{\LSc}{\mathcal{L}_{\text{comb},n}}
\newcommand{\LSbc}{\mathcal{L}^*_{\text{comb},n}}
\newcommand{\F}{\mathcal{F}}
\newcommand{\A}{\mathcal{A}}
\newcommand{\yn}{y_{\text{new}}}
\newcommand{\z}{\mathbf{z}}
\newcommand{\X}{\mathbf{X}}
\newcommand{\Y}{\mathbf{Y}}
\newcommand{\sX}{\mathcal{X}}
\newcommand{\sY}{\mathcal{Y}}
\newcommand{\T}{\mathbf{T}}
\newcommand{\x}{\mathbf{x}}
\renewcommand{\a}{\mathbf{a}}
\newcommand{\xn}{\mathbf{x}_{\text{new}}}
\newcommand{\y}{\mathbf{y}}
\newcommand{\w}{\mathbf{w}}
\newcommand{\ws}{\mathbf{w}_\cdot}
\renewcommand{\t}{\mathbf{t}}
\newcommand{\M}{\mathbf{M}}
\renewcommand{\vec}{\text{vec}}
\newcommand{\B}{\mathbf{B}}
\newcommand{\K}{\mathbf{K}}
\newcommand{\W}{\mathbf{W}}
\newcommand{\D}{\mathbf{D}}
\newcommand{\I}{\mathbf{I}}
\newcommand{\bS}{\mathbf{S}}
\newcommand{\cellx}{\pi_n[\x]}
\newcommand{\partn}{\pi_n(\mathcal{L}_n)}
\newcommand{\err}{\text{Err}}
\newcommand{\ea}{\widehat{\text{Err}}^{(a)}}
\newcommand{\ecv}{\widehat{\text{Err}}^{(cv1)}}
\newcommand{\ecvten}{\widehat{\text{Err}}^{(cv10)}}
\newcommand{\eone}{\widehat{\text{Err}}^{(1)}}
\newcommand{\eplus}{\widehat{\text{Err}}^{(.632+)}}
\newcommand{\eoob}{\widehat{\text{Err}}^{(oob)}}
\newcommand{\bft}{\mathbf{t}}

\hyphenation{Qua-dra-tic}

\title{\texttt{ctree}: Conditional Inference Trees}
\Plaintitle{ctree: Conditional Inference Trees}

\author{Torsten Hothorn\\Universit\"at Z\"urich
   \And Kurt Hornik\\Wirtschaftsuniversit\"at Wien
   \And Achim Zeileis\\Universit\"at Innsbruck}
\Plainauthor{Torsten Hothorn, Kurt Hornik, Achim Zeileis}

\Abstract{
  This vignette describes the new reimplementation of conditional inference trees (CTree)
  in the \proglang{R} package \pkg{partykit}. CTree is a non-parametric class of regression
  trees embedding tree-structured regression models into a well defined theory of
  conditional inference procedures. It is applicable to all kinds of regression problems,
  including nominal, ordinal, numeric, censored as well as multivariate response
  variables and arbitrary measurement scales of the covariates.
  The vignette comprises a practical guide to exploiting the flexible
  and extensible computational tools in \pkg{partykit} for fitting and
  visualizing conditional inference trees.
}
\Keywords{conditional inference, non-parametric models, recursive partitioning}

\Address{
  Torsten Hothorn\\
  Institut f\"ur Epidemiologie, Biostatistik und Pr\"avention \\
  Universit\"at Z\"urich \\
  Hirschengraben 84\\
  CH-8001 Z\"urich, Switzerland \\
  E-mail: \email{Torsten.Hothorn@R-project.org}\\
  URL: \url{http://user.math.uzh.ch/hothorn/}\\

  Kurt Hornik \\
  Institute for Statistics and Mathematics\\
  WU Wirtschaftsuniversit\"at Wien\\
  Welthandelsplatz 1 \\
  1020 Wien, Austria\\
  E-mail: \email{Kurt.Hornik@R-project.org} \\
  URL: \url{http://statmath.wu.ac.at/~hornik/}\\

  Achim Zeileis \\
  Department of Statistics \\
  Faculty of Economics and Statistics \\
  Universit\"at Innsbruck \\
  Universit\"atsstr.~15 \\
  6020 Innsbruck, Austria \\
  E-mail: \email{Achim.Zeileis@R-project.org} \\
  URL: \url{http://eeecon.uibk.ac.at/~zeileis/}
}


\begin{document}

<<setup, echo = FALSE, results = hide>>=
suppressWarnings(RNGversion("3.5.2"))
options(width = 70, SweaveHooks = list(leftpar = 
    function() par(mai = par("mai") * c(1, 1.1, 1, 1))))
require("partykit")
require("coin")
require("strucchange")
require("coin")
require("Formula")
require("survival")
require("sandwich")
set.seed(290875)
@

\setkeys{Gin}{width=\textwidth}

\section{Overview}

This vignette describes conditional inference trees
\citep{Hothorn+Hornik+Zeileis:2006} along with its new and improved
reimplementation in package \pkg{partykit}.  Originally, the method was
implemented in the package \pkg{party} almost entirely in \proglang{C} while
the new implementation is now almost entirely in \proglang{R}.  In
particular, this has the advantage that all the generic infrastructure from
\pkg{partykit} can be reused, making many computations more modular and
easily extensible.  Hence, \code{partykit::ctree} is the new reference
implementation that will be improved and developed further in the future.

In almost all cases, the two implementations will produce identical trees.
In exceptional cases, additional parameters have to be specified in order to
ensure backward compatibility. These and novel features in
\code{ctree:partykit} are introduced in Section~\ref{sec:novel}.

\section{Introduction}

The majority of recursive partitioning algorithms 
are special cases of a simple two-stage algorithm: 
First partition the observations by univariate splits in a recursive way and
second fit a constant model in each cell of the resulting partition.
The most popular implementations of such algorithms are `CART' 
\citep{Breiman+Friedman+Olshen:1984} and `C4.5' \citep{Quinlan:1993}. Not unlike AID,   
both perform an exhaustive search over all possible splits maximizing an
information measure of node impurity selecting the 
covariate showing the best split.
This approach has two fundamental problems: overfitting and a selection 
bias towards covariates with many possible splits. 
With respect to the 
overfitting problem \cite{Mingers:1987} notes that the algorithm
\begin{quote}
[\ldots] has no concept of statistical significance, and so cannot
distinguish between a significant and an insignificant improvement in the
information measure.
\end{quote}
With conditional inference trees \citep[see][for a full description of its
methodological foundations]{Hothorn+Hornik+Zeileis:2006}
we enter at the point where \cite{White+Liu:1994} demand for
\begin{quote}
[\ldots] a \textit{statistical} approach [to recursive partitioning] which
takes
into account the \textit{distributional} properties of the measures.
\end{quote} 
We present a unified framework embedding recursive binary partitioning into
the well defined theory of permutation tests developed by
\cite{Strasser+Weber:1999}.
The conditional distribution of statistics measuring the association between
responses and covariates is the basis for an unbiased selection among
covariates measured at different scales. 
Moreover, multiple test procedures are applied to determine whether no
significant
association between any of the covariates and the response can be stated and 
the recursion needs to stop.

\section{Recursive binary partitioning} \label{algo}

We focus on regression models describing the conditional distribution of a
response variable $\Y$ given the status of $m$ covariates by
means of tree-structured recursive partitioning. The response $\Y$ from some
sample space $\sY$ may be multivariate as well. 
The $m$-dimensional covariate vector $\X = (X_1, \dots, X_m)$ is taken 
from a sample space $\sX = \sX_1 \times \cdots \times \sX_m$.
Both response variable and covariates may be measured
at arbitrary scales.
We assume that the conditional distribution $D(\Y | \X)$ of the response 
$\Y$ given the covariates $\X$ depends on a function $f$ of the covariates
\begin{eqnarray*} 
D(\Y | \X) = D(\Y | X_1, \dots, X_m) = D(\Y | f( X_1, \dots,
X_m)),
\end{eqnarray*}
where we restrict ourselves to partition based regression relationships,
i.e., $r$ disjoint cells $B_1, \dots, B_r$ partitioning the covariate space $\sX
= \bigcup_{k = 1}^r B_k$.
A model of the regression relationship is to be fitted based on a learning 
sample $\LS$, i.e., a random sample of $n$ independent and
identically distributed observations, possibly with some covariates $X_{ji}$
missing,
\begin{eqnarray*}
\LS & = & \{ (\Y_i, X_{1i}, \dots, X_{mi}); i = 1, \dots, n \}.
\end{eqnarray*}
A generic algorithm for recursive binary partitioning for a given learning
sample $\LS$ can be formulated using non-negative integer valued case weights $\w
= (w_1, \dots, w_n)$. Each node of a tree is represented by a vector of
case weights having non-zero elements when the corresponding observations
are elements of the node and are zero otherwise. The following algorithm
implements recursive binary partitioning:
\begin{enumerate}
\item For case weights $\w$ test the global null hypothesis of independence between
      any of the $m$ covariates and the response. Stop if this 
      hypothesis cannot be rejected. 
      Otherwise select the covariate $X_{j^*}$ with strongest 
      association to $\Y$.
\item Choose a set $A^* \subset \sX_{j^*}$ in order to split $\sX_{j^*}$ into
      two disjoint sets $A^*$ and $\sX_{j^*} \setminus A^*$. 
      The case weights $\w_\text{left}$ and $\w_\text{right}$ determine the
      two subgroups with $w_{\text{left},i} = w_i I(X_{j^*i} \in A^*)$ and 
      $w_{\text{right},i} = w_i I(X_{j^*i} \not\in A^*)$ for all $i = 1,
      \dots, n$ ($I(\cdot)$ denotes the indicator function).
\item Recursively repeat steps 1 and 2 with modified case weights 
      $\w_\text{left}$ and $\w_\text{right}$, respectively.
\end{enumerate}
The separation of variable
selection and splitting procedure into steps 1 and 2 of the algorithm
is the key for the construction of interpretable tree
structures not suffering a systematic tendency towards covariates with many
possible splits or many missing values. In addition, a statistically
motivated and intuitive stopping criterion can be implemented: We stop 
when the global null hypothesis of independence between the
response and any of the $m$ covariates cannot be rejected at a pre-specified
nominal level~$\alpha$. The algorithm induces a partition $\{B_1, \dots, B_r\}$ of
the covariate space $\sX$, where each cell $B \in \{B_1, \dots, B_r\}$ 
is associated with a vector of case weights. 


\section{Recursive partitioning by conditional inference} \label{framework}

In the main part of this section we focus on step 1 of the generic algorithm.
Unified tests for independence are constructed by means of the conditional
distribution of linear statistics in the permutation test framework
developed by \cite{Strasser+Weber:1999}. The determination of the best binary split
in one selected covariate and the handling of missing values
is performed based on standardized linear statistics within the same
framework as well. 

\subsection{Variable selection and stopping criteria}

At step 1 of the generic algorithm given in Section~\ref{algo} we face an 
independence problem. We need to decide whether there is any information
about the response variable covered by any of the $m$  covariates. In each node
identified by case weights $\w$, the
global hypothesis of independence is formulated in terms of the $m$ partial hypotheses
$H_0^j: D(\Y | X_j) = D(\Y)$ with global null hypothesis $H_0 = \bigcap_{j = 1}^m
H_0^j$.
When we are not able to reject $H_0$ at a pre-specified 
level $\alpha$, we stop the recursion.
If the global hypothesis can be rejected, we measure the association
between $\Y$ and each of the covariates $X_j, j = 1, \dots, m$, by
test statistics or $P$-values indicating the deviation from the partial
hypotheses $H_0^j$.  

For notational convenience and without loss of generality we assume that the
case weights $w_i$ are either zero or one. The symmetric group of all
permutations of  the elements of $(1, \dots, n)$ with corresponding case
weights $w_i = 1$ is denoted by $S(\LS, \w)$. A more general notation is
given in the Appendix. We measure the association between $\Y$ and $X_j, j = 1, \dots, m$, 
by linear statistics of the form
\begin{eqnarray} \label{linstat}
\T_j(\LS, \w) = \vec \left( \sum_{i=1}^n w_i g_j(X_{ji})
h(\Y_i, (\Y_1, \dots, \Y_n))^\top \right) \in \R^{p_jq}
\end{eqnarray}
where $g_j: \sX_j \rightarrow \R^{p_j}$ is a non-random transformation of
the covariate $X_j$. The transformation may be specified using the
\code{xtrafo} argument (Note: this argument is currently not implemented
in \code{partykit::ctree} but is available from \code{party::ctree}).
%%If, for example, a ranking \textit{both}
%%\code{x1} and \code{x2} is required,
%%<<party-xtrafo, echo = TRUE, results = hide>>=
%%party:::ctree(y ~ x1 + x2, data = ls, xtrafo = function(data) trafo(data,
%%numeric_trafo = rank))
%%@
%%can be used. 
The \emph{influence function} 
$h: \sY \times \sY^n \rightarrow
\R^q$ depends on the responses $(\Y_1, \dots, \Y_n)$ in a permutation
symmetric way. 
%%, i.e., $h(\Y_i, (\Y_1, \dots, \Y_n)) = h(\Y_i, (\Y_{\sigma(1)}, \dots,
%%\Y_{\sigma(n)}))$ for all permutations $\sigma \in S(\LS, \w)$. 
Section~\ref{examples} explains how to choose $g_j$ and $h$ in different 
practical settings. A $p_j \times q$ matrix is converted into a 
$p_jq$ column vector by column-wise combination using the `vec' operator. 
The influence function can be specified using the \code{ytrafo} argument.

The distribution of $\T_j(\LS, \w)$ under $H_0^j$ depends on the joint
distribution of $\Y$ and $X_j$, which is unknown under almost all practical
circumstances. At least under the null hypothesis one can dispose of this
dependency by fixing the covariates and conditioning on all possible 
permutations of the responses. This principle leads to test procedures known
as \textit{permutation tests}. 
The conditional expectation $\mu_j \in \R^{p_jq}$ and covariance $\Sigma_j
\in \R^{p_jq \times p_jq}$ of $\T_j(\LS, \w)$ under $H_0$ given
all permutations $\sigma \in S(\LS, \w)$ of the responses are derived by
\cite{Strasser+Weber:1999}: 
\begin{eqnarray}
\mu_j & = & \E(\T_j(\LS, \w) | S(\LS, \w)) = 
\vec \left( \left( \sum_{i = 1}^n w_i g_j(X_{ji}) \right) \E(h | S(\LS,
\w))^\top
\right), \nonumber \\
\Sigma_j & = & \V(\T_j(\LS, \w) | S(\LS, \w)) \nonumber \\
& = & 
    \frac{\ws}{\ws - 1}  \V(h | S(\LS, \w)) \otimes
        \left(\sum_i w_i  g_j(X_{ji}) \otimes w_i  g_j(X_{ji})^\top \right) \label{expectcovar}
\\
& - & \frac{1}{\ws - 1}  \V(h | S(\LS, \w))  \otimes \left(
        \sum_i w_i g_j(X_{ji}) \right)
\otimes \left( \sum_i w_i g_j(X_{ji})\right)^\top 
\nonumber
\end{eqnarray}
where $\ws = \sum_{i = 1}^n w_i$ denotes the sum of the case weights,
$\otimes$ is the Kronecker product and the conditional expectation of the
influence function is 
\begin{eqnarray*}
\E(h | S(\LS, \w)) = \ws^{-1} \sum_i w_i h(\Y_i, (\Y_1, \dots, \Y_n)) \in
\R^q
\end{eqnarray*} 
with corresponding $q \times q$ covariance matrix
\begin{eqnarray*}
\V(h | S(\LS, \w)) = \ws^{-1} \sum_i w_i \left(h(\Y_i, (\Y_1, \dots, \Y_n)) - \E(h | S(\LS, \w))
\right) \\
\left(h(\Y_i, (\Y_1, \dots, \Y_n)) - \E(h | S(\LS, \w))\right)^\top.
\end{eqnarray*}
Having the conditional expectation and covariance at hand we are able to
standardize a linear statistic $\T \in \R^{pq}$ of the form
(\ref{linstat}) for some $p \in \{p_1, \dots, p_m\}$. 
Univariate test statistics~$c$ mapping an observed multivariate 
linear statistic $\bft \in
\R^{pq}$ into the real line can be of arbitrary form.  An obvious choice is
the maximum of the absolute values of the standardized linear statistic
\begin{eqnarray*}
c_\text{max}(\bft, \mu, \Sigma)  = \max_{k = 1, \dots, pq} \left| \frac{(\bft -
\mu)_k}{\sqrt{(\Sigma)_{kk}}} \right|
\end{eqnarray*}
utilizing the conditional expectation $\mu$ and covariance matrix
$\Sigma$. The application of a quadratic form $c_\text{quad}(\bft, \mu, \Sigma)  = 
(\bft - \mu) \Sigma^+ (\bft - \mu)^\top$ is one alternative, although
computationally more expensive because the Moore-Penrose 
inverse $\Sigma^+$ of $\Sigma$ is involved.

The type of test statistic to be used can be specified by means of the
\code{ctree\_control} function, for example
<<party-max, echo = TRUE, results = hide>>=
ctree_control(teststat = "max")
@
uses $c_\text{max}$ and 
<<party-max, echo = TRUE, results = hide>>=
ctree_control(teststat = "quad")
@
takes $c_\text{quad}$ (the default).

It is important to note that the test statistics $c(\bft_j, \mu_j, \Sigma_j),
j = 1, \dots, m$, cannot be directly compared in an unbiased  
way unless all of the covariates are measured at the same scale, i.e.,
$p_1 = p_j, j = 2, \dots, m$. 
In order to allow for an unbiased variable selection we need to switch to
the $P$-value scale because $P$-values for the conditional distribution of test
statistics $c(\T_j(\LS, \w), \mu_j, \Sigma_j)$ 
can be directly compared among covariates
measured at different scales. In step 1 of the generic algorithm we 
select the covariate with minimum $P$-value, i.e., the covariate $X_{j^*}$
with $j^*  =  \argmin_{j = 1, \dots, m} P_j$, where
\begin{displaymath}
P_j  =  \Prob_{H_0^j}(c(\T_j(\LS, \w), \mu_j,
            \Sigma_j) \ge c(\bft_j, \mu_j, \Sigma_j) | S(\LS, \w))
\end{displaymath}
denotes the $P$-value of the conditional test for $H_0^j$. 
So far, we have only addressed testing each partial hypothesis $H_0^j$, which
is sufficient for an unbiased variable selection. A global test 
for $H_0$ required in step 1 can be constructed via an aggregation of the 
transformations $g_j, j = 1, \dots, m$,
i.e., using a linear statistic of the form
\begin{eqnarray*}
\T(\LS, \w) = \vec \left( \sum_{i=1}^n w_i
\left(g_1(X_{1i})^\top, \dots,
g_m(X_{mi})^\top\right)^\top h(\Y_i, (\Y_1, \dots, \Y_n))^\top \right).
%%\in \R^{\sum_j p_jq}
\end{eqnarray*}
However, this approach is less attractive for learning samples with
missing values. Universally applicable approaches are multiple test 
procedures based on $P_1, \dots, P_m$. 
Simple Bonferroni-adjusted $P$-values (the adjustment $1 - (1 - P_j)^m$ is used), available via 
<<party-Bonf, echo = TRUE, results = hide>>=
ctree_control(testtype = "Bonferroni")
@
or a min-$P$-value resampling approach (Note: resampling is currently
not implemented in \code{partykit::ctree})
%<<party-MC, echo = TRUE, results = hide>>=
%party:::ctree_control(testtype = "MonteCarlo")           
%@
are just examples and we refer
to the multiple testing literature \citep[e.g.,][]{Westfall+Young:1993}
for more advanced methods. We reject $H_0$ when the minimum 
of the adjusted $P$-values is less than a pre-specified nominal level $\alpha$
and otherwise stop the algorithm. In this sense, $\alpha$
may be seen as a unique parameter determining the size of the resulting trees.

\subsection{Splitting criteria}

Once we have selected a covariate in step 1 of the algorithm, the split itself can be
established by any split criterion, including those established by
\cite{Breiman+Friedman+Olshen:1984} or \cite{Shih:1999}. Instead of simple binary splits, 
multiway splits can be implemented as well, for example utilizing
the work of \cite{OBrien:2004}. However, most splitting criteria are not
applicable to response variables measured at arbitrary scales and we
therefore utilize the permutation test framework described above  
to find the optimal binary split in one selected 
covariate $X_{j^*}$ in step~2 of the generic algorithm. The goodness of a split is
evaluated by two-sample linear statistics which are special cases of the linear 
statistic (\ref{linstat}). 
For all possible subsets $A$ of the sample space $\sX_{j^*}$ the linear
statistic
\begin{eqnarray*}
\T^A_{j^*}(\LS, \w) = \vec \left( \sum_{i=1}^n w_i I(X_{j^*i} \in A) 
                                  h(\Y_i, (\Y_1, \dots, \Y_n))^\top \right) \in \R^{q}
\end{eqnarray*}
induces a two-sample statistic measuring the discrepancy between the samples 
$\{ \Y_i | w_i > 0 \text{ and } X_{ji} \in A; i = 1, \dots, n\}$ 
and $\{ \Y_i | w_i > 0 \text{ and } X_{ji} \not\in A; i = 1, \dots, n\}$. 
The conditional expectation $\mu_{j^*}^A$ and covariance
$\Sigma_{j^*}^A$
can be computed by (\ref{expectcovar}).
The split $A^*$ with a test statistic maximized over all possible
subsets $A$ is established:
\begin{eqnarray} \label{split}
A^* = \argmax_A c(\bft_{j^*}^A, \mu_{j^*}^A, \Sigma_{j^*}^A).
\end{eqnarray}
The statistics $c(\bft_{j^*}^A, \mu_{j^*}^A, \Sigma_{j^*}^A)$ are available
for each node with
%<<party-ss, echo = TRUE, results = hide>>=
%party:::ctree_control(savesplitstats = TRUE)
%@
and can be used to depict a scatter plot of the covariate
$\sX_{j^*}$ against the statistics (Note: this feature is
currently not implemented in \pkg{partykit}).

Note that we do not need to compute the distribution of 
$c(\bft_{j^*}^A, \mu_{j^*}^A, \Sigma_{j^*}^A)$ in step~2. 
In order to anticipate pathological splits one can restrict the number of
possible subsets that are evaluated, for example by introducing restrictions
on the sample size or the sum of the case weights in each of the two groups
of observations induced by a possible split. For example,
<<party-minsplit, echo = TRUE, results = hide>>=
ctree_control(minsplit = 20)
@
requires the sum of the weights in both the left and right daughter 
node to exceed the value of $20$.

\subsection{Missing values and surrogate splits}

If an observation $X_{ji}$ in covariate $X_j$ is missing, we set the
corresponding case weight $w_i$ to zero for the computation of $\T_j(\LS, \w)$
and, if we would like to split in $X_j$, in $\T_{j}^A(\LS, \w)$ as well.
Once a split $A^*$ in $X_j$ has been implemented, surrogate splits can be 
established by
searching for a split leading to roughly the same division of the
observations as the original split. One simply replaces the original
response variable by a binary variable $I(X_{ji} \in A^*)$ coding the
split and proceeds as described in the previous part. The number of
surrogate splits can be controlled using
<<party-maxsurr, echo = TRUE, results = hide>>=
ctree_control(maxsurrogate = 3)
@

\subsection{Fitting and inspecting a tree}

For the sake of simplicity, we use a learning sample
<<party-data, echo = TRUE>>=
ls <- data.frame(y = gl(3, 50, labels = c("A", "B", "C")), 
                 x1 = rnorm(150) + rep(c(1, 0, 0), c(50, 50, 50)), 
                 x2 = runif(150))
@
in the following illustrations. In \code{partykit::ctree}, the dependency structure and the variables may be
specified in a traditional formula based way
<<party-formula, echo = TRUE, results = hide>>=
library("partykit")
ctree(y ~ x1 + x2, data = ls)
@
Case counts $\w$ may be specified using the \code{weights} argument.
Once we have fitted a conditional tree via
<<party-fitted, echo = TRUE>>=
ct <- ctree(y ~ x1 + x2, data = ls)
@
we can inspect the results via a \code{print} method
<<party-print, echo = TRUE>>=
ct
@
or by looking at a graphical representation as in Figure~\ref{party-plot1}.

\begin{figure}[t!]
\centering
<<party-plot, echo = TRUE, fig = TRUE, height = 5, width = 8>>=
plot(ct)
@
\caption{A graphical representation of a classification tree.
\label{party-plot1}}
\end{figure}

Each node can be extracted by its node number, i.e., the root node is
<<party-nodes, echo = TRUE>>=
ct[1]
@
This object is an object of class
<<party-nodelist, echo = TRUE>>=
class(ct[1])
@
and we refer to the manual pages for a description of those elements.
The \code{predict} function computes predictions in the space of
the response variable, in our case a factor
<<party-predict, echo = TRUE>>=
predict(ct, newdata = ls)
@
When we are interested in properties of the conditional distribution of the
response given the covariates, we use
<<party-treeresponse, echo = TRUE>>=
predict(ct, newdata = ls[c(1, 51, 101),], type = "prob")
@
which, in our case, is a data frame with conditional class probabilities.
We can determine the node numbers of nodes some new observations are falling
into by
<<party-where, echo = TRUE>>=
predict(ct, newdata = ls[c(1,51,101),], type = "node")
@
Finally, the \code{sctest} method can be used to extract the test statistics
and $p$-values computed in each node. The function \code{sctest} is used
because for the \code{mob} algorithm such a method (for \underline{s}tructural
\underline{c}hange \underline{test}s) is also provided. To make the generic
available, the \pkg{strucchange} package needs to be loaded (otherwise
\code{sctest.constparty} would have to be called directly).
<<party-sctest, echo = TRUE>>=
library("strucchange")
sctest(ct)
@
Here, we see that \code{x1} leads to a significant test result in the root
node and is hence used for splitting. In the kid nodes, no more significant
results are found and hence splitting stops. For other data sets, other stopping
criteria might also be relevant (e.g., the sample size restrictions \code{minsplit},
\code{minbucket}, etc.). In case, splitting stops due to these, the test results
may also be \code{NULL}.


\section{Examples} \label{examples}

\subsection{Univariate continuous or discrete regression}

For a univariate numeric response $\Y \in \R$, the most natural influence function
is the identity $h(\Y_i, (\Y_1, \dots, \Y_n)) = \Y_i$. 
In case some observations with extremely large or small values have been
observed, a
ranking of the observations may be appropriate:
$h(\Y_i, (\Y_1, \dots, \Y_n)) = \sum_{k=1}^n w_k I(\Y_k \le \Y_i)$ for $i = 1, \dots,
n$.
Numeric covariates can be handled by the identity transformation 
$g_{ji}(x) = x$ (ranks are possible, too). Nominal covariates at levels $1,
\dots, K$ are
represented by $g_{ji}(k) = e_K(k)$, the unit vector of length $K$ with
$k$th element being equal to one. Due to this flexibility, special test 
procedures like the Spearman test, the 
Wilcoxon-Mann-Whitney test or the Kruskal-Wallis test and permutation tests
based on ANOVA statistics or correlation coefficients
are covered by this framework. Splits obtained from (\ref{split}) maximize the
absolute value of the standardized difference between two means of the
values of the influence functions. 
For prediction, one is usually interested in an estimate of 
the expectation of
the response $\E(\Y | \X = \x)$ in each cell, an estimate can be 
obtained by 
\begin{eqnarray*}
\hat{\E}(\Y | \X = \x) = \left(\sum_{i=1}^n w_i(\x)\right)^{-1} \sum_{i=1}^n
w_i(\x) \Y_i.
\end{eqnarray*}

\subsection{Censored regression}

The influence function $h$ may be chosen as 
Logrank or Savage scores taking censoring into
account and one can proceed as for univariate continuous regression. This is
essentially the approach first published by \cite{Segal:1988}. 
An alternative is the weighting scheme suggested by
\cite{Molinaro+Dudiot+VanDerLaan:2003}. A weighted Kaplan-Meier curve for the case
weights $\w(\x)$ can serve as prediction. 

\subsection{$J$-class classification}

The nominal response variable at levels $1, \dots, J$ 
is handled by influence
functions\linebreak $h(\Y_i, (\Y_1, \dots, \Y_n)) = e_J(\Y_i)$. Note that for a
nominal covariate $X_j$ at levels $1, \dots, K$ with  
$g_{ji}(k) = e_K(k)$ the
corresponding linear statistic $\T_j$ is a vectorized contingency table.
The conditional class probabilities can be estimated via 
\begin{eqnarray*}
\hat{\Prob}(\Y = y | \X = \x) = \left(\sum_{i=1}^n w_i(\x)\right)^{-1}
\sum_{i=1}^n
w_i(\x) I(\Y_i = y), \quad y = 1, \dots, J.
\end{eqnarray*}

\subsection{Ordinal regression}

Ordinal response variables measured at $J$ levels, and ordinal covariates
measured at $K$ levels, are associated with score vectors $\xi \in
\R^J$ and $\gamma \in \R^K$, respectively. Those scores reflect the
`distances' between the levels: If the variable is derived from an
underlying continuous variable, the scores can be chosen as the midpoints
of the intervals defining the levels. The linear statistic is now a linear
combination of the linear statistic $\T_j$ of the form
\begin{eqnarray*}
\M \T_j(\LS, \w) & = & \vec \left( \sum_{i=1}^n w_i \gamma^\top g_j(X_{ji})
            \left(\xi^\top h(\Y_i, (\Y_1, \dots, \Y_n)\right)^\top \right)
\end{eqnarray*}
with $g_j(x) = e_K(x)$ and $h(\Y_i, (\Y_1, \dots, \Y_n)) = e_J(\Y_i)$.
If both response and covariate are ordinal, the matrix of coefficients
is given by the Kronecker product of both score vectors $\M = \xi \otimes \gamma \in
\R^{1, KJ}$. In case the response is ordinal only, the matrix of 
coefficients $\M$ is a block matrix 
\begin{eqnarray*}
\M = 
\left( 
    \begin{array}{ccc}
        \xi_1 &          & 0     \\
              &  \ddots  &       \\
          0   &          & \xi_1 
    \end{array} \right| 
%%\left.
%%    \begin{array}{ccc}
%%       \xi_2 &          & 0     \\
%%              &  \ddots  &       \\
%%          0   &          & \xi_2 
%%    \end{array} \right| 
%%\left.
    \begin{array}{c}
         \\
      \hdots \\
          \\
    \end{array} %%\right.
\left|
    \begin{array}{ccc}
        \xi_q &          & 0     \\
              &  \ddots  &       \\
          0   &          & \xi_q 
    \end{array} 
\right) 
%%\in \R^{K, KJ}
%%\end{eqnarray*}
\text{ or } %%and if one covariate is ordered 
%%\begin{eqnarray*}
%%\M = \left( 
%%    \begin{array}{cccc}
%%        \gamma & 0      &        & 0 \\
%%        0      & \gamma &        & \vdots \\
%%       0      & 0      & \hdots & 0 \\
%%        \vdots & \vdots &        & 0 \\
%%        0      & 0      &        & \gamma
%%    \end{array} 
%%    \right) 
\M = \text{diag}(\gamma)
%%\in \R^{J, KJ}
\end{eqnarray*}
when one covariate is ordered but the response is not. For both $\Y$ and $X_j$
being ordinal, the corresponding test is known as linear-by-linear association
test \citep{Agresti:2002}. Scores can be supplied to \code{ctree} using the
\code{scores} argument, see Section~\ref{illustrations} for an example.

\subsection{Multivariate regression}

For multivariate responses, the influence function is a combination of
influence functions appropriate for any of the univariate response variables
discussed in the previous paragraphs, e.g., indicators for multiple binary
responses \citep{Zhang:1998,Noh+Song+Park:2004}, Logrank or Savage scores
for multiple failure times 
%%\citep[for example tooth loss times, ][]{SuFan2004}
and the original observations or a rank transformation for multivariate regression 
\citep{Death:2002}.

\section{Illustrations and applications} \label{illustrations}

In this section, we present regression problems which illustrate the
potential fields of application of the methodology.  
Conditional inference trees based on $c_\text{quad}$-type test statistics 
using the identity influence function for numeric responses 
and asymptotic $\chi^2$ distribution are applied.
For the stopping criterion a simple
Bonferroni correction is used and we follow the usual convention by choosing
the nominal level of the conditional independence tests as $\alpha = 0.05$.

\subsection{Tree pipit abundance}

<<treepipit-ctree, echo = TRUE>>=
data("treepipit", package = "coin")
tptree <- ctree(counts ~ ., data = treepipit)
@

\begin{figure}[t!]
\centering
<<treepipit-plot, echo = TRUE, fig = TRUE, height = 5, width = 8>>=
plot(tptree, terminal_panel = node_barplot)
@
\caption{Conditional regression tree for the tree pipit data.}
\end{figure}

<<treepipit-x, echo = FALSE, results = hide>>=
p <- info_node(node_party(tptree))$p.value
n <- table(predict(tptree, type = "node"))
@

The impact of certain environmental factors on the population density of the 
tree pipit \textit{Anthus trivialis} 
%%in Frankonian oak forests 
is investigated by \cite{Mueller+Hothorn:2004}.
The occurrence of tree pipits was recorded several times at
$n = 86$ stands which were established on a long environmental gradient. 
Among nine environmental factors, 
the covariate showing the largest association to the number of tree pipits
is the canopy overstorey $(P = \Sexpr{round(p, 3)})$. 
Two groups of stands can be distinguished: Sunny stands with less than $40\%$
canopy overstorey $(n = \Sexpr{n[1]})$ show a
significantly higher density of tree pipits compared to darker stands with more than
$40\%$ canopy overstorey $(n = \Sexpr{n[2]})$.
This result is important for management decisions
in forestry enterprises: Cutting the overstorey with release of old
oaks creates a perfect habitat for this indicator species
of near natural forest environments. 

\subsection{Glaucoma and laser scanning images}

<<glaucoma-ctree, echo = TRUE>>=
data("GlaucomaM", package = "TH.data")
gtree <- ctree(Class ~ ., data = GlaucomaM)
@

<<glaucoma-x, echo = FALSE, results = hide>>=
sp <- split_node(node_party(gtree))$varID
@

Laser scanning images taken from the eye background are expected to serve as 
the basis of an automated system for glaucoma diagnosis. 
Although prediction is more important in this application
\citep{Mardin+Hothorn+Peters:2003}, a simple
visualization of the regression relationship is useful for comparing the
structures inherent in the learning sample with subject matter knowledge. 
For $98$ patients and $98$ controls, matched by age
and gender, $62$ covariates describing the eye morphology are available. The
data is part of the 
\pkg{TH.data} package, \url{http://CRAN.R-project.org}).
The first split in Figure~\ref{glaucoma} separates eyes with a volume 
above reference less than
$\Sexpr{sp} \text{ mm}^3$ in the inferior part of the
optic nerve head (\code{vari}). 
Observations with larger volume are mostly controls, a finding which
corresponds to subject matter knowledge: The volume above reference measures the
thickness of the nerve layer, expected to decrease with a glaucomatous
damage of the optic nerve. Further separation is achieved by the volume
above surface global (\code{vasg}) and the volume above reference in the
temporal part of the optic nerve head (\code{vart}).

\setkeys{Gin}{width=.9\textwidth}
\begin{figure}[p!]
\centering
<<glaucoma-plot, echo = FALSE, fig = TRUE, height = 6, width = 10>>=
plot(gtree)
@
\caption{Conditional inference tree for the glaucoma data. For each inner node, the
Bonferroni-adjusted $P$-values are given, the fraction of glaucomatous eyes
is displayed for each terminal node. \label{glaucoma}}

<<glaucoma-plot-inner, echo = FALSE, fig = TRUE, height = 7, width = 10>>=
plot(gtree, inner_panel = node_barplot, 
     edge_panel = function(...) invisible(), tnex = 1)
@
\caption{Conditional inference tree for the glaucoma data with the 
         fraction of glaucomatous eyes displayed for both inner and terminal
         nodes. \label{glaucoma-inner}}
\end{figure}

The plot in Figure~\ref{glaucoma} is generated by
<<glaucoma-plot2, echo = TRUE, eval = FALSE>>=
plot(gtree)
@
\setkeys{Gin}{width=\textwidth}

and shows the distribution of the classes in 
the terminal nodes. This distribution can be shown for the inner nodes as
well, namely by specifying the appropriate panel generating function
(\code{node\_barplot} in our case), see Figure~\ref{glaucoma-inner}.

<<glaucoma-plot-inner, echo = TRUE, eval = FALSE>>=
plot(gtree, inner_panel = node_barplot, 
     edge_panel = function(...) invisible(), tnex = 1)
@

%% TH: split statistics are not saved in partykit
%As mentioned in Section~\ref{framework}, it might be interesting to have a
%look at the split statistics the split point estimate was derived from.
%Those statistics can be extracted from the \code{splitstatistic} element
%of a split and one can easily produce scatterplots against the selected
%covariate. For all three inner nodes of \code{gtree}, we produce such a
%plot in Figure~\ref{glaucoma-split}. For the root node, the estimated split point
%seems very natural, since the process of split statistics seems to have a
%clear maximum indicating that the simple split point model is something
%reasonable to assume here. This is less obvious for nodes $2$ and,
%especially, $3$.
%
%\begin{figure}[t!]
%\centering
%<<glaucoma-split-plot, eval = FALSE, echo = TRUE, fig = TRUE, height = 4, width = 11, leftpar = TRUE>>=
%cex <- 1.6
%inner <- nodes(gtree, c(1, 2, 5))
%layout(matrix(1:length(inner), ncol = length(inner)))
%out <- sapply(inner, function(i) {
%    splitstat <- i$psplit$splitstatistic
%    x <- GlaucomaM[[i$psplit$variableName]][splitstat > 0]
%    plot(x, splitstat[splitstat > 0], main = paste("Node", i$nodeID),
%         xlab = i$psplit$variableName, ylab = "Statistic", ylim = c(0, 10),
%         cex.axis = cex, cex.lab = cex, cex.main = cex)
%    abline(v = i$psplit$splitpoint, lty = 3)
%})
%@
%\caption{Split point estimation in each inner node. The process of 
%         the standardized two-sample test statistics for each possible 
%         split point in the selected input variable is show.
%         The estimated split point is given as vertical dotted line.
%         \label{glaucoma-split}}
%\end{figure}

The class predictions of the tree for the learning sample (and for new
observations as well) can be computed using the \code{predict} function. A
comparison with the true class memberships is done by
<<glaucoma-prediction, echo = TRUE>>=
table(predict(gtree), GlaucomaM$Class)
@
When we are interested in conditional class probabilities, the
\code{predict(, type = "prob")} method must be used. A graphical representation is
shown in Figure~\ref{glaucoma-probplot}.

\setkeys{Gin}{width=.5\textwidth}
\begin{figure}[t!]
\centering
<<glaucoma-classprob, echo = TRUE, fig = TRUE, height = 4, width = 5>>=
prob <- predict(gtree, type = "prob")[,1] + 
                runif(nrow(GlaucomaM), min = -0.01, max = 0.01)
splitvar <- character_split(split_node(node_party(gtree)), 
                            data = data_party(gtree))$name
plot(GlaucomaM[[splitvar]], prob, 
     pch = as.numeric(GlaucomaM$Class), ylab = "Conditional Class Prob.",
     xlab = splitvar)
abline(v = split_node(node_party(gtree))$breaks, lty = 2)
legend(0.15, 0.7, pch = 1:2, legend = levels(GlaucomaM$Class), bty = "n")
@
\caption{Estimated conditional class probabilities (slightly jittered) 
         for the Glaucoma data depending on the first split variable. 
         The vertical line denotes the first split point. \label{glaucoma-probplot}}
\end{figure}

\subsection{Node positive breast cancer}



Recursive partitioning for censored responses has attracted a lot of interest
\citep[e.g.,][]{Segal:1988,LeBlanc+Crowley:1992}. 
Survival trees using $P$-value adjusted Logrank statistics
are used by \cite{Schumacher+Hollaender+Schwarzer:2001a} 
for the evaluation of prognostic factors for the German Breast
Cancer Study Group (GBSG2) data,  a prospective controlled clinical trial on the
treatment of node positive breast cancer patients. Here, we use
Logrank scores as well. Complete data of seven prognostic factors of $686$
women are used for prognostic modeling, the
dataset is available within the 
\pkg{TH.data} package.
The number of positive lymph nodes
(\code{pnodes}) and the progesterone receptor (\code{progrec}) have
been identified as prognostic factors in the survival tree analysis
by \cite{Schumacher+Hollaender+Schwarzer:2001a}.  Here, the binary variable coding whether a
hormonal therapy was applied or not (\code{horTh}) additionally is
part of the model depicted in Figure~\ref{gbsg2}, which was 
fitted using the following code:
<<GBSGS-ctree, echo = TRUE>>=
data("GBSG2", package = "TH.data")  
library("survival")
(stree <- ctree(Surv(time, cens) ~ ., data = GBSG2))
@

\setkeys{Gin}{width=\textwidth}
\begin{figure}[t!]
\centering
<<GBSG2-plot, echo = TRUE, fig = TRUE, height = 6, width = 10>>=
plot(stree)
@
\caption{Tree-structured survival model for the GBSG2 data and the distribution of 
survival times in the terminal nodes. The median survival time is displayed in
each terminal node of the tree. \label{gbsg2}}
\end{figure}  


The estimated median survival time for new patients is less informative
compared to the whole Kaplan-Meier curve estimated from the patients in the
learning sample for each terminal node. We can compute those `predictions'
by means of the \code{treeresponse} method
<<GBSG2-KM, echo = TRUE>>=
pn <- predict(stree, newdata = GBSG2[1:2,], type = "node")
n <- predict(stree, type = "node")
survfit(Surv(time, cens) ~ 1, data = GBSG2, subset = (n == pn[1]))
survfit(Surv(time, cens) ~ 1, data = GBSG2, subset = (n == pn[2]))
@

\subsection{Mammography experience}

<<mammo-ctree, echo = TRUE>>=
data("mammoexp", package = "TH.data")
mtree <- ctree(ME ~ ., data = mammoexp)
@

\setkeys{Gin}{width=.9\textwidth, keepaspectratio=TRUE}
\begin{figure}[t!]
\centering
<<mammo-plot, echo = TRUE, fig = TRUE, height = 6, width = 13>>=
plot(mtree)
@
\caption{Ordinal regression for the mammography experience data with the
fractions of (never, within a year, over one year) given in the nodes.
No admissible split was found for node 5 because only $5$ of $91$ women reported 
a family history of breast cancer and the sample size restrictions would 
require more than $5$ observations in each daughter node. \label{mammoexp}}
\end{figure}


Ordinal response variables are common in investigations where the response
is a subjective human interpretation. 
We use an example given by \cite{Hosmer+Lemeshow:2000}, p.~264, 
studying the relationship between the mammography experience (never,
within a year, over one year) and opinions about mammography expressed in
questionnaires answered by $n = 412$ women. The resulting partition based on
scores $\xi = (1,2,3)$ is given in Figure~\ref{mammoexp}. 
Women who (strongly) agree with the question `You do not need a mammogram unless
you develop symptoms' seldomly have experienced a mammography. The variable
\code{benefit} is a score with low values indicating a strong agreement with the
benefits of the examination. For those women in (strong) disagreement with the first
question above, low values of \code{benefit} identify persons being more likely to have 
experienced such an examination at all. 

\subsection{Hunting spiders}

Finally, we take a closer look at a challenging dataset on animal abundance
first reported by \cite{VanDerAart+SmeenkEnserink:1975} and 
re-analyzed by \cite{Death:2002} using regression trees dealing with
multivariate responses. The
abundance of $12$ hunting spider species is regressed on six
environmental variables (\code{water}, \code{sand}, \code{moss},
\code{reft}, \code{twigs} and \code{herbs}) for $n = 28$
observations. Because of the small sample size we allow for a split if at
least $5$ observations are element of a node The prognostic factor \code{water}
found by \cite{Death:2002} is confirmed by the model 
shown in Figures~\ref{spider1} and~\ref{spider2} which additionally identifies \code{reft}.
The data are available in package 
\pkg{mvpart} \citep{mvpart}.

<<spider-ctree, echo = TRUE>>=
data("HuntingSpiders", package = "partykit")
sptree <- ctree(arct.lute + pard.lugu + zora.spin + pard.nigr +
  pard.pull + aulo.albi + troc.terr + alop.cune + pard.mont + alop.acce +
  alop.fabr + arct.peri ~ herbs + reft + moss + sand + twigs + water,
  data = HuntingSpiders, teststat = "max", minsplit = 5,
  pargs = GenzBretz(abseps = .1, releps = .1))
@

\setkeys{Gin}{width=\textwidth, keepaspectratio=TRUE}
\begin{figure}[t!]
\centering
<<spider-plot1, echo = TRUE, fig = TRUE, height = 6, width = 13>>=
plot(sptree, terminal_panel = node_barplot)
@
\caption{Regression tree for hunting spider abundance with bars for the mean of each response. \label{spider1}}
\end{figure}

\setkeys{Gin}{height=.93\textheight, keepaspectratio=TRUE}
\begin{figure}[p!]
\centering
<<spider-plot2, echo = TRUE, fig = TRUE, width = 10, height = 22>>=
plot(sptree)
@
\caption{Regression tree for hunting spider abundance with boxplots for each response. \label{spider2}}
\end{figure}

\section{Backward compatibility and novel functionality} \label{sec:novel}

\code{partykit::ctree} is a complete reimplementation of
\code{party::ctree}. The latter reference implementation is based on a
monolithic \proglang{C} core and an \proglang{S4}-based \proglang{R}
interface. The novel implementation of conditional inference trees in 
\pkg{partykit} is much more modular and was almost entirely written in
\proglang{R} (package \pkg{partykit} does not contain any foreign language
code as of version 1.2-0). Permutation tests are computed in the dedicated
\proglang{R} add-on package \pkg{libcoin}.

Nevertheless, both implementations will almost every time produce the same
tree. There are, naturally, exceptions where ensuring 
backward-compatibility requires specific choices of hyper parameters in
\code{partykit::ctree_control}. We will demonstrate how one can compute
the same trees in \pkg{partykit} and \pkg{party} in this section. In
addition, some novel features introduced in \pkg{partykit} 1.2-0 are
described.

\subsection{Regression}

<<party-setup, echo = FALSE, results = hide>>=
library("party")
set.seed(290875)
@

We use the \code{airquality} data from package \pkg{party} and fit a
regression tree after removal of missing response values. There are missing
values in one of the explanatory variables, so we ask for three surrogate
splits to be set-up:
<<party-airq, echo = TRUE>>=
data("airquality", package = "datasets")
airq <- subset(airquality, !is.na(Ozone))
(airct_party <- party::ctree(Ozone ~ ., data = airq, 
     controls = party::ctree_control(maxsurrogate = 3)))
mean((airq$Ozone - predict(airct_party))^2)
@
For this specific example, the same call produces the same tree under both
\pkg{party} and \pkg{partykit}. To ensure this also for other patterns of
missingness, the \code{numsurrogate} flag needs to be set in order to
restrict the evaluation of surrogate splits to numeric variables only (this
is a restriction hard-coded in \pkg{party}):
<<partykit-airq, echo = TRUE>>=
(airct_partykit <- partykit::ctree(Ozone ~ ., data = airq, 
     control = partykit::ctree_control(maxsurrogate = 3, 
                                       numsurrogate = TRUE)))
mean((airq$Ozone - predict(airct_partykit))^2)
table(predict(airct_party, type = "node"),
      predict(airct_partykit, type = "node"))
max(abs(predict(airct_party) - predict(airct_partykit)))
@
The results are identical as are the underlying test statistics:
<<party-partykit-airq, echo = TRUE>>=
airct_party@tree$criterion
info_node(node_party(airct_partykit))
@
\code{partykit} has a nicer way or presenting the variable selection test
statistics on the scale of the statistics and the $p$-values. In addition,
the criterion to be maximised (here: $\log(1 - p-\text{value})$) is given.

\subsection{Classification}

For classification tasks with more than two classes, the default in
\pkg{party} is a maximum-type test statistic on the multidimensional test
statistic when computing splits. \pkg{partykit} employs a quadratic test
statistic by default, because it was found to produce better splits
empirically. One can switch-back to the old behaviour using the
\code{splitstat} argument:
<<party-partykit-iris, echo = TRUE>>=
(irisct_party <- party::ctree(Species ~ .,data = iris))
(irisct_partykit <- partykit::ctree(Species ~ .,data = iris, 
control = partykit::ctree_control(splitstat = "maximum")))
table(predict(irisct_party, type = "node"),
      predict(irisct_partykit, type = "node"))
@
The interface for computing conditional class probabilities changed from
<<party-iris, echo = TRUE>>=
tr_party <- treeresponse(irisct_party, newdata = iris)
@
to
<<partykit-iris, echo = TRUE>>=
tr_partykit <- predict(irisct_partykit, type = "prob", 
                       newdata = iris)
max(abs(do.call("rbind", tr_party) - tr_partykit))
@
leading to identical results. For ordinal regression, the conditional class
probabilities can be computed in the very same way:
<<party-partykit-mammoexp, echo = TRUE>>=
### ordinal regression
data("mammoexp", package = "TH.data")
(mammoct_party <- party::ctree(ME ~ ., data = mammoexp))
### estimated class probabilities
tr_party <- treeresponse(mammoct_party, newdata = mammoexp)
(mammoct_partykit <- partykit::ctree(ME ~ ., data = mammoexp))
### estimated class probabilities
tr_partykit <- predict(mammoct_partykit, newdata = mammoexp, type = "prob")
max(abs(do.call("rbind", tr_party) - tr_partykit))
@

\subsection{Survival Analysis}

Like in classification analysis, the \code{treeresponse} function from
package \code{party} was replaced by the \code{predict} function with
argument \code{type = "prob"} in \pkg{partykit}. The default survival trees
are identical:
<<party-partykit-GBSG2, echo = TRUE>>=
data("GBSG2", package = "TH.data")
(GBSG2ct_party <- party::ctree(Surv(time, cens) ~ .,data = GBSG2))
(GBSG2ct_partykit <- partykit::ctree(Surv(time, cens) ~ .,data = GBSG2))
@
as are the conditional Kaplan-Meier estimators
<<party-partykit-KM, echo = TRUE>>=
tr_party <- treeresponse(GBSG2ct_party, newdata = GBSG2)
tr_partykit <- predict(GBSG2ct_partykit, newdata = GBSG2, type = "prob")
all.equal(lapply(tr_party, function(x) unclass(x)[!(names(x) %in% "call")]),
lapply(tr_partykit, function(x) unclass(x)[!(names(x) %in% "call")]),
check.names = FALSE)
@

\subsection{New Features}

\pkg{partykit} comes with additional arguments in \code{ctree_control}
allowing a more detailed control over the tree growing. 

\begin{description}

\item[\code{alpha}]: The user can optionally change the default nominal
level of $\alpha = 0.05$; \code{mincriterion} is updated to $1 - \alpha$ and
\code{logmincriterion} is then $\log(1 - \alpha)$. The latter allows
variable selection on the scale of $\log(1 - p\text{-value})$:
<<nf-alpha, echo = TRUE>>=
(airct_partykit_1 <- partykit::ctree(Ozone ~ ., data = airq, 
     control = partykit::ctree_control(maxsurrogate = 3, alpha = 0.001,
                                       numsurrogate = FALSE)))
depth(airct_partykit_1)
mean((airq$Ozone - predict(airct_partykit_1))^2)
@
Lower values of $\alpha$ lead to smaller trees.

\item[\code{splittest}]: This enables the computation of $p$-values for
maximally selected statistics for variable selection. The default test
statistic is not particularly powerful against cutpoint-alternatives but much
faster to compute. Currently, $p$-value approximations are not available, so
one has to rely on resampling for $p$-value estimation
<<nf-maxstat, echo = TRUE>>=
(airct_partykit <- partykit::ctree(Ozone ~ ., data = airq, 
     control = partykit::ctree_control(maxsurrogate = 3, splittest = TRUE,
                                       testtype = "MonteCarlo"))) 
@

\item[\code{saveinfo}]: Reduces the memory footprint by not storing test
results as part of the tree. The core information about trees is then
roughly half the size needed by \code{party}.

\item[\code{nmax}]: Restricts the number of possible cutpoints to
\code{nmax}, basically by treating all explanatory variables as ordered
factors defined at quantiles of underlying numeric variables. This is mainly
implemented in package \pkg{libcoin}. For the standard \code{ctree}, it is
only appropriate to use in classification problems, where is can lead to
substantial speed-ups:
<<nf-nmax, echo = TRUE>>=
(irisct_partykit_1 <- partykit::ctree(Species ~ .,data = iris, 
control = partykit::ctree_control(splitstat = "maximum", nmax = 25)))
table(predict(irisct_partykit), predict(irisct_partykit_1))
@

\item[\code{multiway}]: Implements multiway splits in unordered factors,
each level defines a corresponding daughter node:
<<nf-multiway, echo = TRUE>>=
GBSG2$tgrade <- factor(GBSG2$tgrade, ordered = FALSE)
(GBSG2ct_partykit <- partykit::ctree(Surv(time, cens) ~ tgrade,
    data = GBSG2, control = partykit::ctree_control(multiway = TRUE, 
                                                    alpha = .5)))
@

\item[\code{majority = FALSE}]: enables random assignment of non-splitable
observations to daughter nodes preserving the node distribution.  With
\code{majority = TRUE}, these observations go with the majority (the only
available behaviour of in \code{party::ctree}).

\end{description}

Two arguments of \code{ctree} are also interesting. The novel \code{cluster}
argument allows conditional inference trees to be fitted to (simple forms
of) correlated observations. For each cluster, the variance of the test
statistics used for variable selection and also splitting is computed
separately, leading to stratified permutation tests (in the sense that only
observations within clusters are permuted). For example, we can cluster the
data in the \code{airquality} dataset by month to be used as cluster
variable:
<<nf-cluster, echo = TRUE>>=
airq$month <- factor(airq$Month)
(airct_partykit_3 <- partykit::ctree(Ozone ~ Solar.R + Wind + Temp, data = airq,
cluster = month, control = partykit::ctree_control(maxsurrogate = 3)))
info_node(node_party(airct_partykit_3))
mean((airq$Ozone - predict(airct_partykit_3))^2)
@
This reduces the number of partitioning variables and makes multiplicity
adjustment less costly.

The \code{ytrafo} argument has be made more general. \pkg{party} is not able
to update influence functions $h$ within nodes. With the novel formula-based
interface, users can create influence functions which are newly evaluated 
in each node. The following example illustrates how one can compute a
survival tree with updated logrank scores:
<<nf-ytrafo-1, echo = TRUE>>=
### with weight-dependent log-rank scores
### log-rank trafo for observations in this node only (= weights > 0)
h <- function(y, x, start = NULL, weights, offset, estfun = TRUE, object = FALSE, ...) {
    if (is.null(weights)) weights <- rep(1, NROW(y))
    s <- logrank_trafo(y[weights > 0,,drop = FALSE])
    r <- rep(0, length(weights))
    r[weights > 0] <- s
    list(estfun = matrix(as.double(r), ncol = 1), converged = TRUE, unweighted = TRUE)
}
partykit::ctree(Surv(time, cens) ~ ., data = GBSG2, ytrafo = h)
@
The results are usually not very sensitive to (simple) updated influence
functions. However, when one uses score functions of more complex models as
influence functions (similar to the \code{mob} family of trees), it is
necessary to refit models in each node. For example, we are interested in a
normal linear model for ozone concentration given temperature; both the
intercept and the regression coefficient for temperature shall vary across
nodes of a tree. Such a ``permutation-based'' MOB, here taking clusters into
account, can be set-up using

<<nf-ytrafo-2, echo = TRUE>>=
### normal varying intercept / varying coefficient model (aka "mob")
h <- function(y, x, start = NULL, weights = NULL, offset = NULL, cluster = NULL, ...)
  glm(y ~ 0 + x, family = gaussian(), start = start, weights = weights, ...)
(airct_partykit_4 <- partykit::ctree(Ozone ~ Temp | Solar.R + Wind, 
    data = airq, cluster = month, ytrafo = h, 
    control = partykit::ctree_control(maxsurrogate = 3)))
airq$node <- factor(predict(airct_partykit_4, type = "node"))
summary(m <- glm(Ozone ~ node + node:Temp - 1, data = airq))
mean((predict(m) - airq$Ozone)^2)
@
Both intercept and effect of temperature change considerably between nodes.
The corresponding MOB can be fitted using
<<airq-mob, echo = TRUE>>=
airq_lmtree <- partykit::lmtree(Ozone ~ Temp | Solar.R + Wind, 
                                data = airq, cluster = month)
info_node(node_party(airq_lmtree))
mean((predict(airq_lmtree, newdata = airq) - airq$Ozone)^2)
@
The $p$-values in the root node are similar but the two procedures find
different splits. \code{mob} (and therefore \code{lmtree}) directly search
for splits by optimising the objective function for all possible splits
whereas \code{ctree} only works with the score functions.

Argument \code{xtrafo} allowing the user to change the transformations $g_j$ of the
covariates was removed from the user interface.

<<closing, echo = FALSE, results = hide>>=
detach(package:party)
@

\bibliography{party}

\end{document}


==> anc/simulation/partykit/inst/doc/mob.R <==
### R code from vignette source 'mob.Rnw'

###################################################
### code chunk number 1: setup
###################################################
suppressWarnings(RNGversion("3.5.2"))
library("partykit")
options(prompt = "R> ", continue = "+  ", digits = 4, useFancyQuotes = FALSE)


###################################################
### code chunk number 2: PimaIndiansDiabetes
###################################################
data("PimaIndiansDiabetes", package = "mlbench")


###################################################
### code chunk number 3: PimIndiansDiabetes-formula
###################################################
pid_formula <- diabetes ~ glucose | pregnant + pressure + triceps +
  insulin + mass + pedigree + age


###################################################
### code chunk number 4: logit
###################################################
logit <- function(y, x, start = NULL, weights = NULL, offset = NULL, ...) {
  glm(y ~ 0 + x, family = binomial, start = start, ...)
}


###################################################
### code chunk number 5: PimaIndiansDiabetes-mob
###################################################
pid_tree <- mob(pid_formula, data = PimaIndiansDiabetes, fit = logit)


###################################################
### code chunk number 6: PimaIndiansDiabetes-print
###################################################
pid_tree


###################################################
### code chunk number 7: PimaIndiansDiabetes-glmtree
###################################################
pid_tree2 <- glmtree(diabetes ~ glucose | pregnant +
  pressure + triceps + insulin + mass + pedigree + age,
  data = PimaIndiansDiabetes, family = binomial)


###################################################
### code chunk number 8: PimaIndiansDiabetes-plot
###################################################
plot(pid_tree)


###################################################
### code chunk number 9: PimaIndiansDiabetes-plot2
###################################################
plot(pid_tree2, tp_args = list(ylines = 1, margins = c(1.5, 1.5, 1.5, 2.5)))


###################################################
### code chunk number 10: PimaIndiansDiabetes-sctest1
###################################################
library("strucchange")
sctest(pid_tree, node = 1)


###################################################
### code chunk number 11: PimaIndiansDiabetes-sctest2
###################################################
sctest(pid_tree, node = 2)


###################################################
### code chunk number 12: PimaIndiansDiabetes-sctest3
###################################################
sctest(pid_tree, node = 3)


###################################################
### code chunk number 13: PimaIndiansDiabetes-prune (eval = FALSE)
###################################################
## pid_tree3 <- mob(pid_formula, data = PimaIndiansDiabetes,
##   fit = logit, control = mob_control(verbose = TRUE,
##     minsize = 50, maxdepth = 4, alpha = 0.9, prune = "BIC"))


###################################################
### code chunk number 14: PimaIndiansDiabetes-info
###################################################
names(pid_tree$info)


###################################################
### code chunk number 15: PimaIndiansDiabetes-info
###################################################
names(pid_tree$node$info)


###################################################
### code chunk number 16: PimaIndiansDiabetes-print3
###################################################
print(pid_tree, node = 3)


###################################################
### code chunk number 17: PimaIndiansDiabetes-coef
###################################################
coef(pid_tree)
coef(pid_tree, node = 1)
summary(pid_tree, node = 1)


###################################################
### code chunk number 18: mob.Rnw:783-784
###################################################
exp(coef(pid_tree)[,2])


###################################################
### code chunk number 19: mob.Rnw:787-788
###################################################
risk <- round(100 * (exp(coef(pid_tree)[,2])-1), digits = 1)


###################################################
### code chunk number 20: PimaIndiansDiabetes-logLik
###################################################
logLik(pid_tree)
AIC(pid_tree)
BIC(pid_tree)


###################################################
### code chunk number 21: PimaIndiansDiabetes-deviance
###################################################
mean(residuals(pid_tree)^2)
deviance(pid_tree)/sum(weights(pid_tree))
deviance(pid_tree)/nobs(pid_tree)


###################################################
### code chunk number 22: PimaIndiansDiabetes-predict
###################################################
pid <- head(PimaIndiansDiabetes)
predict(pid_tree, newdata = pid, type = "node")


###################################################
### code chunk number 23: PimaIndiansDiabetes-width
###################################################
width(pid_tree)
depth(pid_tree)


###################################################
### code chunk number 24: PimaIndiansDiabetes-subset
###################################################
pid_tree[3]


###################################################
### code chunk number 25: mob.Rnw:875-878
###################################################
predict(pid_tree2, newdata = pid, type = "node")
predict(pid_tree2, newdata = pid, type = "response")
predict(pid_tree2, newdata = pid, type = "link")


###################################################
### code chunk number 26: Journals-data
###################################################
data("Journals", package = "AER")
Journals <- transform(Journals,
  age = 2000 - foundingyear,
  chars = charpp * pages)


###################################################
### code chunk number 27: Journals-tree
###################################################
j_tree <- lmtree(log(subs) ~ log(price/citations) | price + citations +
  age + chars + society, data = Journals, minsize = 10, verbose = TRUE)


###################################################
### code chunk number 28: Journals-plot
###################################################
plot(j_tree)


###################################################
### code chunk number 29: Journals-print
###################################################
j_tree


###################################################
### code chunk number 30: Journals-methods
###################################################
coef(j_tree, node = 1:3)
summary(j_tree, node = 1:3)
sctest(j_tree, node = 1:3)


###################################################
### code chunk number 31: BostonHousing-data
###################################################
data("BostonHousing", package = "mlbench")
BostonHousing <- transform(BostonHousing,
  chas = factor(chas, levels = 0:1, labels = c("no", "yes")),
  rad = factor(rad, ordered = TRUE))


###################################################
### code chunk number 32: BostonHousing-tree
###################################################
bh_tree <- lmtree(medv ~ log(lstat) + I(rm^2) | zn + indus + chas + nox +
  age + dis + rad + tax + crim + b + ptratio, data = BostonHousing)
bh_tree


###################################################
### code chunk number 33: BostonHousing-plot
###################################################
plot(bh_tree)


###################################################
### code chunk number 34: BostonHousing-AIC
###################################################
mean(residuals(bh_tree)^2)
logLik(bh_tree)
AIC(bh_tree)


###################################################
### code chunk number 35: TeachingRatings-data
###################################################
data("TeachingRatings", package = "AER")
tr <- subset(TeachingRatings, credits == "more")


###################################################
### code chunk number 36: TeachingRatings-lm
###################################################
tr_null <- lm(eval ~ 1, data = tr, weights = students)
tr_lm <- lm(eval ~ beauty + gender + minority + native + tenure + division,
  data = tr, weights = students)


###################################################
### code chunk number 37: TeachingRatings-tree
###################################################
(tr_tree <- lmtree(eval ~ beauty | minority + age + gender + division +
  native + tenure, data = tr, weights = students, caseweights = FALSE))


###################################################
### code chunk number 38: TeachingRatings-plot
###################################################
plot(tr_tree)


###################################################
### code chunk number 39: TeachingRatings-coef
###################################################
coef(tr_lm)[2]
coef(tr_tree)[, 2]


###################################################
### code chunk number 40: TeachingRatings-rsquared
###################################################
1 - c(deviance(tr_lm), deviance(tr_tree))/deviance(tr_null)


###################################################
### code chunk number 41: Titanic-data
###################################################
data("Titanic", package = "datasets")
ttnc <- as.data.frame(Titanic)
ttnc <- ttnc[rep(1:nrow(ttnc), ttnc$Freq), 1:4]
names(ttnc)[2] <- "Gender"
ttnc <- transform(ttnc, Treatment = factor(
  Gender == "Female" | Age == "Child", levels = c(FALSE, TRUE),
  labels = c("Male&Adult", "Female|Child")))


###################################################
### code chunk number 42: Titanic-tree
###################################################
ttnc_tree <- glmtree(Survived ~ Treatment | Class + Gender + Age,
  data = ttnc, family = binomial, alpha = 0.01)
ttnc_tree


###################################################
### code chunk number 43: Titanic-plot
###################################################
plot(ttnc_tree, tp_args = list(ylines = 1, margins = c(1.5, 1.5, 1.5, 2.5)))


###################################################
### code chunk number 44: GBSG2
###################################################
data("GBSG2", package = "TH.data")
GBSG2$time <- GBSG2$time/365


###################################################
### code chunk number 45: wbreg
###################################################
library("survival")
wbreg <- function(y, x, start = NULL, weights = NULL, offset = NULL, ...) {
  survreg(y ~ 0 + x, weights = weights, dist = "weibull", ...)
}


###################################################
### code chunk number 46: logLik.survreg
###################################################
logLik.survreg <- function(object, ...)
  structure(object$loglik[2], df = sum(object$df), class = "logLik")


###################################################
### code chunk number 47: gbsg2_tree
###################################################
gbsg2_tree <- mob(Surv(time, cens) ~ horTh + pnodes | age + tsize +
  tgrade + progrec + estrec + menostat, data = GBSG2,
  fit = wbreg, control = mob_control(minsize = 80))


###################################################
### code chunk number 48: GBSG2-plot
###################################################
plot(gbsg2_tree)


###################################################
### code chunk number 49: GBSG2-scatter
###################################################
gbsg2node <- function(mobobj, 
  col = "black", linecol = "red", cex = 0.5, pch = NULL,
  jitter = FALSE, xscale = NULL, yscale = NULL, ylines = 1.5,
  id = TRUE, xlab = FALSE, ylab = FALSE)
{
  ## obtain dependent variable
  mf <- model.frame(mobobj)
  y <- Formula::model.part(mobobj$info$Formula, mf, lhs = 1L, rhs = 0L)
  if(isTRUE(ylab)) ylab <- names(y)[1L]
  if(identical(ylab, FALSE)) ylab <- ""
  if(is.null(ylines)) ylines <- ifelse(identical(ylab, ""), 0, 2)
  y <- y[[1L]]

  ## plotting character and response
  if(is.null(pch)) pch <- y[,2] * 18 + 1
  y <- y[,1]
  y <- as.numeric(y)
  pch <- rep(pch, length.out = length(y))
  if(jitter) y <- jitter(y)

  ## obtain explanatory variables
  x <- Formula::model.part(mobobj$info$Formula, mf, lhs = 0L, rhs = 1L)
  xnam <- colnames(x)
  z <- seq(from = min(x[,2]), to = max(x[,2]), length = 51)
  z <- data.frame(a = rep(sort(x[,1])[c(1, NROW(x))], c(51, 51)), b = z)
  names(z) <- names(x)
  z$x <- model.matrix(~ ., data = z)
  
  ## fitted node ids
  fitted <- mobobj$fitted[["(fitted)"]]
      
  if(is.null(xscale)) xscale <- range(x[,2]) + c(-0.1, 0.1) * diff(range(x[,2]))
  if(is.null(yscale)) yscale <- range(y) + c(-0.1, 0.1) * diff(range(y))
       
  ## panel function for scatter plots in nodes
  rval <- function(node) {
  
    ## node index
    nid <- id_node(node)
    ix <- fitted %in% nodeids(mobobj, from = nid, terminal = TRUE)

    ## dependent variable
    y <- y[ix]

    ## predictions
    yhat <- if(is.null(node$info$object)) {
      refit.modelparty(mobobj, node = nid)
    } else {
      node$info$object
    }
    yhat <- predict(yhat, newdata = z, type = "quantile", p = 0.5)
    pch <- pch[ix]

    ## viewport setup
    top_vp <- viewport(layout = grid.layout(nrow = 2, ncol = 3,
        	       widths = unit(c(ylines, 1, 1), c("lines", "null", "lines")),  
  		       heights = unit(c(1, 1), c("lines", "null"))),
        	       width = unit(1, "npc"), 
        	       height = unit(1, "npc") - unit(2, "lines"),
  		       name = paste("node_scatterplot", nid, sep = ""))
    pushViewport(top_vp)
    grid.rect(gp = gpar(fill = "white", col = 0))

    ## main title
    top <- viewport(layout.pos.col = 2, layout.pos.row = 1)
    pushViewport(top)
    mainlab <- paste(ifelse(id, paste("Node", nid, "(n = "), ""),
  		     info_node(node)$nobs, ifelse(id, ")", ""), sep = "")
    grid.text(mainlab)
    popViewport()

    plot_vp <- viewport(layout.pos.col = 2, layout.pos.row = 2, xscale = xscale,
  	yscale = yscale, name = paste("node_scatterplot", nid, "plot", sep = ""))
    pushViewport(plot_vp)

    ## scatterplot
    grid.points(x[ix,2], y, gp = gpar(col = col, cex = cex), pch = pch)
    grid.lines(z[1:51,2], yhat[1:51], default.units = "native", gp = gpar(col = linecol))
    grid.lines(z[52:102,2], yhat[52:102], default.units = "native", gp = gpar(col = linecol, lty = 2))

    grid.xaxis(at = c(ceiling(xscale[1]*10), floor(xscale[2]*10))/10)
    grid.yaxis(at = c(ceiling(yscale[1]), floor(yscale[2])))

    if(isTRUE(xlab)) xlab <- xnam[2]
    if(!identical(xlab, FALSE)) grid.text(xlab, x = unit(0.5, "npc"), y = unit(-2, "lines"))
    if(!identical(ylab, FALSE)) grid.text(ylab, y = unit(0.5, "npc"), x = unit(-2, "lines"), rot = 90)

    grid.rect(gp = gpar(fill = "transparent"))
    upViewport()

    upViewport()
  }
          
  return(rval)
}
class(gbsg2node) <- "grapcon_generator"

plot(gbsg2_tree, terminal_panel = gbsg2node, tnex = 2, 
  tp_args = list(xscale = c(0, 52), yscale = c(-0.5, 8.7)))


###################################################
### code chunk number 50: gbsg2_tree-methods
###################################################
gbsg2_tree
coef(gbsg2_tree)
logLik(gbsg2_tree)


###################################################
### code chunk number 51: bt-packages
###################################################
data("Topmodel2007", package = "psychotree")
library("psychotools")


###################################################
### code chunk number 52: btfit1
###################################################
btfit1 <- function(y, x = NULL, start = NULL, weights = NULL,
  offset = NULL, ...) btmodel(y, ...)


###################################################
### code chunk number 53: bt1
###################################################
bt1 <- mob(preference ~ 1 | gender + age + q1 + q2 + q3,
  data = Topmodel2007, fit = btfit1)


###################################################
### code chunk number 54: btfit2
###################################################
btfit2 <- function(y, x = NULL, start = NULL, weights = NULL,
  offset = NULL, ..., estfun = FALSE, object = FALSE) {
  rval <- btmodel(y, ..., estfun = estfun, vcov = object)
  list(
    coefficients = rval$coefficients,
    objfun = -rval$loglik,
    estfun = if(estfun) rval$estfun else NULL,
    object = if(object) rval else NULL
  )
}


###################################################
### code chunk number 55: bt2
###################################################
bt2 <- mob(preference ~ 1 | gender + age + q1 + q2 + q3,
  data = Topmodel2007, fit = btfit2)


###################################################
### code chunk number 56: bt2-print
###################################################
bt2
coef(bt2)


###################################################
### code chunk number 57: bt2-worthf (eval = FALSE)
###################################################
## worthf <- function(info) paste(info$object$labels,
##   format(round(worth(info$object), digits = 3)), sep = ": ")
## plot(bt2, FUN = worthf)


###################################################
### code chunk number 58: bt2-plot
###################################################
plot(bt2)


###################################################
### code chunk number 59: bt2-plot2
###################################################
worthf <- function(info) paste(info$object$labels,
  format(round(worth(info$object), digits = 3)), sep = ": ")
plot(bt2, FUN = worthf)


###################################################
### code chunk number 60: bt2-nodeapply (eval = FALSE)
###################################################
## par(mfrow = c(2, 2))
## nodeapply(bt2, ids = c(3, 5, 6, 7), FUN = function(n)
##   plot(n$info$object, main = n$id, ylim = c(0, 0.4)))


###################################################
### code chunk number 61: bt2-nodeapply-plot
###################################################
par(mfrow = c(2, 2))
nodeapply(bt2, ids = c(3, 5, 6, 7), FUN = function(n)
  plot(n$info$object, main = n$id, ylim = c(0, 0.4)))


###################################################
### code chunk number 62: bt2-plot3 (eval = FALSE)
###################################################
## plot(bt2, drop = TRUE, tnex = 2,
##   terminal_panel = node_btplot(bt2, abbreviate = 1, yscale = c(0, 0.5)))


###################################################
### code chunk number 63: node_btplot
###################################################
## visualization function
node_btplot <- function(mobobj, id = TRUE,
  worth = TRUE, names = TRUE, abbreviate = TRUE, index = TRUE, ref = TRUE,
  col = "black", linecol = "lightgray", cex = 0.5, pch = 19, xscale = NULL, yscale = NULL, ylines = 1.5)
{
    ## node ids
    node <- nodeids(mobobj, terminal = FALSE)
    
    ## get all coefficients 
    cf <- partykit:::apply_to_models(mobobj, node, FUN = function(z)        
      if(worth) worth(z) else coef(z, all = FALSE, ref = TRUE))
    cf <- do.call("rbind", cf)
    rownames(cf) <- node

    ## get one full model
    mod <- partykit:::apply_to_models(mobobj, node = 1L, FUN = NULL)

    if(!worth) {
      if(is.character(ref) | is.numeric(ref)) {
        reflab <- ref
        ref <- TRUE
      } else {
        reflab <- mod$ref
      }
      if(is.character(reflab)) reflab <- match(reflab, mod$labels)
      cf <- cf - cf[,reflab]
    }

    ## reference
    if(worth) {
      cf_ref <- 1/ncol(cf)
    } else {
      cf_ref <- 0
    }

    ## labeling
    if(is.character(names)) {
      colnames(cf) <- names
      names <- TRUE
    }

    ## abbreviation
    if(is.logical(abbreviate)) {
      nlab <- max(nchar(colnames(cf)))
      abbreviate <- if(abbreviate) as.numeric(cut(nlab, c(-Inf, 1.5, 4.5, 7.5, Inf))) else nlab
    }
    colnames(cf) <- abbreviate(colnames(cf), abbreviate)
    
    if(index) {
      x <- 1:NCOL(cf)
      if(is.null(xscale)) xscale <- range(x) + c(-0.1, 0.1) * diff(range(x))
    } else {
      x <- rep(0, length(cf))
      if(is.null(xscale)) xscale <- c(-1, 1)      
    }
    if(is.null(yscale)) yscale <- range(cf) + c(-0.1, 0.1) * diff(range(cf))
         
    ## panel function for bt plots in nodes
    rval <- function(node) {

      ## node index
      id <- id_node(node)
    
      ## dependent variable setup
      cfi <- cf[id,]

      ## viewport setup
      top_vp <- viewport(layout = grid.layout(nrow = 2, ncol = 3,
    			 widths = unit(c(ylines, 1, 1), c("lines", "null", "lines")),  
        		 heights = unit(c(1, 1), c("lines", "null"))),
    			 width = unit(1, "npc"), 
    			 height = unit(1, "npc") - unit(2, "lines"),
        		 name = paste("node_btplot", id, sep = ""))
      pushViewport(top_vp)
      grid.rect(gp = gpar(fill = "white", col = 0))

      ## main title
      top <- viewport(layout.pos.col = 2, layout.pos.row = 1)
      pushViewport(top)
      mainlab <- paste(ifelse(id, paste("Node", id, "(n = "), ""),
        	       info_node(node)$nobs, ifelse(id, ")", ""), sep = "")
      grid.text(mainlab)
      popViewport()

      ## actual plot  
      plot_vpi <- viewport(layout.pos.col = 2, layout.pos.row = 2,
        xscale = xscale, yscale = yscale, 
        name = paste("node_btplot", id, "plot", sep = ""))
      pushViewport(plot_vpi)

      grid.lines(xscale, c(cf_ref, cf_ref), gp = gpar(col = linecol), default.units = "native")
      if(index) {
        grid.lines(x, cfi, gp = gpar(col = col, lty = 2), default.units = "native")
        grid.points(x, cfi, gp = gpar(col = col, cex = cex), pch = pch, default.units = "native")
        grid.xaxis(at = x, label = if(names) names(cfi) else x)
      } else {  	
        if(names) grid.text(names(cfi), x = x, y = cfi, default.units = "native")
          else grid.points(x, cfi, gp = gpar(col = col, cex = cex), pch = pch, default.units = "native")
      }
      grid.yaxis(at = c(ceiling(yscale[1] * 100)/100, floor(yscale[2] * 100)/100))
      grid.rect(gp = gpar(fill = "transparent"))

      upViewport(2)
    }
	    
    return(rval)
}
class(node_btplot) <- "grapcon_generator"

plot(bt2, drop = TRUE, tnex = 2,
  terminal_panel = node_btplot(bt2, abbreviate = 1, yscale = c(0, 0.5)))


###################################################
### code chunk number 64: tm
###################################################
tm <- data.frame(age = c(60, 25, 35), gender = c("male", "female", "female"),
  q1 = "no", q2 = c("no", "no", "yes"), q3 = "no")
tm


###################################################
### code chunk number 65: tm-predict
###################################################
tm
predict(bt2, tm, type = "node")
predict(bt2, tm, type = function(object) t(worth(object)))
predict(bt2, tm, type = function(object) t(rank(-worth(object))))




==> anc/simulation/partykit/inst/doc/mob.Rnw <==
\documentclass[nojss]{jss}
\usepackage{amsmath,thumbpdf}

\shortcites{mvtnorm}

%% commands
\newcommand{\ui}{\underline{i}}
\newcommand{\oi}{\overline{\imath}}
\newcommand{\argmin}{\operatorname{argmin}\displaylimits}
\newcommand{\fixme}[1]{\emph{\marginpar{FIXME} (#1)}}
\newcommand{\class}[1]{`\texttt{#1}'}

%% neet no \usepackage{Sweave}
\SweaveOpts{engine=R, eps=FALSE, keep.source=TRUE}

<<setup, echo=FALSE, results=hide>>=
suppressWarnings(RNGversion("3.5.2"))
library("partykit")
options(prompt = "R> ", continue = "+  ", digits = 4, useFancyQuotes = FALSE)
@

%\VignetteIndexEntry{Parties, Models, Mobsters: A New Implementation of Model-Based Recursive Partitioning in R}
%\VignetteDepends{AER,Formula,mlbench,sandwich,strucchange,survival,TH.data,vcd,psychotools,psychotree}
%\VignetteKeywords{parametric models, object-orientation, recursive partitioning}
%\VignettePackage{partykit}

\author{Achim Zeileis\\Universit\"at Innsbruck \And
        Torsten Hothorn\\Universit\"at Z\"urich}
\Plainauthor{Achim Zeileis, Torsten Hothorn}

\title{Parties, Models, Mobsters: A New Implementation of Model-Based Recursive Partitioning in \proglang{R}}
\Plaintitle{Parties, Models, Mobsters: A New Implementation of Model-Based Recursive Partitioning in R}
\Shorttitle{Model-Based Recursive Partitioning in \proglang{R}}

\Keywords{parametric models, object-orientation, recursive partitioning}

\Abstract{  
  MOB is a generic algorithm for \underline{mo}del-\underline{b}ased recursive
  partitioning \citep{Zeileis+Hothorn+Hornik:2008}. Rather than fitting one
  global model to a dataset, it estimates local models on subsets of data that
  are ``learned'' by recursively partitioning. It proceeds in the following way:
  (1)~fit a parametric model to a data set, (2)~test for parameter instability
  over a set of partitioning variables, (3)~if there is some overall parameter
  instability, split the model with respect to the variable associated with the
  highest instability, (4)~repeat the procedure in each of the resulting subsamples. It
  is discussed how these steps of the conceptual algorithm are translated into
  computational tools in an object-oriented manner, allowing the user to plug in
  various types of parametric models. For representing the resulting trees, the
  \proglang{R} package \pkg{partykit} is employed and extended with generic
  infrastructure for recursive partitions where nodes are associated with
  statistical models. Compared to the previously available implementation
  in the \pkg{party} package, the new implementation supports more inference
  options, is easier to extend to new models, and provides more convenience
  features.
}

\Address{
  Achim Zeileis \\
  Department of Statistics \\
  Faculty of Economics and Statistics \\
  Universit\"at Innsbruck \\
  Universit\"atsstr.~15 \\
  6020 Innsbruck, Austria \\
  E-mail: \email{Achim.Zeileis@R-project.org} \\
  URL: \url{http://eeecon.uibk.ac.at/~zeileis/} \\

  Torsten Hothorn\\
  Institut f\"ur Epidemiologie, Biostatistik und Pr\"avention \\
  Universit\"at Z\"urich \\
  Hirschengraben 84\\
  CH-8001 Z\"urich, Switzerland \\
  E-mail: \email{Torsten.Hothorn@R-project.org}\\
  URL: \url{http://user.math.uzh.ch/hothorn/}\\
}

\begin{document}
\section{Overview}

To implement the model-based recursive partitioning (MOB) algorithm of 
\cite{Zeileis+Hothorn+Hornik:2008} in software, infrastructure for three
aspects is required: (1)~statistical ``\emph{models}'', (2)~recursive
``\emph{party}''tions, and (3)~``\emph{mobsters}'' carrying out the MOB
algorithm.

Along with \cite{Zeileis+Hothorn+Hornik:2008}, an implementation of all
three steps was provided in the \pkg{party} package \citep{party} for
the \proglang{R} system for statistical computing \citep{R}. This provided
one very flexible \code{mob()} function combining \pkg{party}'s \proglang{S}4
classes for representing trees with binary splits and the \proglang{S}4 model
wrapper functions from \pkg{modeltools} \citep{modeltools}. However, while
this supported many applications of interest, it was somewhat limited in several
directions: (1)~The \proglang{S}4 wrappers for the models were
somewhat cumbersome to set up. (2)~The tree infrastructure was originally
designed for \code{ctree()} and somewhat too narrowly focused on it.
(3)~Writing new ``mobster'' interfaces was not easy because of using
unexported \proglang{S}4 classes.

Hence, a leaner and more flexible interface (based on \proglang{S}3 classes)
is now provided in \pkg{partykit} \citep{partykit}: (1)~New models are much easier
to provide in a basic version and customization does not require setting up
an additional \proglang{S}4 class-and-methods layer anymore. (2)~The trees
are built on top of \pkg{partykit}'s flexible `\code{party}' objects,
inheriting many useful methods and providing new ones dealing with the
fitted models associated with the tree's nodes. (3)~New ``mobsters''
dedicated to specific models, e.g., \code{lmtree()} and \code{glmtree()}
for MOBs of (generalized) linear models, are readily provided.

The remainder of this vignette is organized as follows: Section~\ref{sec:algorithm}
very briefly reviews the original MOB algorithm of \cite{Zeileis+Hothorn+Hornik:2008}
and also highlights relevant subsequent work. Section~\ref{sec:implementation}
introduces the new \code{mob()} function in \pkg{partykit} in detail,
discussing how all steps of the MOB algorithm are implemented and which
options for customization are available. For illustration logistic-regression-based
recursive partitioning is applied to the Pima Indians diabetes data set from the
UCI machine learning repository \citep{mlbench2}. Section~\ref{sec:illustration}
and~\ref{sec:mobster} present further illustrative examples \citep[including replications from][]{Zeileis+Hothorn+Hornik:2008}
before Section~\ref{sec:conclusion} provides some concluding remarks.


\section{MOB: Model-based recursive partitioning} \label{sec:algorithm}

First, the theory underling the MOB (model-based recursive partitioning)
is briefly reviewed; a more detailed discussion is provided by \cite{Zeileis+Hothorn+Hornik:2008}.
To fix notation, consider a parametric model $\mathcal{M}(Y, \theta)$
with (possibly vector-valued) observations $Y$ and a
$k$-dimensional vector of parameters $\theta$. This model 
could be a (possibly multivariate) normal distribution for $Y$, 
a psychometric model for a matrix of responses $Y$, or some
kind of regression model when $Y = (y, x)$ can be split up into a dependent variable
$y$ and regressors $x$. An example for the latter could be a linear regression
model $y = x^\top \theta$ or a generalized linear model (GLM) or a survival 
regression.

Given $n$ observations $Y_i$ ($i = 1, \dots, n$) the model can be fitted
by minimizing some objective function $\sum_{i = 1}^n \Psi(Y_i, \theta)$, e.g., a residual sum of squares
or a negative log-likelihood leading to ordinary least squares (OLS) or maximum
likelihood (ML) estimation, respectively.

If a global model for all $n$ observations does not fit well and further
covariates $Z_1, \dots, Z_\ell$ are available, it might be possible to partition
the $n$ observations with respect to these variables and find a fitting local model
in each cell of the partition. The MOB algorithm tries to find
such a partition adaptively using a greedy forward search. The reasons
for looking at such local models might be different for different types of
models: First, the detection of interactions and nonlinearities in
regression relationships might be of interest just like in standard
classification and regression trees \citep[see e.g.,][]{Zeileis+Hothorn+Hornik:2008}.
Additionally, however, this approach allows to add explanatory variables to
models that otherwise do not have regressors or where the link between the
regressors and the parameters of the model is inclear \citep[this idea is
pursued by][]{Strobl+Wickelmaier+Zeileis:2011}. Finally, the model-based
tree can be employed as a thorough diagnostic test of the parameter stability
assumption (also termed measurement invariance in psychometrics). If the tree does
not split at all, parameter stability (or measurement invariance) cannot be rejected
while a tree with splits would indicate in which way the assumption is violated
\citep[][employ this idea in psychometric item response theory models]{Strobl+Kopf+Zeileis:2015}.

The basic idea is to grow a tee in which every node is associated with a model
of type $\mathcal{M}$. To assess whether splitting of the node is necessary a
fluctuation test for parameter instability is performed. If there is significant instability
with respect to any of the partitioning variables $Z_j$, the node is splitted
into $B$ locally optimal segments (the currenct version of the software has
$B = 2$ as the default and as the only option for numeric/ordered variables)
and then the procedure is repeated in each of the $B$ children.
If no more significant instabilities can be found, the recursion stops.
More precisely, the steps of the algorithm are
%
\begin{enumerate}
\item Fit the model once to all observations in the current node.
\item Assess whether the parameter estimates are stable with respect to
  every partitioning variable $Z_1, \dots, Z_\ell$. If there is some overall instability,
  select the variable $Z_j$ associated with the highest parameter instability, otherwise
  stop.
\item Compute the split point(s) that locally optimize the objective function $\Psi$.
\item Split the node into child nodes and repeat the procedure until some stopping criterion is met.
\end{enumerate}
%
This conceptual framework is extremely flexible and allows to adapt it to various
tasks by choosing particular models, tests, and methods in each of the steps:
%
\begin{enumerate}
\item \emph{Model estimation:} The original MOB introduction \citep{Zeileis+Hothorn+Hornik:2008}
  discussed regression models: OLS regression, GLMs, and survival regression. Subsequently,
  \cite{Gruen+Kosmidis+Zeileis:2012} have also adapted MOB to beta regression for limited
  response variables. Furthermore, MOB provides a generic way of adding covariates to models
  that otherwise have no regressors: this can either serve as a check whether the model is
  indeed independent from regressors or leads to local models for subsets. Both views are
  of interest when employing MOB to detect parameter instabilities in psychometric models
  for item responses such as the Bradley-Terry or the Rasch model
  \citep[see][respectively]{Strobl+Wickelmaier+Zeileis:2011,Strobl+Kopf+Zeileis:2015}.
\item \emph{Parameter instability tests:} To assess the stability of all model parameters
  across a certain partitioning variable, the general class of score-based fluctuation tests proposed by
  \cite{Zeileis+Hornik:2007} is employed. Based on the empirical score function observations
  (i.e., empirical estimating functions or contributions to the gradient), ordered with
  respect to the partitioning variable, the fluctuation or instability in the model's
  parameters can be tested. From this general framework the Andrews' sup\textit{LM} test
  is used for assessing numerical partitioning variables and a $\chi^2$ test for
  categorical partitioning variables (see \citealp{Zeileis:2005} and \citealp{Merkle+Zeileis:2013}
  for unifying views emphasizing regression and psychometric models, respectively).
  Furthermore, the test statistics for ordinal partitioning variables suggested by
  \cite{Merkle+Fan+Zeileis:2014} have been added as further options (but are not used
  by default as the simulation of $p$-values is computationally demanding).
\item \emph{Partitioning:} As the objective function $\Psi$ is additive, it is easy
  to compute a single optimal split point (or cut point or break point). For each conceivable
  split, the model is estimated on the two resulting subsets and the resulting objective
  functions are summed. The split that optimizes this segmented objective function
  is then selected as the optimal split. For optimally splitting the data into $B > 2$
  segments, the same idea can be used and a full grid search can be avoided by employing
  a dynamic programming algorithms \citep{Hawkins:2001,Bai+Perron:2003} but at the moment
  the latter is not implemented in the software. Optionally, however, categorical partitioning
  variables can be split into all of their categories (i.e., in that case $B$ is set to
  the number of levels without searching for optimal groupings).
\item \emph{Pruning:} For determining the optimal size of the tree, one can either use
  a pre-pruning or post-pruning strategy. For the former, the algorithm stops when
  no significant parameter instabilities are detected in the current node (or when the
  node becomes too small). For the latter, one would first grow a large tree (subject only
  to a minimal node size requirement) and then prune back splits that did not improve
  the model, e.g., judging by information criteria such as AIC or BIC \citep[see e.g.,][]{Su+Wang+Fan:2004}.
  Currently, pre-pruning is used by default (via Bonferroni-corrected $p$-values
  from the score-based fluctuation tests) but AIC/BIC-based post-pruning is optionally
  available (especially for large data sets where traditional significance levels
  are not useful).
\end{enumerate}
%
In the following it is discussed how most of the options above are embedded
in a common computational framework using \proglang{R}'s facilities for model estimation
and object orientation.

\section[A new implementation in R]{A new implementation in \proglang{R}} \label{sec:implementation}

This section introduces a new implementation of the general model-based recursive
partitioning (MOB) algorithm in \proglang{R}. Along with \cite{Zeileis+Hothorn+Hornik:2008},
a function \code{mob()} had been introduced to the \pkg{party} package \citep{party}
which continues to work but it turned out to be somewhat unflexible for certain
applications/extensions. Hence, the \pkg{partykit} package \citep{partykit} provides a completely rewritten
(and not backward compatible) implementation of a new \code{mob()} function along with
convenience interfaces \code{lmtree()} and \code{glmtree()} for fitting linear model
and generalized linear model trees, respectively.
The function \code{mob()} itself is intended to be the workhorse function
that can also be employed to quickly explore new models -- whereas \code{lmtree()}
and \code{glmtree()} will be the typical user interfaces facilitating applications.

The new \code{mob()} function has the following arguments:
\begin{Code}
  mob(formula, data, subset, na.action, weights, offset,
    fit, control = mob_control(), ...)
\end{Code}
All arguments in the first line are standard for modeling functions in \proglang{R}
with a \code{formula} interface. They are employed by \code{mob()} to do some
data preprocessing (described in detail in Section~\ref{sec:formula}) before
the \code{fit} function is used for parameter estimation on the preprocessed
data. The \code{fit} function has to be set up in a certain way (described in
detail in Section~\ref{sec:fit}) so that \code{mob()} can extract all information
that is needed in the MOB algorithm for parameter instability tests (see Section~\ref{sec:sctest})
and partitioning/splitting (see Section~\ref{sec:split}), i.e., the estimated parameters, the associated
objective function, and the score function contributions. A list of \code{control}
options can be set up by the \code{mob_control()} function, including options
for pruning (see Section~\ref{sec:prune}). Additional arguments \code{...}
are passed on to the \code{fit} function.

The result is an object of class `\code{modelparty}' inheriting from `\code{party}'.
The \code{info} element of the overall `\code{party}' and the individual
`\code{node}'s contain various informations about the models. Details are provided
in Section~\ref{sec:object}.

Finally, a wide range of standard (and some extra) methods are available for
working with `\code{modelparty}' objects, e.g., for extracting information about the
models, for visualization, computing predictions, etc. The standard set of methods
is introduced in Section~\ref{sec:methods}. However, as will be discussed there,
it may take some effort by the user to efficiently compute certain pieces of
information. Hence, convenience interfaces such as \code{lmtree()} or \code{glmtree()}
can alleviate these obstacles considerably, as illustrated in Section~\ref{sec:interface}.


\subsection{Formula processing and data preparation} \label{sec:formula}

The formula processing within \code{mob()} is essentially done in ``the usual way'',
i.e., there is a \code{formula} and \code{data} and optionally further arguments such
as \code{subset}, \code{na.action}, \code{weights}, and \code{offset}. These
are processed into a \code{model.frame} from which the response and the covariates
can be extracted and passed on to the actual \code{fit} function.

As there are possibly three groups of variables (response, regressors,
and partitioning variables), the \pkg{Formula} package \citep{Formula} is
employed for processing these three parts. Thus, the formula can be of type
\verb:y ~ x1 + ... + xk | z1 + ... + zl: where the variables on the
left of the \code{|} specify the data $Y$ and the variables on the right specify the
partitioning variables $Z_j$. As pointed out above, the $Y$ can often be split
up into response (\code{y} in the example above) and regressors (\code{x1}, \dots,
\code{xk} in the example above). If there are no regressors and just constant
fits are employed, then the formula can be specified as
\verb:y ~ 1 | z1 + ... + zl:.

So far, this formula representation is really just a specification of groups
of variables and does not imply anything about the type of model that is to be
fitted to the data in the nodes of the tree. The \code{mob()} function does not
know anything about the type of model and just passes (subsets of) the \code{y}
and \code{x} variables on to the \code{fit} function. Only the partitioning variables
\code{z} are used internally for the parameter instability tests (see Section~\ref{sec:sctest}).

As different \code{fit} functions will require the data in different formats,
\code{mob_control()} allows to set the \code{ytype} and \code{xtype}. The default
is to assume that \code{y} is just a single column of the model frame that is
extracted as a \code{ytype = "vector"}. Alternatively, it can be a \code{"data.frame"}
of all response variables or a \code{"matrix"} set up via \code{model.matrix()}.
The options \code{"data.frame"} and \code{"matrix"} are also available for \code{xtype}
with the latter being the default. Note that if \code{"matrix"} is used, then transformations
(e.g., logs, square roots etc.) and dummy/interaction codings are computed and turned
into columns of a numeric matrix while for \code{"data.frame"} the original variables are preserved.

By specifying the \code{ytype} and \code{xtype}, \code{mob()} is also provided
with the information on how to correctly subset \code{y} and \code{x} when recursively
partitioning data. In each step, only the subset of \code{y} and \code{x} pertaining to
the current node of the tree is passed on to the \code{fit} function. Similarly,
subsets of \code{weights} and \code{offset} are passed on (if specified).

\subsubsection*{Illustration}

For illustration, we employ the popular benchmark data set on diabetes among
Pima Indian women that is provided by the UCI machine learning repository \citep{mlbench2} and 
available in the \pkg{mlbench} package \citep{mlbench}:
%
<<PimaIndiansDiabetes>>=
data("PimaIndiansDiabetes", package = "mlbench")
@
%
Following \cite{Zeileis+Hothorn+Hornik:2008} we want to fit a model for \code{diabetes}
employing the plasma glucose concentration \code{glucose} as a regressor. As the influence
of the remaining variables on \code{diabetes} is less clear, their relationship should be
learned by recursive partitioning. Thus, we employ the following formula:
%
<<PimIndiansDiabetes-formula>>=
pid_formula <- diabetes ~ glucose | pregnant + pressure + triceps +
  insulin + mass + pedigree + age
@
%
Before passing this to \code{mob()}, a \code{fit} function is needed and a logistic regression
function is set up in the following section.

\subsection{Model fitting and parameter estimation} \label{sec:fit}

The \code{mob()} function itself does not actually carry out any parameter
estimation by itself, but assumes that one of the many \proglang{R} functions
available for model estimation is supplied. However, to be able to carry out the steps
of the MOB algorithm, \code{mob()} needs to able to extract certain pieces
of information: especially the estimated parameters, the corresponding
objective function, and associated score function contributions. Also,
the interface of the fitting function clearly needs to be standardized so
that \code{mob()} knows how to invoke the model estimation.

Currently, two possible interfaces for the \code{fit} function can be
employed:
%
\begin{enumerate}

\item The \code{fit} function can take the following inputs
\begin{Code}
  fit(y, x = NULL, start = NULL, weights = NULL, offset = NULL, ...,
    estfun = FALSE, object = FALSE)
\end{Code}
where \code{y}, \code{x}, \code{weights}, \code{offset} are (the subset of)
the preprocessed data. In \code{start} starting values for the parameter
estimates may be supplied and \code{...} is passed on from the \code{mob()}
function. The \code{fit} function then has to return an output list with
the following elements:
\begin{itemize}
  \item \code{coefficients}: Estimated parameters $\hat \theta$.
  \item \code{objfun}: Value of the minimized objective function $\sum_i \Psi(y_i, x_, \hat \theta)$.
  \item \code{estfun}: Empirical estimating functions (or score function contributions)
    $\Psi'(y_i, x_i, \hat \theta)$. Only needed if \code{estfun = TRUE}, otherwise optionally \code{NULL}.
  \item \code{object}: A model object for which further methods could
    be available (e.g., \code{predict()}, or \code{fitted()}, etc.).
    Only needed if \code{object = TRUE}, otherwise optionally \code{NULL}.
\end{itemize}
By making \code{estfun} and \code{object} optional, the fitting function
might be able to save computation time by only optimizing the objective
function but avoiding further computations (such as setting up covariance
matrix, residuals, diagnostics, etc.).

\item The \code{fit} function can also of a simpler interface with only the
following inputs:
\begin{Code}
  fit(y, x = NULL, start = NULL, weights = NULL, offset = NULL, ...)
\end{Code}
The meaning of all arguments is the same as above. However, in this case
\code{fit} needs to return a classed model object for which methods to
\code{coef()}, \code{logLik()}, and \code{estfun()} \citep[see][and the \pkg{sandwich} package]{sandwich}
are available for extracting the parameter estimates, the maximized log-likelihood,
and associated empirical estimating functions (or score contributions), respectively.
Internally, a function of type (1) is set up by \code{mob()} in case a function
of type (2) is supplied. However, as pointed out above, a function of type (1)
might be useful to save computation time.

\end{enumerate}
%
In either case the \code{fit} function can, of course, choose to ignore any
arguments that are not applicable, e.g., if the are no regressors \code{x} in
the model or if starting values or not supported.

The \code{fit} function of type (2) is typically convenient to quickly try out
a new type of model in recursive partitioning.  However, when writing a new
\code{mob()} interface such as \code{lmtree()} or \code{glmtree()},
it will typically be better to use type (1). Similarly, employing supporting
starting values in \code{fit} is then recommended to save computation
time.

\subsubsection*{Illustration}

For recursively partitioning the \code{diabetes ~ glucose} relationship (as already
set up in the previous section), we employ a logistic regression model. An
interface of type (2) can be easily set up:
%
<<logit>>=
logit <- function(y, x, start = NULL, weights = NULL, offset = NULL, ...) {
  glm(y ~ 0 + x, family = binomial, start = start, ...)
}
@
%
Thus, \code{y}, \code{x}, and the starting values are passed on to \code{glm()}
which returns an object of class `\code{glm}' for which all required methods
(\code{coef()}, \code{logLik()}, and \code{estfun()}) are available.

Using this \code{fit} function and the \code{formula} already set up above
the MOB algorithm can be easily applied to the \code{PimaIndiansDiabetes}
data:
%
<<PimaIndiansDiabetes-mob>>=
pid_tree <- mob(pid_formula, data = PimaIndiansDiabetes, fit = logit)
@
%
The result is a logistic regression tree with three terminal nodes that
can be easily visualized via \code{plot(pid_tree)} (see Figure~\ref{fig:pid_tree})
and printed:
<<PimaIndiansDiabetes-print>>=
pid_tree
@
%
The tree finds three groups of Pima Indian women:
\begin{itemize}
  \item[\#2] Women with low body mass index that have on average a low risk of
    diabetes, however this increases clearly with glucose level.
  \item[\#4] Women with average and high body mass index, younger than 30 years,
    that have a higher avarage risk that also increases with glucose level.
  \item[\#5] Women with average and high body mass index, older than 30 years,
    that have a high avarage risk that increases only slowly with glucose level.
\end{itemize}


Note that the example above is used for illustration here and \code{glmtree()} is
recommended over using \code{mob()} plus manually setting up a \code{logit()} function.
The same tree structure can be found via:
%
<<PimaIndiansDiabetes-glmtree>>=
pid_tree2 <- glmtree(diabetes ~ glucose | pregnant +
  pressure + triceps + insulin + mass + pedigree + age,
  data = PimaIndiansDiabetes, family = binomial)
@
%
However, \code{glmtree()} is slightly faster as it avoids many unnecessary computations,
see Section~\ref{sec:interface} for further details.

\begin{figure}[p!]
\centering
\setkeys{Gin}{width=0.8\textwidth}
<<PimaIndiansDiabetes-plot, echo=FALSE, results=hide, fig=TRUE, height=5, width=7>>=
plot(pid_tree)
@
\caption{\label{fig:pid_tree} Logistic-regression-based tree for the Pima Indians diabetes
data. The plots in the leaves report the estimated regression coefficients.}

\setkeys{Gin}{width=\textwidth}
<<PimaIndiansDiabetes-plot2,echo=FALSE,results=hide,fig=TRUE,height=6,width=10>>=
plot(pid_tree2, tp_args = list(ylines = 1, margins = c(1.5, 1.5, 1.5, 2.5)))
@
\caption{\label{fig:pid_tree2} Logistic-regression-based tree for the Pima Indians
diabetes data. The plots in the leaves give spinograms for \code{diabetes} versus 
\code{glucose}.}
\end{figure}

Here, we only point out that \code{plot(pid_tree2)} produces a nicer visualization
(see Figure~\ref{fig:pid_tree2}). As $y$ is \code{diabetes}, a binary variable, and $x$ is 
\code{glucose}, a numeric variable, a spinogram is chosen automatically for visualization
(using the \pkg{vcd} package, \citealp{vcd}).
The x-axis breaks in the spinogram are the five-point summary of \code{glucose} on the full data set. The
fitted lines are the mean predicted probabilities in each group.



\subsection{Testing for parameter instability} \label{sec:sctest}

In each node of the tree, first the parametric model is fitted to all observations
in that node (see Section~\ref{sec:fit}). Subsequently it is of interest
to find out whether the model parameters are stable over each particular ordering implied by
the partitioning variables $Z_j$ or whether splitting the sample with respect
to one of the $Z_j$ might capture instabilities in the parameters and thus improve the fit.
The tests used in this step belong to the class of generalized M-fluctuation
tests \citep{Zeileis:2005,Zeileis+Hornik:2007}. Depending on the class of each
of the partitioning variables in \code{z} different types of tests are chosen by \code{mob()}:
\begin{enumerate}

\item For numeric partitioning variables (of class `\code{numeric}' or `\code{integer}')
the sup\textit{LM}~statistic is used which is the maximum over all single-split \textit{LM} statistics.
Associated $p$-values can be obtained from a table of critical values \citep[based on][]{Hansen:1997}
stored within the package.

If there are ties in the partitioning variable, the sequence of \textit{LM} statistics (and hence
their maximum) is not unique and hence the results by default may depend to some degree on the
ordering of the observations. To explore this, the option \code{breakties = TRUE} can be
set in \code{mob_control()} which breaks ties randomly. If there are are only few ties,
the influence is often negligible. If there are many ties (say only a dozen unique values of
the partitioning variable), then the variable may be better treated as an ordered factor (see below).

\item For categorical partitioning variables (of class `\code{factor}'), a $\chi^2$~statistic is
employed which captures the fluctuation within each of the categories of the partitioning variable.
This is also an \textit{LM}-type test and is asymptotically equivalent to the corresponding
likelihood ratio test. However, it is somewhat cheaper to compute the \textit{LM} statistic
because the model just has to be fitted once in the current node and not separately for each
category of each possible partitioning variable. See also \cite{Merkle+Fan+Zeileis:2014} for
a more detailed discussion.

\item For ordinal partitioning variables (of class `\code{ordered}' inheriting from `\code{factor}')
the same $\chi^2$ as for the unordered categorical variables is used by default
\citep[as suggested by][]{Zeileis+Hothorn+Hornik:2008}. Although this test is
consistent for any parameter instabilities across ordered variables, it does
not exploit the ordering information.

Recently, \cite{Merkle+Fan+Zeileis:2014}
proposed an adapted max\textit{LM} test for ordered variables and, alternatively, a
weighted double maximum test. Both are optionally availble in the new \code{mob()}
implementation by setting \code{ordinal = "L2"} or \code{ordinal = "max"}
in \code{mob_control()}, respectively. Unfortunately, computing $p$-values from
both tests is more costly than for the default \code{ordinal = "chisq"}. For
\code{"L2"} suitable tables of critical values have to be simulated on the
fly using \code{ordL2BB()} from the \pkg{strucchange} package \citep{strucchange}.
For \code{"max"} a multivariate normal probability has to be computed using
the \pkg{mvtnorm} package \citep{mvtnorm}.

\end{enumerate}
All of the parameter instability tests above can be computed in an object-oriented manner
as the ``\code{estfun}'' has to be available for the fitted model object. (Either
by computing it in the \code{fit} function directly or by providing a \code{estfun()}
extractor, see Section~\ref{sec:fit}.)


All tests also require an estimate of the
corresponding variance-covariance matrix of the estimating functions. The default
is to compute this using an outer-product-of-gradients (OPG) estimator. Alternatively,
the corrsponding information matrix or sandwich matrix can be used if: (a)~the estimating functions
are actually maximum likelihood scores, and (b)~a \code{vcov()} method (based on
an estimate of the information) is provided for the fitted model objects. The corresponding
option in \code{mob_control()} is to set \code{vcov = "info"} or \code{vcov = "sandwich"}
rather than \code{vcov = "opg"} (the default).

For each of the $j = 1, \dots, \ell$ partitioning variables in \code{z} the test selected
in the control options is employed and the corresponding $p$-value $p_j$ is computed.
To adjust for multiple testing, the $p$ values can be Bonferroni adjusted
(which is the default). To determine whether there is some overall instability, it is checked whether
the minial $p$-value $p_{j^*} = \min_{j = 1, \dots, \ell} p_j$ falls below a
pre-specified significance level $\alpha$ (by default $\alpha = 0.05$) or not.
If there is significant instability, the variable $Z_{j^*}$
associated with the minimal $p$-value is used for splitting the node.

\subsubsection*{Illustration}

In the logistic-regression-based MOB \code{pid_tree} computed above, the parameter instability
tests can be extracted using the \code{sctest()} function from the \pkg{strucchange}
package (for \underline{s}tructural \underline{c}hange \underline{test}). In the first
node, the test statistics and Bonferroni-corrected $p$-values are:
%
<<PimaIndiansDiabetes-sctest1>>=
library("strucchange")
sctest(pid_tree, node = 1)
@
%
Thus, the body \code{mass} index has the lowest $p$-value and is highly significant
and hence used for splitting the data. In the second node, no further significant
parameter instabilities can be detected and hence partitioning stops in that branch.
%
<<PimaIndiansDiabetes-sctest2>>=
sctest(pid_tree, node = 2)
@
%
In the third node, however, there is still significant instability associated with the
\code{age} variable and hence partitioning continues.
%
<<PimaIndiansDiabetes-sctest3>>=
sctest(pid_tree, node = 3)
@
%
Because no further instabilities can be found in the fourth and fifth node, the
recursive partitioning stops there.


\subsection{Splitting} \label{sec:split}

In this step, the observations in the current node are split with respect
to the chosen partitioning variable $Z_{j^*}$ into $B$ child nodes. As pointed out above,
the \code{mob()} function currently only supports binary splits, i.e., $B = 2$.
For deterimining the split point, an exhaustive search procedure is adopted:
For each conceivable split point in $Z_{j^*}$, the two subset models are fit and the split
associated with the minimal value of the objective function $\Psi$ is chosen.

Computationally, this means that the \code{fit} function is applied to the subsets
of \code{y} and \code{x} for each possibly binary split. The ``\code{objfun}'' values
are simply summed up (because the objective function is assumed to be additive) and
its minimum across splits is determined. In a search over a numeric partitioning variable,
this means that typically a lot of subset models have to be fitted and often these will not
vary a lot from one split to the next. Hence, the parameter estimates ``\code{coefficients}''
from the previous split are employed as \code{start} values for estimating the coefficients
associated with the next split. Thus, if the \code{fit} function makes use of these
starting values, the model fitting can often be speeded up.

\subsubsection*{Illustration}

For the Pima Indians diabetes data, the split points found for \code{pid_tree}
are displayed both in the print output and the visualization (see Figure~\ref{fig:pid_tree}
and~\ref{fig:pid_tree2}).

\subsection{Pruning} \label{sec:prune}

By default, the size of \code{mob()} trees is determined only by the significance tests,
i.e., when there is no more significant parameter instability (by default at level $\alpha = 0.05$)
the tree stops growing. Additional stopping criteria are only the minimal node size (\code{minsize})
and the maximum tree depth (\code{maxdepth}, by default infinity).

However, for very large sample size traditional significance levels are typically not useful
because even tiny parameter instabilities can be detected. To avoid overfitting in such a situation,
one would either have to use much smaller significance levels or add some form of post-pruning
to reduce the size of the tree afterwards. Similarly, one could wish to first grow a very large
tree (using a large $\alpha$ level) and then prune it afterwards, e.g., using some information
criterion like AIC or BIC.

To accomodate such post-pruning strategies, \code{mob_control()} has an argument \code{prune} that
can be a \code{function(objfun, df, nobs)} that either returns \code{TRUE} if a node should be
pruned or \code{FALSE} if not. The arguments supplied are a vector of objective function values in
the current node and the sum of all child nodes, a vector of corresponding degrees of freedom,
and the number of observations in the current node and in total. For example if the objective
function used is the negative log-likelihood, then for BIC-based pruning the \code{prune} function
is: \code{(2 * objfun[1] + log(nobs[1]) * df[1]) < (2 * objfun[2] + log(nobs[2]) * df[2])}. As the
negative log-likelihood is the default objective function when using the ``simple'' \code{fit}
interface, \code{prune} can also be set to \code{"AIC"} or \code{"BIC"} and then suitable
functions will be set up internally. Note, however, that for other objective functions this
strategy is not appropriate and the functions would have to be defined differently (which
\code{lmtree()} does for example).

In the literature, there is no clear consensus as to how many degrees of freedom should be
assigned to the selection of a split point. Hence, \code{mob_control()} allows to set
\code{dfsplit} which by default is \code{dfsplit = TRUE} and then \code{as.integer(dfsplit)}
(i.e., 1 by default) degrees of freedom per split are used. This can be modified to
\code{dfsplit = FALSE} (or equivalently \code{dfsplit = 0}) or \code{dfsplit = 3} etc.\
for lower or higher penalization of additional splits.

\subsubsection*{Illustration}

With $n = \Sexpr{nrow(PimaIndiansDiabetes)}$ observations, the sample size is quite
reasonable for using the classical significance level of $\alpha = 0.05$ which is also reflected
by the moderate tree size with three terminal nodes. However, if we wished to explore further
splits, a conceivable strategy could be the following:
%
<<PimaIndiansDiabetes-prune, eval=FALSE>>=
pid_tree3 <- mob(pid_formula, data = PimaIndiansDiabetes,
  fit = logit, control = mob_control(verbose = TRUE,
    minsize = 50, maxdepth = 4, alpha = 0.9, prune = "BIC"))
@
This first grows a large tree until the nodes become too small (minimum node size: 50~observations)
or the tree becomes too deep (maximum depth 4~levels) or the significance levels come very close
to one (larger than $\alpha = 0.9$). Here, this large tree has eleven nodes which are subsequently
pruned based on whether or not they improve the BIC of the model. For this data set, the resulting
BIC-pruned tree is in fact identical to the pre-pruned \code{pid_tree} considered above.

\subsection[Fitted `party' objects]{Fitted `\texttt{party}' objects} \label{sec:object}

The result of \code{mob()} is an object of class `\code{modelparty}' inheriting from `\code{party}'.
See the other vignettes in the \pkg{partykit} package \citep{partykit} for more details
of the general `\code{party}' class. Here, we just point out that the main difference
between a `\code{modelparty}' and a plain `\code{party}' is that additional information
about the data and the associated models is stored in the \code{info} elements:
both of the overall `\code{party}' and the individual `\code{node}'s. The details
are exemplified below.

\subsubsection*{Illustration}

In the \code{info} of the overall `\code{party}' the following information is stored for
\code{pid_tree}:
%
<<PimaIndiansDiabetes-info>>=
names(pid_tree$info)
@
%
The \code{call} contains the \code{mob()} call. The \code{formula} and \code{Formula}
are virtually the same but are simply stored as plain `\code{formula}' and extended
`\code{Formula}' \citep{Formula} objects, respectively. The \code{terms} contain separate
lists of terms for the \code{response} (and regressor) and the \code{partitioning} variables.
The \code{fit}, \code{control} and \code{dots} are the arguments that were provided
to \code{mob()} and \code{nreg} is the number of regressor variables.

Furthermore, each \code{node} of the tree contains the following information:
%
<<PimaIndiansDiabetes-info>>=
names(pid_tree$node$info)
@
%
The \code{coefficients}, \code{objfun}, and \code{object} are the results of the \code{fit}
function for that node. In \code{nobs} and \code{p.value} the number of observations
and the minimal $p$-value are provided, respectively. Finally, \code{test} contains
the parameter instability test results. Note that the \code{object} element can also
be suppressed through \code{mob_control()} to save memory space.


\subsection{Methods} \label{sec:methods}

There is a wide range of standard methods available for objects of class `\code{modelparty}'.
The standard \code{print()}, \code{plot()}, and \code{predict()} build on the 
corresponding methods for `\code{party}' objects but provide some more special options.
Furthermore, methods are provided that are typically available for models with formula interfaces:
\code{formula()} (optionally one can set \code{extended = TRUE} to get the `\code{Formula}'), \code{getCall()},
\code{model.frame()}, \code{weights()}. Finally, there is a standard set of methods
for statistical model objects: \code{coef()}, \code{residuals()}, \code{logLik()} (optionally
setting \code{dfsplit = FALSE} suppresses counting the splits in the degrees of freedom,
see Section~\ref{sec:prune}),
\code{deviance()}, \code{fitted()}, and \code{summary()}.

Some of these methods rely on reusing the corresponding methods for the individual model
objects in the terminal nodes. Functions such as \code{coef()}, \code{print()}, \code{summary()}
also take a \code{node} argument that can specify the node IDs to be queried.

Two methods have non-standard arguments to allow for additional flexibility when dealing
with model trees. Typically, ``normal'' users do not have to use these arguments directly
but they are very flexible and facilitate writing convenience interfaces such as \code{glmtree()}
(see Section~\ref{sec:interface}).
\begin{itemize}
\item The \code{predict()} method has the following arguments:
\code{predict(object, newdata = NULL, type = "node", ...)}.
The argument \code{type} can either be a function or a character string.
More precisely, if \code{type} is a function it should be a
\code{function (object, newdata = NULL, ...)} that returns a vector or
matrix of predictions from a fitted model \code{object} either with or
without \code{newdata}. If \code{type} is a character string, such a
function is set up internally as
\code{predict(object, newdata = newdata, type = type, ...)}, i.e.,
it relies on a suitable \code{predict()} method being available for
the fitted models associated with the `\code{party}' object.

\item The \code{plot()} method has the following arguments:
\code{plot(x, terminal_panel = NULL, FUN = NULL)}.
This simply calls the \code{plot()} method for `\code{party}' objects with a
custom panel function for the terminal panels. By default, \code{node_terminal} is used
to include some short text in each terminal node. This text can be set up by \code{FUN}
with the default being the number of observations and estimated parameters. However,
more elaborate terminal panel functions can be written, as done for the convenience
interfaces.
\end{itemize}

Finally, two \proglang{S}3-style functions are provided without the corresponding
generics (as these reside in packages that \pkg{partykit} does not depend on).
The \code{sctest.modelparty} can be used in combination with the \code{sctest()}
generic from \pkg{strucchange} as illustrated in Section~\ref{sec:sctest}. The
\code{refit.modelparty} function extracts (or refits if necessary) the fitted
model objects in the specified nodes (by default from all nodes). 


\subsubsection*{Illustration}

The \code{plot()} and \code{print()} methods have already been illustrated for the \code{pid_tree}
above. However, here we add that the \code{print()} method can also be used to show
more detailed information about particular nodes instead of showing the full tree:
%
<<PimaIndiansDiabetes-print3>>=
print(pid_tree, node = 3)
@
%
Information about the model and coefficients can for example be extracted by:
%
<<PimaIndiansDiabetes-coef>>=
coef(pid_tree)
coef(pid_tree, node = 1)
summary(pid_tree, node = 1)
@
%
As the coefficients pertain to a logistic regression, they can be easily
interpreted as odds ratios by taking the \code{exp()}:
%
<<>>=
exp(coef(pid_tree)[,2])
@  
%
<<echo=FALSE>>=
risk <- round(100 * (exp(coef(pid_tree)[,2])-1), digits = 1)
@
%
i.e., the odds increase by \Sexpr{risk[1]}\%, \Sexpr{risk[2]}\% and \Sexpr{risk[3]}\%
with respect to glucose in the three terminal nodes.

Log-likelihoods and information criteria are available (which by default also
penalize the estimation of splits):
<<PimaIndiansDiabetes-logLik>>=
logLik(pid_tree)
AIC(pid_tree)
BIC(pid_tree)
@
%
Mean squared residuals (or deviances) can be extracted in different ways:
<<PimaIndiansDiabetes-deviance>>=
mean(residuals(pid_tree)^2)
deviance(pid_tree)/sum(weights(pid_tree))
deviance(pid_tree)/nobs(pid_tree)
@
%
Predicted nodes can also be easily obtained:
%
<<PimaIndiansDiabetes-predict>>=
pid <- head(PimaIndiansDiabetes)
predict(pid_tree, newdata = pid, type = "node")
@
%
More predictions, e.g., predicted probabilities within the nodes, can also
be obtained but require some extra coding if only \code{mob()} is used.
However, with the \code{glmtree()} interface this is very easy as shown
below.

Finally, several methods for `\code{party}' objects are, of course, also
available for `\code{modelparty}' objects, e.g., querying width and depth of
the tree:
%
<<PimaIndiansDiabetes-width>>=
width(pid_tree)
depth(pid_tree)
@
%
Also subtrees can be easily extracted:
%
<<PimaIndiansDiabetes-subset>>=
pid_tree[3]
@
%
The subtree is again a completely valid `\code{modelparty}' and hence it could
also be visualized via \code{plot(pid_tree[3])} etc.


\subsection{Extensions and convenience interfaces} \label{sec:interface}

As illustrated above, dealing with MOBs can be carried out in a very generic
and object-oriented way. Almost all information required for dealing with
recursively partitioned models can be encapsulated in the \code{fit()} function
and \code{mob()} does not require more information on what type of model is
actually used.

However, for certain tasks more detailed information about the type of model
used or the type of data it can be fitted to can (and should) be exploited.
Notable examples for this are visualizations of the data along with the fitted
model or model-based predictions in the leaves of the tree. To conveniently
accomodate such specialized functionality, the \pkg{partykit} provides two
convenience interfaces \code{lmtree()} and \code{glmtree()} and encourages
other packages to do the same (e.g., \code{raschtree()} and \code{bttree()}
in \pkg{psychotree}). Furthermore, such a convenience interface can avoid
duplicated formula processing in both \code{mob()} plus its \code{fit}
function.

Specifically, \code{lmtree()} and \code{glmtree()} interface \code{lm.fit()},
\code{lm.wfit()}, and \code{glm.fit()}, respectively, and then provide some
extra computations to return valid fitted `\code{lm}' and `\code{glm}' objects
in the nodes of the tree. The resulting `\code{modelparty}' object gains an
additional class `\code{lmtree}'/`\code{glmtree}' to dispatch to its enhanced
\code{plot()} and \code{predict()} methods.

\subsubsection*{Illustration}

The \code{pid_tree2} object was already created above with \code{glmtree()}
(instead of \code{mob()} as for \code{pid_tree}) to illustrate the enhanced
plotting capabilities in Figure~\ref{fig:pid_tree2}. Here, the enhanced
\code{predict()} method is used to obtain predicted means (i.e., probabilities)
and associated linear predictors (on the logit scale) in addition to the
previously available predicted nods IDs.
%
<<>>=
predict(pid_tree2, newdata = pid, type = "node")
predict(pid_tree2, newdata = pid, type = "response")
predict(pid_tree2, newdata = pid, type = "link")
@


\section{Illustrations}
\label{sec:illustration}

In the remainder of the vignette, further empirical illustrations of the MOB method are
provided, including replications of the results from \cite{Zeileis+Hothorn+Hornik:2008}:
\begin{enumerate}
  \item An investigation of the price elasticity of the demand for economics
    journals across covariates describing the type of journal (e.g., its
    price, its age, and whether it is published by a society, etc.)
  \item Prediction of house prices in the well-known Boston Housing data
    set, also taken from the UCI machine learning repository.
  \item Explore how teaching ratings and beauty scores of professors are
    associated and how this association changes across further explanatory
    variables such as age, gender, and native speaker status of the professors.
  \item Assessment of differences in the preferential treatment of women/children
    (``women and children first'') across subgroups of passengers on board of the
    ill-fated maiden voyage of the RMS Titanic.
  \item Modeling of breast cancer survival by capturing heterogeneity
    in certain (treatment) effects across patients.
  \item Modeling of paired comparisons of topmodel candidates
    by capturing heterogeneity in their attractiveness scores across
    participants in a survey.
\end{enumerate}
More details about several of the underlying data sets, previous studies exploring
the data, and the results based on MOB can be found in 
\cite{Zeileis+Hothorn+Hornik:2008}.

Here, we focus on using the \pkg{partykit} package to replicate the analysis
and explore the resulting trees. The first three illustrations employ the
\code{lmtree()} convenience function, the fourth is based on logistic regression
using \code{glmtree()}, and the fifth uses \code{survreg()}
from \pkg{survival} \citep{survival} in combination with \code{mob()} directly.
The sixth and last illustration is deferred to a separate section and shows
in detail how to set up new ``mobster'' functionality from scratch.

\subsection{Demand for economic journals}

The price elasticity of the demand for 180~economic journals is assessed by
an OLS regression in log-log form: The dependent variable is the logarithm of the number
of US library subscriptions and the regressor is the logarithm of price
per citation. The data are provided by the \pkg{AER} package \citep{AER}
and can be loaded and transformed via:
%
<<Journals-data>>=
data("Journals", package = "AER")
Journals <- transform(Journals,
  age = 2000 - foundingyear,
  chars = charpp * pages)
@
%
Subsequently, the stability of the price elasticity across the remaining
variables can be assessed using MOB. Below, \code{lmtree()} is used with the
following partitioning variables: raw price and citations, age of the journal,
number of characters, and whether the journal is published by a scientific
society or not. A minimal segment size of 10~observations is employed and
by setting \code{verbose = TRUE} detailed progress information about the
recursive partitioning is displayed while growing the tree:
%
<<Journals-tree>>=
j_tree <- lmtree(log(subs) ~ log(price/citations) | price + citations +
  age + chars + society, data = Journals, minsize = 10, verbose = TRUE)
@
%
\begin{figure}[t!]
\centering
\setkeys{Gin}{width=0.75\textwidth}
<<Journals-plot, echo=FALSE, results=hide, fig=TRUE, height=5.5, width=7>>=
plot(j_tree)
@
\caption{\label{fig:Journals} Linear-regression-based tree for the journals
data. The plots in the leaves show linear regressions of log(subscriptions) by
log(price/citation).}
\end{figure}
%
The resulting tree just has one split and two terminal nodes for young journals
(with a somewhat larger price elasticity) and old journals (with an even lower
price elasticity), respectively. Figure~\ref{fig:Journals} can be obtained
by \code{plot(j_tree)} and the corresponding printed representation is
shown below.
%
<<Journals-print>>=
j_tree
@
%
Finally, various quantities of interest such as the coefficients, standard
errors and test statistics, and the associated parameter instability tests
could be extracted by the following code. The corresponding output is suppressed here.
%
<<Journals-methods, results=hide>>=
coef(j_tree, node = 1:3)
summary(j_tree, node = 1:3)
sctest(j_tree, node = 1:3)
@

\subsection{Boston housing data}

The Boston housing data are a popular and well-investigated empirical basis for
illustrating nonlinear regression methods both in machine learning and statistics.
We follow previous analyses by segmenting a bivariate linear regression model for
the house values.

The data set is available in package \pkg{mlbench} and can be obtained and transformed
via:
%
<<BostonHousing-data>>=
data("BostonHousing", package = "mlbench")
BostonHousing <- transform(BostonHousing,
  chas = factor(chas, levels = 0:1, labels = c("no", "yes")),
  rad = factor(rad, ordered = TRUE))
@
%
It provides $n = \Sexpr{NROW(BostonHousing)}$ observations of the median value of owner-occupied
homes in Boston (in USD~1000) along with $\Sexpr{NCOL(BostonHousing)}$ covariates including in particular
the number of rooms per dwelling (\code{rm}) and the percentage
of lower status of the population (\code{lstat}). A segment-wise linear relationship between
the value and these two variables is very intuitive, whereas the shape of the influence
of the remaining covariates is rather unclear and hence should be learned from the data.
Therefore, a linear regression model for median value explained by \verb:rm^2:
and \verb:log(lstat): is employed and partitioned with respect to all remaining variables.
Choosing appropriate
transformations of the dependent variable and the regressors that enter the linear
regression model is important to obtain a well-fitting model in each segment and
we follow in our choice the recommendations of \cite{Breiman+Friedman:1985}. Monotonic
transformations of the partitioning variables do not affect the recursive partitioning
algorithm and hence do not have to be performed. However, it is important to distinguish
between numerical and categorical variables for choosing an appropriate parameter 
stability test. The variable \code{chas} is a dummy indicator variable (for tract bounds
with Charles river) and thus needs to be turned into a factor. Furthermore, the variable
\code{rad} is an index of accessibility to radial highways and takes only 9 distinct
values. Hence, it is most appropriately treated as an ordered factor.
Note that both transformations only affect the parameter stability test chosen (step~2), not the splitting
procedure (step~3).
% Note that with splittry = 0 (according to old version of mob) there is no
% split in dis
<<BostonHousing-tree>>=
bh_tree <- lmtree(medv ~ log(lstat) + I(rm^2) | zn + indus + chas + nox +
  age + dis + rad + tax + crim + b + ptratio, data = BostonHousing)
bh_tree
@
%
The corresponding visualization is shown in Figure~\ref{fig:BostonHousing}.
It shows partial scatter plots of the dependent variable against each of the regressors
in the terminal nodes. Each scatter plot also shows the fitted values, i.e., a projection
of the fitted hyperplane.

\setkeys{Gin}{width=\textwidth}
\begin{figure}[p!]
\centering
<<BostonHousing-plot,echo=FALSE,results=hide,fig=TRUE,height=8,width=12,include=FALSE>>=
plot(bh_tree)
@
\includegraphics[width=18cm,keepaspectratio,angle=90]{mob-BostonHousing-plot}
\caption{\label{fig:BostonHousing} Linear-regression-based tree for the Boston housing data.
The plots in the leaves give partial scatter plots for \code{rm} (upper panel) and 
\code{lstat} (lower panel).}
\end{figure}

From this visualization, it can be seen that in the nodes~4, 6, 7 and 8 the increase of
value with the number of rooms dominates the picture (upper panel) whereas in node~9 the
decrease with the lower status population percentage (lower panel) is more pronounced. 
Splits are performed in the variables \code{tax} (poperty-tax rate) and
\code{ptratio} (pupil-teacher ratio).

For summarizing the quality of the fit, we could compute the mean squared error, log-likelihood
or AIC:
%
<<BostonHousing-AIC>>=
mean(residuals(bh_tree)^2)
logLik(bh_tree)
AIC(bh_tree)
@

\subsection{Teaching ratings data}

\cite{Hamermesh+Parker:2005} investigate the
correlation of beauty and teaching evaluations for professors.
They provide data
on course evaluations, course characteristics, and professor
characteristics for 463 courses for the academic years 2000--2002 at the
University of Texas at Austin. It is of interest how the average teaching
evaluation per course (on a scale 1--5) depends on a standardized measure
of beauty (as assessed by a committee of six persons based on photos).
\cite{Hamermesh+Parker:2005} employ a linear regression, weighted
by the number of students per course and adjusting for several further
main effects: gender, whether or not the teacher is from a minority,
a native speaker, or has tenure, respectively, and whether the course
is taught in the upper or lower division. Additionally, the age of the
professors is available as a regressor but not considered by
\cite{Hamermesh+Parker:2005} because the corresponding main effect is
not found to be significant in either linear or quadratic form.

Here, we employ a similar model but use the available regressors differently.
The basic model is again a linear regression for teaching rating by
beauty, estimated by weighted least squares (WLS). All remaining explanatory
variables are \emph{not} used as regressors but as partitioning variables
because we argue that it is unclear how they influence the correlation
between teaching rating and beauty. Hence, MOB is used to adaptively
incorporate these further variables and determine potential interactions.

First, the data are loaded from the \pkg{AER} package \citep{AER} and
only the subset of single-credit courses is excluded. 
%
<<TeachingRatings-data>>=
data("TeachingRatings", package = "AER")
tr <- subset(TeachingRatings, credits == "more")
@
%
The single-credit courses include elective modules that are quite different
from the remaining courses (e.g., yoga, aerobics, or dance) and are hence
omitted from the main analysis.

WLS estimation of the null model (with only an intercept) and the main
effects model is carried out in a first step:
%
<<TeachingRatings-lm>>=
tr_null <- lm(eval ~ 1, data = tr, weights = students)
tr_lm <- lm(eval ~ beauty + gender + minority + native + tenure + division,
  data = tr, weights = students)
@
%
Then, the model-based tree can be estimated with \code{lmtree()} using only
\code{beauty} as a regressor and all remaining variables for partitioning.
For WLS estimation, we set \code{weights = students} and \code{caseweights = FALSE}
(because the weights are only proportionality factors and do not signal exactly
replicated observations).
%
<<TeachingRatings-tree>>=
(tr_tree <- lmtree(eval ~ beauty | minority + age + gender + division +
  native + tenure, data = tr, weights = students, caseweights = FALSE))
@
%
\begin{figure}[t!]
\setkeys{Gin}{width=\textwidth}
<<TeachingRatings-plot,echo=FALSE,results=hide,fig=TRUE,height=8,width=12>>=
plot(tr_tree)
@
\caption{\label{fig:tr_tree} WLS-based tree for the teaching ratings data.
The plots in the leaves show scatterplots for teaching rating by beauty score.}
\end{figure}
%
The resulting tree can be visualized by \code{plot(tr_tree)} and is shown in
Figure~\ref{fig:tr_tree}. This shows that despite age not having a significant
main effect \citep[as reported by][]{Hamermesh+Parker:2005}, it clearly plays
an important role: While the correlation of teaching rating and beauty score
is rather moderate for younger professors, there is a clear correlation for
older professors (with the cutoff age somewhat lower for female professors).
%
<<TeachingRatings-coef>>=
coef(tr_lm)[2]
coef(tr_tree)[, 2]
@
%
Th $R^2$ of the tree is also clearly improved over the main effects model:
%
<<TeachingRatings-rsquared>>=
1 - c(deviance(tr_lm), deviance(tr_tree))/deviance(tr_null)
@


\subsection{Titanic survival data}

To illustrate how differences in treatment effects can be captured by MOB,
the Titanic survival data is considered: The question is whether ``women
and children first'' is applied in the same way for all subgroups of the
passengers of the Titanic. Or, in other words, whether the effectiveness of
preferential treatment for women/children differed across subgroups.

The \code{Titanic} data is provided in base \proglang{R} as a contingency
table and transformed here to a `\code{data.frame}' for use with \code{glmtree()}:
%
<<Titanic-data>>=
data("Titanic", package = "datasets")
ttnc <- as.data.frame(Titanic)
ttnc <- ttnc[rep(1:nrow(ttnc), ttnc$Freq), 1:4]
names(ttnc)[2] <- "Gender"
ttnc <- transform(ttnc, Treatment = factor(
  Gender == "Female" | Age == "Child", levels = c(FALSE, TRUE),
  labels = c("Male&Adult", "Female|Child")))
@
%
The data provides factors \code{Survived} (yes/no), \code{Class} (1st,
2nd, 3rd, crew), \code{Gender} (male, female), and \code{Age} (child, adult).
Additionally, a factor \code{Treatment} is added that distinguishes women/children
from male adults.

To investigate how the preferential treatment effect (\code{Survived ~ Treatment})
differs across the remaining explanatory variables, the following
logistic-regression-based tree is considered. The significance
level of \code{alpha = 0.01} is employed here to avoid overfitting and separation
problems in the logistic regression.
%
<<Titanic-tree>>=
ttnc_tree <- glmtree(Survived ~ Treatment | Class + Gender + Age,
  data = ttnc, family = binomial, alpha = 0.01)
ttnc_tree
@
%
\begin{figure}[t!]
\setkeys{Gin}{width=\textwidth}
<<Titanic-plot,echo=FALSE,results=hide,fig=TRUE,height=6,width=10>>=
plot(ttnc_tree, tp_args = list(ylines = 1, margins = c(1.5, 1.5, 1.5, 2.5)))
@
\caption{\label{fig:ttnc_tree} Logistic-regression-based tree for the 
Titanic survival data. The plots in the leaves give spinograms for survival
status versus preferential treatment (women or children).}
\end{figure}
%
This shows that the treatment differs strongly across passengers classes, see also
the result of \code{plot(ttnc_tree)} in Figure~\ref{fig:ttnc_tree}. 
The treatment effect is much lower in the 3rd class where women/children still have
higher survival rates than adult men but the odds ratio is much lower compared to
all remaining classes. The split between the 2nd and the remaining two classes (1st, crew)
is due to a lower overall survival rate (intercepts of \Sexpr{round(coef(ttnc_tree)[2, 1], digits = 2)} and 
\Sexpr{round(coef(ttnc_tree)[3, 1], digits = 2)}, respectively) while the odds ratios
associated with the preferential treatment are rather similar
(\Sexpr{round(coef(ttnc_tree)[2, 2], digits = 2)} and \Sexpr{round(coef(ttnc_tree)[3, 2], digits = 2)},
respectively).

Another option for assessing the class effect would be to immediately split into
all four classes rather than using recursive binary splits. This can be obtained
by setting \code{catsplit = "multiway"} in the \code{glmtree()} call above. This
yields a tree with just a single split but four kid nodes.


\subsection{German breast cancer data}

To illustrate that the MOB approach can also be used beyond (generalized) linear
regression models, it is employed in the following to analyze censored survival
times among German women with positive node breast cancer. The data is available
in the \pkg{TH.data} package and the survival time is transformed from days to years:
%
<<GBSG2>>=
data("GBSG2", package = "TH.data")
GBSG2$time <- GBSG2$time/365
@
%
For regression a parametric Weibull regression based on the \code{survreg()} function
from the \pkg{survival} package \citep{survival} is used. A fitting function for
\code{mob()} can be easily set up:
%
<<wbreg, results=hide>>=
library("survival")
wbreg <- function(y, x, start = NULL, weights = NULL, offset = NULL, ...) {
  survreg(y ~ 0 + x, weights = weights, dist = "weibull", ...)
}
@
%
As the \pkg{survreg} package currently does not provide a \code{logLik()}
method for `\code{survreg}' objects, this needs to be added here:
%
<<logLik.survreg>>=
logLik.survreg <- function(object, ...)
  structure(object$loglik[2], df = sum(object$df), class = "logLik")
@
%
Without the \code{logLik()} method, \code{mob()} would not know how to extract
the optimized objective function from the fitted model.

With the functions above available, a censored Weibull-regression-tree can
be fitted: The dependent variable is the censored survival time and the
two regressor variables are the main risk factor (number of positive lymph nodes)
and the treatment variable (hormonal therapy). All remaining variables are
used for partitioning: age, tumor size and grade, progesterone and estrogen receptor,
and menopausal status. The minimal segment size is set to 80.
%
<<gbsg2_tree>>=
gbsg2_tree <- mob(Surv(time, cens) ~ horTh + pnodes | age + tsize +
  tgrade + progrec + estrec + menostat, data = GBSG2,
  fit = wbreg, control = mob_control(minsize = 80))
@
%
\begin{figure}[p!]
\centering
\setkeys{Gin}{width=0.6\textwidth}
<<GBSG2-plot, echo=FALSE, results=hide, fig=TRUE, height=4.5, width=5>>=
plot(gbsg2_tree)
@
\caption{\label{fig:GBSG2} Censored Weibull-regression-based tree for the German
breast cancer data. The plots in the leaves report the estimated regression coefficients.}

\setkeys{Gin}{width=\textwidth}
<<GBSG2-scatter, echo=FALSE, results=hide, fig=TRUE, height=6, width=9>>=
gbsg2node <- function(mobobj, 
  col = "black", linecol = "red", cex = 0.5, pch = NULL,
  jitter = FALSE, xscale = NULL, yscale = NULL, ylines = 1.5,
  id = TRUE, xlab = FALSE, ylab = FALSE)
{
  ## obtain dependent variable
  mf <- model.frame(mobobj)
  y <- Formula::model.part(mobobj$info$Formula, mf, lhs = 1L, rhs = 0L)
  if(isTRUE(ylab)) ylab <- names(y)[1L]
  if(identical(ylab, FALSE)) ylab <- ""
  if(is.null(ylines)) ylines <- ifelse(identical(ylab, ""), 0, 2)
  y <- y[[1L]]

  ## plotting character and response
  if(is.null(pch)) pch <- y[,2] * 18 + 1
  y <- y[,1]
  y <- as.numeric(y)
  pch <- rep(pch, length.out = length(y))
  if(jitter) y <- jitter(y)

  ## obtain explanatory variables
  x <- Formula::model.part(mobobj$info$Formula, mf, lhs = 0L, rhs = 1L)
  xnam <- colnames(x)
  z <- seq(from = min(x[,2]), to = max(x[,2]), length = 51)
  z <- data.frame(a = rep(sort(x[,1])[c(1, NROW(x))], c(51, 51)), b = z)
  names(z) <- names(x)
  z$x <- model.matrix(~ ., data = z)
  
  ## fitted node ids
  fitted <- mobobj$fitted[["(fitted)"]]
      
  if(is.null(xscale)) xscale <- range(x[,2]) + c(-0.1, 0.1) * diff(range(x[,2]))
  if(is.null(yscale)) yscale <- range(y) + c(-0.1, 0.1) * diff(range(y))
       
  ## panel function for scatter plots in nodes
  rval <- function(node) {
  
    ## node index
    nid <- id_node(node)
    ix <- fitted %in% nodeids(mobobj, from = nid, terminal = TRUE)

    ## dependent variable
    y <- y[ix]

    ## predictions
    yhat <- if(is.null(node$info$object)) {
      refit.modelparty(mobobj, node = nid)
    } else {
      node$info$object
    }
    yhat <- predict(yhat, newdata = z, type = "quantile", p = 0.5)
    pch <- pch[ix]

    ## viewport setup
    top_vp <- viewport(layout = grid.layout(nrow = 2, ncol = 3,
        	       widths = unit(c(ylines, 1, 1), c("lines", "null", "lines")),  
  		       heights = unit(c(1, 1), c("lines", "null"))),
        	       width = unit(1, "npc"), 
        	       height = unit(1, "npc") - unit(2, "lines"),
  		       name = paste("node_scatterplot", nid, sep = ""))
    pushViewport(top_vp)
    grid.rect(gp = gpar(fill = "white", col = 0))

    ## main title
    top <- viewport(layout.pos.col = 2, layout.pos.row = 1)
    pushViewport(top)
    mainlab <- paste(ifelse(id, paste("Node", nid, "(n = "), ""),
  		     info_node(node)$nobs, ifelse(id, ")", ""), sep = "")
    grid.text(mainlab)
    popViewport()

    plot_vp <- viewport(layout.pos.col = 2, layout.pos.row = 2, xscale = xscale,
  	yscale = yscale, name = paste("node_scatterplot", nid, "plot", sep = ""))
    pushViewport(plot_vp)

    ## scatterplot
    grid.points(x[ix,2], y, gp = gpar(col = col, cex = cex), pch = pch)
    grid.lines(z[1:51,2], yhat[1:51], default.units = "native", gp = gpar(col = linecol))
    grid.lines(z[52:102,2], yhat[52:102], default.units = "native", gp = gpar(col = linecol, lty = 2))

    grid.xaxis(at = c(ceiling(xscale[1]*10), floor(xscale[2]*10))/10)
    grid.yaxis(at = c(ceiling(yscale[1]), floor(yscale[2])))

    if(isTRUE(xlab)) xlab <- xnam[2]
    if(!identical(xlab, FALSE)) grid.text(xlab, x = unit(0.5, "npc"), y = unit(-2, "lines"))
    if(!identical(ylab, FALSE)) grid.text(ylab, y = unit(0.5, "npc"), x = unit(-2, "lines"), rot = 90)

    grid.rect(gp = gpar(fill = "transparent"))
    upViewport()

    upViewport()
  }
          
  return(rval)
}
class(gbsg2node) <- "grapcon_generator"

plot(gbsg2_tree, terminal_panel = gbsg2node, tnex = 2, 
  tp_args = list(xscale = c(0, 52), yscale = c(-0.5, 8.7)))
@
\caption{\label{fig:GBSG2-scatter} Censored Weibull-regression-based tree for the German
breast cancer data. The plots in the leaves depict censored (hollow) and uncensored
(solid) survival time by number of positive lymph nodes along with fitted median
survival for patients with (dashed line) and without (solid line) hormonal therapy.}
\end{figure}
%
Based on progesterone receptor, a tree with two leaves is found:
%
<<gbsg2_tree-methods>>=
gbsg2_tree
coef(gbsg2_tree)
logLik(gbsg2_tree)
@
%
The visualization produced by \code{plot(gbsg2_tree)} is shown in Figure~\ref{fig:GBSG2}.
A nicer graphical display using a scatter plot (with indication of censoring) and
fitted regression curves is shown in Figure~\ref{fig:GBSG2-scatter}. This uses a
custom panel function whose code is too long and elaborate to be shown here.
Interested readers are referred to the \proglang{R} code underlying the vignette.

The visualization shows that for higher progesterone receptor levels: (1)~survival times are
higher overall, (2)~the treatment effect of hormonal therapy is higher, and
(3)~the negative effect of the main risk factor (number of positive lymph nodes) is less severe.



\section{Setting up a new mobster} \label{sec:mobster}

To conclude this vignette, we present another illustration that shows how
to set up new mobster functionality from scratch. To do so, we implement the
Bradley-Terry tree suggested by \cite{Strobl+Wickelmaier+Zeileis:2011} ``by hand''.
The \pkg{psychotree} package already provides an easy-to-use mobster called
\code{bttree()} but as an implementation exercise we recreate its functionality
here.

The only inputs required are a suitable data set with paired comparisons
(\code{Topmodel2007} from \pkg{psychotree}) and a parametric model for paired
comparison data (\code{btmodel()} from \pkg{psychotools}, implementing the
Bradley-Terry model). The latter optionally computes the empirical estimating functions
and already comes with a suitable extractor method.
<<bt-packages>>=
data("Topmodel2007", package = "psychotree")
library("psychotools")
@
%
The Bradley-Terry (or Bradley-Terry-Luce) model is a standard model for paired
comparisons in social sciences. It parametrizes the probability $\pi_{ij}$
for preferring some object $i$ over another object $j$ in terms of corresponding
``ability'' or ``worth'' parameters $\theta_i$:
\begin{eqnarray*}
      \pi_{ij}\phantom{)}  & = & \frac{\theta_i}{\theta_i + \theta_j} \\
  \mathsf{logit}(\pi_{ij}) & = & \log(\theta_i) - \log(\theta_j)
\end{eqnarray*}
This model can be easily estimated by maximum likelihood as a logistic or
log-linear GLM. This is the approach used internally by \code{btmodel()}.

The \code{Topmodel2007} data provide paired comparisons of attractiveness among
the six finalists of the TV show \emph{Germany's Next Topmodel~2007}:
Barbara, Anni, Hana, Fiona, Mandy, Anja. The data were collected in a
survey with 192~respondents at Universit{\"a}t T{\"u}bingen and the available
covariates comprise gender, age, and familiarty with the TV~show. The latter
is assess by three by yes/no questions:
(1)~Do you recognize the women?/Do you know the show?
(2)~Did you watch it regularly?
(3)~Did you watch the final show?/Do you know who won?

To fit the Bradley-Terry tree to the data, the available building blocks
just have to be tied together. First, we set up the basic/simple model fitting
interface described in Section~\ref{sec:fit}:
%
@
<<btfit1>>=
btfit1 <- function(y, x = NULL, start = NULL, weights = NULL,
  offset = NULL, ...) btmodel(y, ...)
@
%
The function \code{btfit1()} simply calls \code{btmodel()} ignoring all arguments
except \code{y} as the others are not needed here. No more processing is required
because \class{btmodel} objects come with a \code{coef()}, \code{logLik()}, and
\code{estfun()} method. Hence, we can call \code{mob()}
now specifying the response and the partitioning variable (and no regressors because
there are no regressors in this model).
%
<<bt1>>=
bt1 <- mob(preference ~ 1 | gender + age + q1 + q2 + q3,
  data = Topmodel2007, fit = btfit1)
@
%
An alternative way to fit the exact same tree somewhat more quickly would be to
employ the extended interface described in Section~\ref{sec:fit}:
%
<<btfit2>>=
btfit2 <- function(y, x = NULL, start = NULL, weights = NULL,
  offset = NULL, ..., estfun = FALSE, object = FALSE) {
  rval <- btmodel(y, ..., estfun = estfun, vcov = object)
  list(
    coefficients = rval$coefficients,
    objfun = -rval$loglik,
    estfun = if(estfun) rval$estfun else NULL,
    object = if(object) rval else NULL
  )
}
@
%
Still \code{btmodel()} is employed for fitting the model but the quantities
\code{estfun} and \code{vcov} are only computed if they are really required. This
may save some computation time -- about 20\% on the authors' machine at the time of
writing -- when computing the tree:
%
<<bt2>>=
bt2 <- mob(preference ~ 1 | gender + age + q1 + q2 + q3,
  data = Topmodel2007, fit = btfit2)
@
%
The speed-up is not huge but comes almost for free: just a few additional lines
of code in \code{btfit2()} are required. For other models where it is more costly
to set up a full model (with variance-covariance matrix, predictions, residuals, etc.)
larger speed-ups are also possible.

Both trees, \code{bt1} and \code{bt2}, are equivalent (except for the details of the
fitting function). Hence, in the following we only explore \code{bt2}. However, the
same code can be applied to \code{bt1} as well.

Many tools come completely for free and are inherited from the general \class{modelparty}/\class{party}.
For example, both printing (\code{print(bt2)}) and plotting (\code{plot(bt2)})
shows the estimated parameters in the terminal nodes which can also be extracted by
the \code{coef()} method:
<<bt2-print>>=
bt2
coef(bt2)
@
The corresponding visualization is shown in the upper panel of Figure~\ref{fig:topmodel-plot1}.
In all cases, the estimated coefficients on the logit scale omitting the
fixed zero reference level (Anja) are reported. To show the corresponding worth
parameters $\theta_i$ including the reference level, one can simply provide
a small panel function \code{worthf()}. This applies the \code{worth()} function
from \pkg{psychotools} to the fitted-model object stored in the \code{info} slot
of each node, yielding the lower panel in Figure~\ref{fig:topmodel-plot1}.
%
<<bt2-worthf, eval=FALSE>>=
worthf <- function(info) paste(info$object$labels,
  format(round(worth(info$object), digits = 3)), sep = ": ")
plot(bt2, FUN = worthf)
@
%
\begin{figure}[p!]
\centering
<<bt2-plot, fig=TRUE, height=7.4, width=12, echo=FALSE>>=
plot(bt2)
@

\vspace*{0.5cm}

<<bt2-plot2, fig=TRUE, height=7.4, width=12, echo=FALSE>>=
<<bt2-worthf>>
@
\caption{\label{fig:topmodel-plot1} Bradley-Terry-based tree for the topmodel attractiveness
data. The default plot (upper panel) reports the estimated coefficients on the log scale
while the adapted plot (lower panel) shows the corresponding worth parameters.}
\end{figure}
%
To show a graphical display of these worth parameters rather than
printing their numerical values, one can use a simply glyph-style plot.
A simply way to generate these is to use the \code{plot()} method for
\class{btmodel} objects from \pkg{partykit} and \code{nodeapply} this to
all terminal nodes (see Figure~\ref{fig:topmodel-plot2}):
%
<<bt2-nodeapply, eval=FALSE>>=
par(mfrow = c(2, 2))
nodeapply(bt2, ids = c(3, 5, 6, 7), FUN = function(n)
  plot(n$info$object, main = n$id, ylim = c(0, 0.4)))
@
%
\begin{figure}[t!]
\centering
<<bt2-nodeapply-plot, fig=TRUE, height=7, width=9, echo=FALSE, results=hide>>=
<<bt2-nodeapply>>
@
\caption{\label{fig:topmodel-plot2} Worth parameters in the terminal nodes
of the Bradley-Terry-based tree for the topmodel attractiveness data.}
\end{figure}
%
Alternatively, one could set up a proper panel-generating function in \pkg{grid}
that allows to create the glyphs within the terminal nodes of the tree (see
Figure~\ref{fig:topmodel-plot3}). As the code for this panel-generating function
\code{node_btplot()} is too complicated to display within the vignette, we
refer interested readers to the underlying code. Given this panel-generating
function Figure~\ref{fig:topmodel-plot3} can be generated with
<<bt2-plot3, eval=FALSE>>=
plot(bt2, drop = TRUE, tnex = 2,
  terminal_panel = node_btplot(bt2, abbreviate = 1, yscale = c(0, 0.5)))
@

\begin{figure}[t!]
\centering
<<node_btplot, echo=FALSE, results=hide, fig=TRUE, height=6.2, width=10>>=
## visualization function
node_btplot <- function(mobobj, id = TRUE,
  worth = TRUE, names = TRUE, abbreviate = TRUE, index = TRUE, ref = TRUE,
  col = "black", linecol = "lightgray", cex = 0.5, pch = 19, xscale = NULL, yscale = NULL, ylines = 1.5)
{
    ## node ids
    node <- nodeids(mobobj, terminal = FALSE)
    
    ## get all coefficients 
    cf <- partykit:::apply_to_models(mobobj, node, FUN = function(z)        
      if(worth) worth(z) else coef(z, all = FALSE, ref = TRUE))
    cf <- do.call("rbind", cf)
    rownames(cf) <- node

    ## get one full model
    mod <- partykit:::apply_to_models(mobobj, node = 1L, FUN = NULL)

    if(!worth) {
      if(is.character(ref) | is.numeric(ref)) {
        reflab <- ref
        ref <- TRUE
      } else {
        reflab <- mod$ref
      }
      if(is.character(reflab)) reflab <- match(reflab, mod$labels)
      cf <- cf - cf[,reflab]
    }

    ## reference
    if(worth) {
      cf_ref <- 1/ncol(cf)
    } else {
      cf_ref <- 0
    }

    ## labeling
    if(is.character(names)) {
      colnames(cf) <- names
      names <- TRUE
    }

    ## abbreviation
    if(is.logical(abbreviate)) {
      nlab <- max(nchar(colnames(cf)))
      abbreviate <- if(abbreviate) as.numeric(cut(nlab, c(-Inf, 1.5, 4.5, 7.5, Inf))) else nlab
    }
    colnames(cf) <- abbreviate(colnames(cf), abbreviate)
    
    if(index) {
      x <- 1:NCOL(cf)
      if(is.null(xscale)) xscale <- range(x) + c(-0.1, 0.1) * diff(range(x))
    } else {
      x <- rep(0, length(cf))
      if(is.null(xscale)) xscale <- c(-1, 1)      
    }
    if(is.null(yscale)) yscale <- range(cf) + c(-0.1, 0.1) * diff(range(cf))
         
    ## panel function for bt plots in nodes
    rval <- function(node) {

      ## node index
      id <- id_node(node)
    
      ## dependent variable setup
      cfi <- cf[id,]

      ## viewport setup
      top_vp <- viewport(layout = grid.layout(nrow = 2, ncol = 3,
    			 widths = unit(c(ylines, 1, 1), c("lines", "null", "lines")),  
        		 heights = unit(c(1, 1), c("lines", "null"))),
    			 width = unit(1, "npc"), 
    			 height = unit(1, "npc") - unit(2, "lines"),
        		 name = paste("node_btplot", id, sep = ""))
      pushViewport(top_vp)
      grid.rect(gp = gpar(fill = "white", col = 0))

      ## main title
      top <- viewport(layout.pos.col = 2, layout.pos.row = 1)
      pushViewport(top)
      mainlab <- paste(ifelse(id, paste("Node", id, "(n = "), ""),
        	       info_node(node)$nobs, ifelse(id, ")", ""), sep = "")
      grid.text(mainlab)
      popViewport()

      ## actual plot  
      plot_vpi <- viewport(layout.pos.col = 2, layout.pos.row = 2,
        xscale = xscale, yscale = yscale, 
        name = paste("node_btplot", id, "plot", sep = ""))
      pushViewport(plot_vpi)

      grid.lines(xscale, c(cf_ref, cf_ref), gp = gpar(col = linecol), default.units = "native")
      if(index) {
        grid.lines(x, cfi, gp = gpar(col = col, lty = 2), default.units = "native")
        grid.points(x, cfi, gp = gpar(col = col, cex = cex), pch = pch, default.units = "native")
        grid.xaxis(at = x, label = if(names) names(cfi) else x)
      } else {  	
        if(names) grid.text(names(cfi), x = x, y = cfi, default.units = "native")
          else grid.points(x, cfi, gp = gpar(col = col, cex = cex), pch = pch, default.units = "native")
      }
      grid.yaxis(at = c(ceiling(yscale[1] * 100)/100, floor(yscale[2] * 100)/100))
      grid.rect(gp = gpar(fill = "transparent"))

      upViewport(2)
    }
	    
    return(rval)
}
class(node_btplot) <- "grapcon_generator"

plot(bt2, drop = TRUE, tnex = 2,
  terminal_panel = node_btplot(bt2, abbreviate = 1, yscale = c(0, 0.5)))
@
\caption{\label{fig:topmodel-plot3} Bradley-Terry-based tree for the topmodel attractiveness
data with visualizations of the worth parameters in the terminal nodes.}
\end{figure}

Finally, to illustrate how different predictions can be easily computed,
we set up a small data set with three new individuals:
%
<<tm, echo=FALSE>>=
tm <- data.frame(age = c(60, 25, 35), gender = c("male", "female", "female"),
  q1 = "no", q2 = c("no", "no", "yes"), q3 = "no")
tm
@
%
For these we can easily compute (1)~the predicted node ID, (2)~the corresponding
worth parameters, (3)~the associated ranks.
<<tm-predict>>=
tm
predict(bt2, tm, type = "node")
predict(bt2, tm, type = function(object) t(worth(object)))
predict(bt2, tm, type = function(object) t(rank(-worth(object))))
@

This completes the tour of fitting, printing, plotting, and predicting the
Bradley-Terry tree model. Convenience interfaces that employ code like shown
above can be easily defined and collected in new packages such as \pkg{psychotree}.


\section{Conclusion}
\label{sec:conclusion}

The function \code{mob()} in the \pkg{partykit} package provides a new flexible and object-oriented
implementation of the general algorithm for model-based recursive partitioning using
\pkg{partykit}'s recursive partytioning infrastructure. New model
fitting functions can be easily provided, especially if standard extractor functions
(such as \code{coef()}, \code{estfun()}, \code{logLik()}, etc.) are available. The resulting
model trees can then learned, visualized, investigated, and employed for predictions.
To gain some efficiency in the computations and to allow for further customization
(in particular specialized visualization and prediction methods), convenience interfaces
\code{lmtree()} and \code{glmtree()} are provided for recursive partitioning based on
(generalized) linear models.


\bibliography{party}

\end{document}


==> anc/simulation/partykit/inst/doc/partykit.R <==
### R code from vignette source 'partykit.Rnw'

###################################################
### code chunk number 1: setup
###################################################
suppressWarnings(RNGversion("3.5.2"))
options(width = 70)
library("partykit")
set.seed(290875)


###################################################
### code chunk number 2: weather-data
###################################################
data("WeatherPlay", package = "partykit")
WeatherPlay


###################################################
### code chunk number 3: weather-plot0
###################################################
py <- party(
  partynode(1L,
    split = partysplit(1L, index = 1:3),
    kids = list(
      partynode(2L,
        split = partysplit(3L, breaks = 75),
        kids = list(
          partynode(3L, info = "yes"),
          partynode(4L, info = "no"))),
      partynode(5L, info = "yes"),
      partynode(6L,
        split = partysplit(4L, index = 1:2),
        kids = list(
          partynode(7L, info = "yes"),
          partynode(8L, info = "no"))))),
  WeatherPlay)
plot(py)


###################################################
### code chunk number 4: weather-splits
###################################################
sp_o <- partysplit(1L, index = 1:3)
sp_h <- partysplit(3L, breaks = 75)
sp_w <- partysplit(4L, index = 1:2)


###################################################
### code chunk number 5: weather-nodes
###################################################
pn <- partynode(1L, split = sp_o, kids = list(
  partynode(2L, split = sp_h, kids = list(
    partynode(3L, info = "yes"),
    partynode(4L, info = "no"))),
  partynode(5L, info = "yes"),
  partynode(6L, split = sp_w, kids = list(
    partynode(7L, info = "yes"),
    partynode(8L, info = "no")))))


###################################################
### code chunk number 6: weather-nodes-print
###################################################
pn


###################################################
### code chunk number 7: weather-party
###################################################
py <- party(pn, WeatherPlay)
print(py)


###################################################
### code chunk number 8: weather-plot (eval = FALSE)
###################################################
## plot(py)


###################################################
### code chunk number 9: weather-predict
###################################################
predict(py, head(WeatherPlay))


###################################################
### code chunk number 10: weather-methods-dim
###################################################
length(py)
width(py)
depth(py)


###################################################
### code chunk number 11: weather-methods-subset
###################################################
py[6]


###################################################
### code chunk number 12: weather-methods-names
###################################################
py2 <- py
names(py2)
names(py2) <- LETTERS[1:8]
py2


###################################################
### code chunk number 13: weather-methods-nodeids
###################################################
nodeids(py)
nodeids(py, terminal = TRUE)


###################################################
### code chunk number 14: weather-methods-nodeapply
###################################################
nodeapply(py, ids = c(1, 7), FUN = function(n) n$info)
nodeapply(py, ids = nodeids(py, terminal = TRUE),
  FUN = function(n) paste("Play decision:", n$info))


###################################################
### code chunk number 15: weather-methods-predict
###################################################
predict(py, FUN = function(n) paste("Play decision:", n$info))


###################################################
### code chunk number 16: weather-methods-print
###################################################
print(py, terminal_panel = function(n)
  c(", then the play decision is:", toupper(n$info)))


###################################################
### code chunk number 17: weather-methods-plot (eval = FALSE)
###################################################
## plot(py, tp_args = list(FUN = function(i) 
##   c("Play decision:", toupper(i))))


###################################################
### code chunk number 18: weather-methods-plot1
###################################################
plot(py[6])


###################################################
### code chunk number 19: weather-methods-plot2
###################################################
plot(py, tp_args = list(FUN = function(i) 
  c("Play decision:", toupper(i))))


###################################################
### code chunk number 20: weather-prune
###################################################
nodeprune(py, 2)
nodeprune(py, c(2, 6))


###################################################
### code chunk number 21: partysplit-1
###################################################
sp_h <- partysplit(3L, breaks = 75)
class(sp_h)


###################################################
### code chunk number 22: partysplit-2
###################################################
unclass(sp_h)


###################################################
### code chunk number 23: partysplit-3
###################################################
character_split(sp_h, data = WeatherPlay)


###################################################
### code chunk number 24: partysplit-4
###################################################
kidids_split(sp_h, data = WeatherPlay)


###################################################
### code chunk number 25: partysplit-5
###################################################
as.numeric(!(WeatherPlay$humidity <= 75)) + 1


###################################################
### code chunk number 26: partysplit-6
###################################################
sp_o2 <- partysplit(1L, index = c(1L, 1L, 2L))
character_split(sp_o2, data = WeatherPlay)
table(kidids_split(sp_o2, data = WeatherPlay), WeatherPlay$outlook)


###################################################
### code chunk number 27: partysplit-6
###################################################
unclass(sp_o2)


###################################################
### code chunk number 28: partysplit-7
###################################################
sp_o <- partysplit(1L, index = 1L:3L)
character_split(sp_o, data = WeatherPlay)


###################################################
### code chunk number 29: partysplit-8
###################################################
sp_t <- partysplit(2L, breaks = c(69.5, 78.8), index = c(1L, 2L, 1L))
character_split(sp_t, data = WeatherPlay)
table(kidids_split(sp_t, data = WeatherPlay),
  cut(WeatherPlay$temperature, breaks = c(-Inf, 69.5, 78.8, Inf)))


###################################################
### code chunk number 30: partynode-1
###################################################
n1 <- partynode(id = 1L)
is.terminal(n1)
print(n1)


###################################################
### code chunk number 31: partynode-2
###################################################
n1 <- partynode(id = 1L, split = sp_o, kids = lapply(2L:4L, partynode))
print(n1, data = WeatherPlay)


###################################################
### code chunk number 32: partynode-3
###################################################
fitted_node(n1, data = WeatherPlay)


###################################################
### code chunk number 33: partynode-4
###################################################
kidids_node(n1, data = WeatherPlay)


###################################################
### code chunk number 34: party-1a
###################################################
t1 <- party(n1, data = WeatherPlay)
t1


###################################################
### code chunk number 35: party-1b
###################################################
party(n1, data = WeatherPlay[0, ])


###################################################
### code chunk number 36: party-2
###################################################
t2 <- party(n1, 
  data = WeatherPlay,
  fitted = data.frame(
    "(fitted)" = fitted_node(n1, data = WeatherPlay),
    "(response)" = WeatherPlay$play,
    check.names = FALSE),
  terms = terms(play ~ ., data = WeatherPlay),
)


###################################################
### code chunk number 37: party-3
###################################################
t2 <- as.constparty(t2)
t2


###################################################
### code chunk number 38: constparty-plot
###################################################
plot(t2, tnex = 1.5)


###################################################
### code chunk number 39: party-4
###################################################
nd <- data.frame(outlook = factor(c("overcast", "sunny"),
  levels = levels(WeatherPlay$outlook)))
predict(t2, newdata = nd, type = "response")
predict(t2, newdata = nd, type = "prob")
predict(t2, newdata = nd, type = "node")




==> anc/simulation/partykit/inst/doc/partykit.Rnw <==
\documentclass[nojss]{jss}

%\VignetteIndexEntry{partykit: A Toolkit for Recursive Partytioning}
%\VignetteDepends{partykit}
%\VignetteKeywords{recursive partitioning, regression trees, classification trees, decision trees}
%\VignettePackage{partykit}

%% packages
\usepackage{amstext}
\usepackage{amsfonts}
\usepackage{amsmath}
\usepackage{thumbpdf}
\usepackage{rotating}
%% need no \usepackage{Sweave}

%% additional commands
\newcommand{\squote}[1]{`{#1}'}
\newcommand{\dquote}[1]{``{#1}''}
\newcommand{\fct}[1]{\texttt{#1()}}
\newcommand{\class}[1]{\squote{\texttt{#1}}}

%% for internal use
\newcommand{\fixme}[1]{\emph{\marginpar{FIXME} (#1)}}
\newcommand{\readme}[1]{\emph{\marginpar{README} (#1)}}

\hyphenation{Qua-dra-tic}

\title{\pkg{partykit}: A Toolkit for Recursive Partytioning}
\Plaintitle{partykit: A Toolkit for Recursive Partytioning}

\author{Achim Zeileis\\Universit\"at Innsbruck
   \And Torsten Hothorn\\Universit\"at Z\"urich}
\Plainauthor{Achim Zeileis, Torsten Hothorn}

\Abstract{
  The \pkg{partykit} package provides a flexible toolkit with infrastructure for
  learning, representing, summarizing, and visualizing a wide range of tree-structured
  regression and classification models. The functionality encompasses: (a)~Basic
  infrastructure for \emph{representing} trees (inferred by any algorithm) so that
  unified \code{print}/\code{plot}/\code{predict} methods are available.
  (b)~Dedicated methods for trees with \emph{constant fits} in the leaves (or terminal nodes)
  along with suitable coercion functions to create such tree models (e.g., by
  \pkg{rpart}, \pkg{RWeka}, PMML). (c)~A reimplementation of \emph{conditional inference
  trees} (\code{ctree}, originally provided in the \pkg{party} package). (d)~An extended
  reimplementation of \emph{model-based recursive partitioning} (\code{mob}, also originally
  in \pkg{party}) along with dedicated methods for trees with parametric models in the
  leaves. This vignette gives a brief overview of the package and discusses in detail
  the generic infrastructure for representing trees (a). Items~(b)--(d) are discussed
  in the remaining vignettes in the package.
}
\Keywords{recursive partitioning, regression trees, classification trees, decision trees}

\Address{
  Achim Zeileis \\
  Department of Statistics \\
  Faculty of Economics and Statistics \\
  Universit\"at Innsbruck \\
  Universit\"atsstr.~15 \\
  6020 Innsbruck, Austria \\
  E-mail: \email{Achim.Zeileis@R-project.org} \\
  URL: \url{http://eeecon.uibk.ac.at/~zeileis/} \\

  Torsten Hothorn\\
  Institut f\"ur Epidemiologie, Biostatistik und Pr\"avention \\
  Universit\"at Z\"urich \\
  Hirschengraben 84\\
  CH-8001 Z\"urich, Switzerland \\
  E-mail: \email{Torsten.Hothorn@R-project.org}\\
  URL: \url{http://user.math.uzh.ch/hothorn/}
}


\begin{document}


\SweaveOpts{eps=FALSE, keep.source=TRUE, eval = TRUE}

<<setup, echo = FALSE, results = hide>>=
suppressWarnings(RNGversion("3.5.2"))
options(width = 70)
library("partykit")
set.seed(290875)
@

\section{Overview} \label{sec:overview}

In the more than fifty years since \cite{Morgan+Sonquist:1963}
published their seminal paper on ``automatic interaction detection'',
a wide range of methods has been suggested that is usually
termed ``recursive partitioning'' or ``decision trees'' or
``tree(-structured) models'' etc. Particularly influential were the
algorithms CART \citep[classification and regression trees,][]{Breiman+Friedman+Olshen:1984},
C4.5 \citep{Quinlan:1993}, QUEST/GUIDE \citep{Loh+Shih:1997,Loh:2002},
and CTree \citep{Hothorn+Hornik+Zeileis:2006} among many others
\citep[see][for a recent overview]{Loh:2014}. Reflecting the heterogeneity
of conceptual algorithms, a wide range of computational implementations
in various software systems emerged: Typically the original authors of an
algorithm also provide accompanying software but many software systems,
e.g., including \pkg{Weka} \citep{Witten+Frank:2005} or \proglang{R} \citep{R},
also provide collections of various types of trees.
Within \proglang{R} the list of prominent packages includes
\pkg{rpart} \citep[implementing the CART algorithm]{rpart},
\pkg{mvpart} \citep[for multivariate CART]{mvpart},
\pkg{RWeka} \citep[containing interfaces to J4.8, M5', LMT from \pkg{Weka}]{RWeka}, and
\pkg{party} \citep[implementing CTree and MOB]{party} among
many others. See the CRAN task view ``Machine Learning''
\citep{ctv} for an overview.

All of these algorithms and software implementations have to deal with
very similar challenges. However, due to the fragmentation of the
communities in which the corresponding research is published -- ranging
from statistics over machine learning to various applied fields -- many
discussions of the algorithms do not reuse established theoretical results
and terminology. Similarly, there is no common ``language'' for the
software implementations and different solutions are provided by
different packages (even within \proglang{R}) with relatively little
reuse of code.

The \pkg{partykit} tries to address the latter point and improve the
computational situation by providing a common unified infrastructure
for recursive partytioning in the \proglang{R} system for statistical
computing. In particular, \pkg{partykit}
provides tools for representing fitted trees along with printing,
plotting, and computing predictions. The design principles are:
\begin{itemize}
  \item One `agnostic' base class (\class{party}) which can encompass an extremely wide
        range of different types of trees.
  \item Subclasses for important types of trees, e.g., trees with constant
        fits (\class{constparty}) or with parametric models (\class{modelparty})
	in each terminal node (or leaf).
  \item Nodes are recursive objects, i.e., a node can contain child nodes.
  \item Keep the (learning) data out of the recursive node and split structure.
  \item Basic printing, plotting, and predicting for raw node structure.
  \item Customization via suitable panel or panel-generating functions.
  \item Coercion from existing object classes in \proglang{R} (\code{rpart}, \code{J48}, etc.) to the new class.
  \item Usage of simple/fast \proglang{S}3 classes and methods.
\end{itemize}
In addition to all of this generic infrastructure, two specific tree
algorithms are implemented in \pkg{partykit} as well: \fct{ctree}
for conditional inference trees \citep{Hothorn+Hornik+Zeileis:2006}
and \fct{mob} for model-based recursive partitioning \citep{Zeileis+Hothorn+Hornik:2008}.

This vignette (\code{"partykit"}) introduces the basic \class{party} class
and associated infrastructure while three further vignettes discuss the tools
built on top of it: \code{"constparty"} covers the eponymous class for
constant-fit trees along with suitable coercion functions, and
\code{"ctree"} and \code{"mob"} discuss the new \fct{ctree} and
\fct{mob} implementations, respectively. Each of the vignettes can be viewed
within \proglang{R} via \code{vignette(}\emph{``name''}\code{, package = "partykit")}.

Normal users reading this vignette will typically be interested only
in the motivating example in Section~\ref{sec:intro} while the remaining
sections are intended for programmers who want to build infrastructure on
top of \pkg{partykit}.


\section{Motivating example} \label{sec:intro}

\subsection{Data}

To illustrate how \pkg{partykit} can be used to represent trees,
we employ a simple artificial data set taken from \cite{Witten+Frank:2005}.
It concerns the conditions suitable for playing some unspecified game:
%
<<weather-data>>=
data("WeatherPlay", package = "partykit")
WeatherPlay
@
%
To represent the \code{play} decision based on the corresponding
weather condition variables one could use the tree displayed in
Figure~\ref{fig:weather-plot}. For now, it is ignored how this tree
was inferred and it is simply assumed to be given.

\setkeys{Gin}{width=0.8\textwidth}
\begin{figure}[t!]
\centering
<<weather-plot0, echo=FALSE, fig=TRUE, height=5, width=7.5>>=
py <- party(
  partynode(1L,
    split = partysplit(1L, index = 1:3),
    kids = list(
      partynode(2L,
        split = partysplit(3L, breaks = 75),
        kids = list(
          partynode(3L, info = "yes"),
          partynode(4L, info = "no"))),
      partynode(5L, info = "yes"),
      partynode(6L,
        split = partysplit(4L, index = 1:2),
        kids = list(
          partynode(7L, info = "yes"),
          partynode(8L, info = "no"))))),
  WeatherPlay)
plot(py)
@
\caption{\label{fig:weather-plot} Decision tree for \code{play} decision based on
  weather conditions in \code{WeatherPlay} data.}
\end{figure}
\setkeys{Gin}{width=\textwidth}

To represent this tree (or recursive partition) in \pkg{partykit},
two basic building blocks are used: splits of class \class{partysplit} and
nodes of class \class{partynode}. The resulting recursive partition can then
be associated with a data set in an object of class \class{party}.

\subsection{Splits}

First, we employ the \fct{partysplit} function to create the three
splits in the ``play tree'' from Figure~\ref{fig:weather-plot}. The
function takes the following arguments
\begin{Code}
  partysplit(varid, breaks = NULL, index = NULL, ..., info = NULL)
\end{Code}
where \code{varid} is an integer id (column number) of the variable used for splitting,
e.g., \code{1L} for \code{outlook}, \code{3L} for \code{humidity},
\code{4L} for \code{windy} etc. Then, \code{breaks} and \code{index}
determine which observations are sent to which of the branches, e.g.,
\code{breaks = 75} for the humidity split. Apart from further arguments
not shown above (and just comprised under `\code{...}'), some arbitrary
information can be associated with a \class{partysplit} object by passing
it to the \code{info} argument. The three splits from Figure~\ref{fig:weather-plot}
can then be created via
%
<<weather-splits>>=
sp_o <- partysplit(1L, index = 1:3)
sp_h <- partysplit(3L, breaks = 75)
sp_w <- partysplit(4L, index = 1:2)
@
%
For the numeric \code{humidity} variable the \code{breaks} are set while
for the factor variables \code{outlook} and \code{windy} the information
is supplied which of the levels should be associated with which of the
branches of the tree.

\subsection{Nodes}

Second, we use these splits in the creation of the whole decision tree.
In \pkg{partykit} a tree is represented by a \class{partynode} object
which is recursive in that it may have ``kids'' that are again \class{partynode}
objects. These can be created with the function
\begin{Code}
  partynode(id, split = NULL, kids = NULL, ..., info = NULL)
\end{Code}
where \code{id} is an integer identifier of the node number, \code{split}
is a \class{partysplit} object, and \code{kids} is a list of \class{partynode}
objects. Again, there are further arguments not shown (\code{...}) and
arbitrary information can be supplied in \code{info}. The whole tree
from Figure~\ref{fig:weather-plot} can then be created via
%
<<weather-nodes>>=
pn <- partynode(1L, split = sp_o, kids = list(
  partynode(2L, split = sp_h, kids = list(
    partynode(3L, info = "yes"),
    partynode(4L, info = "no"))),
  partynode(5L, info = "yes"),
  partynode(6L, split = sp_w, kids = list(
    partynode(7L, info = "yes"),
    partynode(8L, info = "no")))))
@
%
where the previously created \class{partysplit} objects are used as splits
and the nodes are simply numbered (depth first) from~1 to~8. For the terminal nodes of the
tree there are no \code{kids} and the corresponding \code{play} decision
is stored in the \code{info} argument. Printing the \class{partynode} object
reflects the recursive structure stored.
%
<<weather-nodes-print>>=
pn
@
%
However, the displayed information is still rather raw as it has not yet
been associated with the \code{WeatherPlay} data set.

\subsection{Trees (or recursive partitions)}

Therefore, in a third step the recursive tree structure stored
in \code{pn} is coupled with the corresponding data in a \class{party}
object.
%
<<weather-party>>=
py <- party(pn, WeatherPlay)
print(py)
@
%
Now, Figure~\ref{fig:weather-plot} can easily be created by
%
<<weather-plot, eval=FALSE>>=
plot(py)
@
%
In addition to \fct{print} and \fct{plot}, the \fct{predict} method can now
be applied, yielding the predicted terminal node IDs.
%
<<weather-predict>>=
predict(py, head(WeatherPlay))
@
%
In addition to the \class{partynode} and the \class{data.frame},
the function \fct{party} takes several further arguments 
\begin{Code}
  party(node, data, fitted = NULL, terms = NULL, ..., info = NULL)
\end{Code}
i.e., \code{fitted} values, a \code{terms} object, arbitrary additional
\code{info}, and again some further arguments comprised in \code{...}.


\subsection{Methods and other utilities}

The main idea about the \class{party} class is that tedious tasks
such as \fct{print}, \fct{plot}, \fct{predict} do not have to be
reimplemented for every new kind of decision tree but can simply be
reused. However, in addition to these three basic tasks (as already illustrated
above) developers of tree model software also need further basic utiltities
for working with trees: e.g., functions for querying or subsetting
the tree and for customizing printed/plotted output. Below, various
utilities provided by the \pkg{partykit} package are introduced.

For querying the dimensions of the tree, three basic functions are available:
\fct{length} gives the number of kid nodes of the root node,
\fct{depth} the depth of the tree and \fct{width}
the number of terminal nodes.
%
<<weather-methods-dim>>=
length(py)
width(py)
depth(py)
@
%
As decision trees can grow to be rather large, it is often useful
to inspect only subtrees. These can be easily extracted using the standard
\code{[} or \code{[[} operators:
%
<<weather-methods-subset>>=
py[6]
@
%
The resulting object is again a full valid \class{party} tree and can
hence be printed (as above) or plotted (via \code{plot(py[6])}, see
the left panel of Figure~\ref{fig:plot-customization}). Instead of using
the integer node IDs for subsetting, node labels can also be used. By
default thise are just (character versions of) the node IDs but other
names can be easily assigned:
%
<<weather-methods-names>>=
py2 <- py
names(py2)
names(py2) <- LETTERS[1:8]
py2
@
%
The function \fct{nodeids} queries the integer node IDs belonging to
a \class{party} tree. By default all IDs are returned but optionally only
the terminal IDs (of the leaves) can be extracted.
%
<<weather-methods-nodeids>>=
nodeids(py)
nodeids(py, terminal = TRUE)
@
%
Often functions need to be applied to certain nodes of a tree, e.g., for
extracting information. This is accomodated by a new generic function \fct{nodeapply}
that follows the style of other \proglang{R} functions from the \code{apply}
family and has methods for \class{party} and \class{partynode} objects. Furthermore,
it needs a set of node IDs (often computed via \fct{nodeids}) and a function
\code{FUN} that is applied to each of the requested \class{partynode} objects,
typically for extracting/formatting the \code{info} of the node.
%
<<weather-methods-nodeapply>>=
nodeapply(py, ids = c(1, 7), FUN = function(n) n$info)
nodeapply(py, ids = nodeids(py, terminal = TRUE),
  FUN = function(n) paste("Play decision:", n$info))
@
%
Similar to the functions applied in a \fct{nodeapply}, the \fct{print}, \fct{predict}, and
\fct{plot} methods can be customized through panel function that format
certain parts of the tree (such as header, footer, node, etc.). Hence,
the same kind of panel function employed above can also be used for predictions:
<<weather-methods-predict>>=
predict(py, FUN = function(n) paste("Play decision:", n$info))
@
As a variation of this approach, an extended formatting with multiple
lines can be easily accomodated by supplying a character vector in every node:
%
<<weather-methods-print>>=
print(py, terminal_panel = function(n)
  c(", then the play decision is:", toupper(n$info)))
@
%
The same type of approach can also be used in the default \fct{plot} method
(with the main difference that the panel function operates on the \code{info}
directly rather than on the \class{partynode}).
%
<<weather-methods-plot, eval=FALSE>>=
plot(py, tp_args = list(FUN = function(i) 
  c("Play decision:", toupper(i))))
@
%
See the right panel of Figure~\ref{fig:plot-customization} for the resulting
graphic. Many more elaborate panel functions are provided in \pkg{partykit}, especially
for not only showing text in the visualizations but also statistical graphics.
Some of these are briefly illustrated in this and the other package vignettes.
Programmers that want to write their own panel functions are advised to
inspect the corresponding \proglang{R} source code to see how flexible (but sometimes
also complicated) these panel functions are.


\setkeys{Gin}{width=0.48\textwidth}
\begin{figure}[t!]
\centering
<<weather-methods-plot1, echo=FALSE, fig=TRUE, height=5, width=7.5>>=
plot(py[6])
@
<<weather-methods-plot2, echo=FALSE, fig=TRUE, height=5, width=7.5>>=
<<weather-methods-plot>>
@
\caption{\label{fig:plot-customization} Visualization of subtree (left) and tree with custom
text in terminal nodes (right).}
\end{figure}
\setkeys{Gin}{width=\textwidth}

Finally, an important utility function is \fct{nodeprune} which allows to
prune \class{party} trees. It takes a vector of node IDs and prunes
all of their kids, i.e., making all the indicated node IDs terminal nodes.
<<weather-prune>>=
nodeprune(py, 2)
nodeprune(py, c(2, 6))
@
Note that for the pruned versions of this particular \class{party} tree,
the new terminal nodes are displayed with a \code{*} rather than the
play decision. This is because we did not store any play decisions in the
\code{info} of the inner nodes of \code{py}. We could have of course done so initially,
or could do so now, or we might want to do so automatically. For the latter,
we would have to know how predictions should be obtained from the data and
this is briefly discussed at the end of this vignette and in more
detail in \code{vignette("constparty", package = "partykit")}.

\section{Technical details}

\subsection{Design principles}

To facilitate reading of the subsequent sections, two design principles
employed in the creation of \pkg{partykit} are briefly explained.
%
\begin{enumerate}

\item Many helper utilities are encapsulated in functions that follow
a simple naming convention. To extract/compute some information \emph{foo}
from splits, nodes, or trees, \pkg{partykit} provides
\emph{foo}\code{_split}, \emph{foo}\code{_node}, \emph{foo}\code{_party}
functions (that are applicable to \class{partysplit}, \class{partynode},
and \class{party} objects, repectively).

An example for the information \emph{foo} might be \code{kidids} or \code{info}. Hence, in the printing example above
using \code{info_node(n)} rather than \code{n$info} for a node \code{n} would have been the
preferred syntax; at least when programming new functionality on top of \pkg{partykit}.

\item As already illustrated above, printing and plotting relies on
\emph{panel functions} that visualize and/or format certain aspects of the
resulting display, e.g., that of inner nodes, terminal nodes, headers, footers, etc. 
Furthermore, arguments like \code{terminal_panel} can also take
\emph{panel-generating functions}, i.e., functions that produce a panel
function when applied to the \class{party} object.

\end{enumerate}


\subsection{Splits} \label{sec:splits}

\subsubsection{Overview}

A split is basically a function that maps data --
or more specifically a partitioning variable -- to daugther nodes. 
Objects of class \class{partysplit} are designed to represent 
such functions and are set up by the \fct{partysplit} 
constructor. For example, a binary split in the numeric
partitioning variable \code{humidity} (the 3rd variable in \code{WeatherPlay})
at the breakpoint \code{75} can be created (as above) by
%
<<partysplit-1, echo = TRUE>>=
sp_h <- partysplit(3L, breaks = 75)
class(sp_h)
@
%
The internal structure of class \class{partysplit} contains
information about the partitioning variable, the splitpoints
(or cutpoints or breakpoints), the handling of splitpoints, the treatment of observations with
missing values and the kid nodes to send observations to:
%
<<partysplit-2, echo = TRUE>>=
unclass(sp_h)
@
%
Here, the splitting rule is \code{humidity} $\le 75$:
%
<<partysplit-3, echo = TRUE>>=
character_split(sp_h, data = WeatherPlay)
@
%
This representation of splits is completely abstract and, most importantly,
independent of any data. Now, data comes into play when we actually
want to perform splits:
%
<<partysplit-4, echo = TRUE>>= 
kidids_split(sp_h, data = WeatherPlay)
@
%
For each observation in \code{WeatherPlay} the split is performed and the 
number of the kid node to send this observation to
is returned. Of course, this is a very complicated way of saying
%
<<partysplit-5, echo = TRUE>>=
as.numeric(!(WeatherPlay$humidity <= 75)) + 1
@

\subsubsection{Mathematical notation}

To explain the splitting strategy more formally, we employ some mathematical notation.
\pkg{partykit} considers a split to represent a function $f$ mapping
an element $x = (x_1, \dots, x_p)$ of a $p$-dimensional 
sample space $\mathcal{X}$ into a set of $k$ daugther nodes $\mathcal{D} = \{d_1, \dots, d_k\}$.
This mapping is defined as a composition $f = h \circ g$ of two functions $g: \mathcal{X} \rightarrow \mathcal{I}$
and $h: \mathcal{I} \rightarrow \mathcal{D}$ with index set $\mathcal{I} = \{1, \dots, l\}, l \ge k$.

Let $\mu = (-\infty, \mu_1, \dots, \mu_{l - 1}, \infty)$ denote the split points
($(\mu_1, \dots, \mu_{l - 1})$ = \code{breaks}). We are interested to split according to the 
information contained in the $i$-th element of $x$ ($i$ = \code{varid}).
For numeric $x_i$, the split points are also numeric. If $x_i$ is a factor at
levels $1, \dots, K$, the default split points are $\mu = (-\infty, 1, \dots, K - 1, \infty)$.

The function $g$ essentially determines, which of the intervals (defined by $\mu$) the value
$x_i$ is contained in ($I$ denotes the indicator function here):
\begin{eqnarray*}
x \mapsto g(x) = \sum_{j = 1}^l j I_{\mathcal{A}(j)}(x_i)
\end{eqnarray*}
where $\mathcal{A}(j) = (\mu_{j - 1}, \mu_j]$ for \code{right = TRUE} except 
$\mathcal{A}(l) = (\mu_{l - 1}, \infty)$.
If \code{right = FALSE}, then $\mathcal{A}(j) = [\mu_{j - 1}, \mu_j)$ except 
$\mathcal{A}(1) = (-\infty, \mu_1)$. Note that for a categorical variable $x_i$ and default
split points, $g$ is simply the identity.

Now, $h$ maps from the index set $\mathcal{I}$ into the set of daugther nodes:
\begin{eqnarray*}
f(x) = h(g(x)) = d_{\sigma_{g(x)}}
\end{eqnarray*}
where $\sigma = (\sigma_1, \dots, \sigma_l) \in \{1, \dots, k\}^l$ (\code{index}). 
By default, $\sigma = (1, \dots, l)$ and $k = l$.

If $x_i$ is missing, then $f(x)$ is randomly drawn with $\mathbb{P}(f(x) = d_j) = \pi_j, j = 1, \dots, k$
for a discrete probability distribution $\pi = (\pi_1, \dots, \pi_k)$ over the $k$ daugther nodes (\code{prob}).

In the simplest case of a binary split in a numeric variable $x_i$, there is only
one split point $\mu_1$ and, with $\sigma = (1, 2)$, observations with $x_i \le \mu_1$ are sent
to daugther node $d_1$ and observations with $x_i > \mu_1$ to $d_2$. However,
this representation of splits is general enough to deal with more complicated
set-ups like surrogate splits, where typically the index needs modification, for example
$\sigma = (2, 1)$, categorical splits, i.e., there is one data structure for both
ordered and unordered splits, multiway splits, and functional splits. The latter
can be implemented by defining a new artificial splitting variable $x_{p + 1}$ by
means of a potentially very complex function of $x$ later used for splitting.

\subsubsection{Further examples}

Consider a split in a categorical
variable at three levels where the first two levels go to the left
daugther node and the third one to the right daugther node:
%
<<partysplit-6, echo = TRUE>>=
sp_o2 <- partysplit(1L, index = c(1L, 1L, 2L))
character_split(sp_o2, data = WeatherPlay)
table(kidids_split(sp_o2, data = WeatherPlay), WeatherPlay$outlook)
@
%
The internal structure of this object contains the \code{index} slot
that maps levels to kid nodes. 
%
<<partysplit-6, echo = TRUE>>=
unclass(sp_o2)
@
%
This mapping is also useful with splits in ordered variables or when 
representing multiway splits:
%
<<partysplit-7, echo = TRUE>>=
sp_o <- partysplit(1L, index = 1L:3L)
character_split(sp_o, data = WeatherPlay)
@
%
For a split in a numeric variable, the mapping to daugther nodes can
also be changed by modifying \code{index}:
%
<<partysplit-8, echo = TRUE>>=
sp_t <- partysplit(2L, breaks = c(69.5, 78.8), index = c(1L, 2L, 1L))
character_split(sp_t, data = WeatherPlay)
table(kidids_split(sp_t, data = WeatherPlay),
  cut(WeatherPlay$temperature, breaks = c(-Inf, 69.5, 78.8, Inf)))
@

\subsubsection{Further comments}

The additional argument \code{prop} can be used to specify a 
discrete probability distribution over the daugther nodes that
is used to map observations with missing values to daugther nodes.
Furthermore, the \code{info} argument and slot can take arbitrary objects
to be stored with the split (for example split statistics). Currently,
no specific structure of the \code{info} is used.

Programmers that employ this functionality in their own functions/packages
should access the elements of a \class{partysplit} object by the
corresponding accessor function (and not just the \code{$} operator as
the internal structure might be changed/extended in future release).


\subsection{Nodes} \label{sec:nodes}

\subsubsection{Overview}

Inner and terminal nodes are represented by objects of class \class{partynode}.
Each node has a unique identifier \code{id}. A node consisting only
of such an identifier (and possibly additional information  
in \code{info}) is a terminal node:
%
<<partynode-1, echo = TRUE>>=
n1 <- partynode(id = 1L)
is.terminal(n1)
print(n1)
@
%
Inner nodes have to have a primary split \code{split} and at least two
daugther nodes. The daugther nodes are objects of class \class{partynode}
itself and thus represent the recursive nature of this data structure.
The daugther nodes are pooled in a list \code{kids}. 

In addition, a list of \class{partysplit} objects offering 
surrogate splits can be supplied in argument \code{surrogates}. These
are used in case the variable needed for the primary split has missing
values in a particular data set.

The IDs in a \class{partynode} should be numbered ``depth first''
(sometimes also called ``infix'' or ``pre-order traversal''). This simply means
that the root node has identifier 1; the first kid node has identifier 2,
whose kid (if present) has identifier 3 and so on. If other IDs are desired,
then one can simply set \fct{names} (see above) for the tree; however, internally
the depth-first numbering needs to be used. Note that the \fct{partynode} constructor
also allows to create \class{partynode} objects with other ID schemes as this is
necessary for growing the tree. If one wants to assure the a given \class{partynode}
object has the correct IDs, one can simply apply \fct{as.partynode} once more to
assure the right order of IDs.

Finally, let us emphasize that \class{partynode} objects are not directly connected to the
actual data (only indirectly through the associated \class{partysplit}
objects).


\subsubsection{Examples}

Based on the binary split \code{sp_h} defined in the previous section, 
we set up an inner node with two terminal daugther nodes and
print this stump (the data is needed because neither split nor nodes
contain information about variable names or levels):
%
<<partynode-2, echo = TRUE>>=
n1 <- partynode(id = 1L, split = sp_o, kids = lapply(2L:4L, partynode))
print(n1, data = WeatherPlay)
@
%
Now that we have defined this simple tree, we want to assign
observations to terminal nodes:
%
<<partynode-3, echo = TRUE>>=
fitted_node(n1, data = WeatherPlay)
@
%
Here, the \code{id}s of the terminal node each observations falls into
are returned. Alternatively, we could compute the position of these
daugther nodes in the list \code{kids}:
%
<<partynode-4, echo = TRUE>>=
kidids_node(n1, data = WeatherPlay)
@
%
Furthermore, the \code{info} argument and slot takes arbitrary objects
to be stored with the node (predictions, for example, but we will handle
this issue later). The slots can be extracted by means of the corresponding
accessor functions.

\subsubsection{Methods}

A number of methods is defined for \class{partynode} objects:
\fct{is.partynode} checks if the argument is a valid \class{partynode}
object. \fct{is.terminal} is \code{TRUE} for terminal nodes
and \code{FALSE} for inner nodes. The subset method \code{[}
returns the \class{partynode} object corresponding to the \code{i}-th
kid.

The \fct{as.partynode} and \fct{as.list} methods can be used
to convert flat list structures into recursive \class{partynode}
objects and vice versa. As pointed out above, \fct{as.partynode} applied to
\class{partynode} objects also renumbers the recursive nodes
starting with root node identifier \code{from}.

Furthermore, many of the methods defined for the class \class{party} illustrated
above also work for plain \class{partynode} objects. For example,
\fct{length} gives the number of kid nodes of the root node,
\fct{depth} the depth of the tree and \fct{width}
the number of terminal nodes.

 
\subsection{Trees} \label{sec:trees}

Although tree structures can be represented by \class{partynode} objects,
a tree is more than a number of nodes and splits. More information about
(parts of the) corresponding data is necessary for high-level computations on trees.

\subsubsection{Trees and data}

First, the raw node/split structure needs to be associated with a corresponding
data set.
%
<<party-1a, echo = TRUE>>=
t1 <- party(n1, data = WeatherPlay)
t1
@
%
Note that the \code{data} may have zero rows (i.e., only contain variable
names/classes but not the actual data) and all methods that do not require
the presence of any learning data still work fine:
%
<<party-1b, echo = TRUE>>=
party(n1, data = WeatherPlay[0, ])
@

\subsubsection{Response variables and regression relationships}

Second, for decision trees (or regression and classification trees)
more information is required: namely, the response variable and its fitted
values. Hence, a \class{data.frame} can be supplied in \code{fitted}
that has at least one variable \code{(fitted)} containing the terminal
node numbers of data used for fitting the tree. For representing the
dependence of the response on the partitioning variables, a \code{terms}
object can be provided that is leveraged for appropriately preprocessing
new data in predictions. Finally, any additional (currently unstructured)
information can be stored in \code{info} again. 
%
<<party-2, echo = TRUE>>=
t2 <- party(n1, 
  data = WeatherPlay,
  fitted = data.frame(
    "(fitted)" = fitted_node(n1, data = WeatherPlay),
    "(response)" = WeatherPlay$play,
    check.names = FALSE),
  terms = terms(play ~ ., data = WeatherPlay),
)
@
%
The information that is now contained in the tree \code{t2} is sufficient
for all operations that should typically be performed on constant-fit
trees. For this type of trees there is also a dedicated class 
\class{constparty} that provides some further convenience methods, especially
for plotting and predicting. If a suitable \class{party} object like
\code{t2} is already available, it just needs to be coerced:
%
<<party-3, echo=TRUE>>=
t2 <- as.constparty(t2)
t2
@
%
\setkeys{Gin}{width=0.6\textwidth}
\begin{figure}[t!]
\centering
<<constparty-plot, echo=FALSE, fig=TRUE, height=5, width=6>>=
plot(t2, tnex = 1.5)
@
\caption{\label{fig:constparty-plot} Constant-fit tree for \code{play} decision based on
  weather conditions in \code{WeatherPlay} data.}
\end{figure}
\setkeys{Gin}{width=\textwidth}
%
As pointed out above, \class{constparty} objects have enhanced \fct{plot} and \fct{predict}
methods. For example, \code{plot(t2)} now produces stacked bar plots in the leaves
(see Figure~\ref{fig:constparty-plot}) as \code{t2} is a classification tree
For regression and survival trees, boxplots and Kaplan-Meier curves are employed
automatically, respectively.

As there is information about the response variable, the \fct{predict} method can now
produce more than just the predicted node IDs. The default is to predict the \code{"response"}, i.e.,
a factor for a classification tree. In this case, class probabilities (\code{"prob"})
are also available in addition to the majority votings.
%
<<party-4, echo=TRUE>>=
nd <- data.frame(outlook = factor(c("overcast", "sunny"),
  levels = levels(WeatherPlay$outlook)))
predict(t2, newdata = nd, type = "response")
predict(t2, newdata = nd, type = "prob")
predict(t2, newdata = nd, type = "node")
@
More details on how \class{constparty} objects and their methods work
can be found in the corresponding \code{vignette("constparty", package = "partykit")}.

\section{Summary}

This vignette (\code{"partykit"}) introduces the package \pkg{partykit} that
provides a toolkit for computing with recursive partytions, especially
decision/regression/classification trees. In this vignette, the basic \class{party} class
and associated infrastructure are discussed: splits, nodes, and trees with functions
for printing, plotting, and predicting. Further vignettes in the package
discuss in more detail the tools built on top of it.

\bibliography{party}

\end{document}


==> anc/simulation/partykit/inst/pmml/airq.pmml <==
<PMML version="3.2" xmlns="http://www.dmg.org/PMML-3_2" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance" xsi:schemaLocation="http://www.dmg.org/PMML-3_2 http://www.dmg.org/v3-2/pmml-3-2.xsd">
 <Header copyright="Copyright (c) 2008 zeileis" description="RPart decision tree model">
  <Extension name="timestamp" value="2008-09-25 17:21:57" extender="Rattle"/>
  <Extension name="description" value="zeileis" extender="Rattle"/>
  <Application name="Rattle/PMML" version="1.1.9"/>
 </Header>
 <DataDictionary numberOfFields="6">
  <DataField name="Ozone" optype="continuous" dataType="double"/>
  <DataField name="Solar.R" optype="continuous" dataType="double"/>
  <DataField name="Wind" optype="continuous" dataType="double"/>
  <DataField name="Temp" optype="continuous" dataType="double"/>
  <DataField name="Month" optype="continuous" dataType="double"/>
  <DataField name="Day" optype="continuous" dataType="double"/>
 </DataDictionary>
 <TreeModel modelName="RPart_Model" functionName="regression" algorithmName="rpart" splitCharacteristic="binarySplit" missingValueStrategy="defaultChild">
  <MiningSchema>
   <MiningField name="Ozone" usageType="predicted"/>
   <MiningField name="Solar.R" usageType="active"/>
   <MiningField name="Wind" usageType="active"/>
   <MiningField name="Temp" usageType="active"/>
   <MiningField name="Month" usageType="active"/>
   <MiningField name="Day" usageType="active"/>
  </MiningSchema>
  <Node id="1" score="42.1293103448276" recordCount="116" defaultChild="2">
   <True/>
   <Node id="2" score="26.5443037974684" recordCount="79" defaultChild="4">
    <CompoundPredicate booleanOperator="surrogate">
     <SimplePredicate field="Temp" operator="lessThan" value="82.5"/>
     <SimplePredicate field="Wind" operator="greaterOrEqual" value="6.6"/>
     <SimplePredicate field="Day" operator="greaterOrEqual" value="10.5"/>
    </CompoundPredicate>
    <Node id="4" score="22.3333333333333" recordCount="69" defaultChild="8">
     <SimplePredicate field="Wind" operator="greaterOrEqual" value="7.15"/>
     <Node id="8" score="12.2222222222222" recordCount="18">
      <CompoundPredicate booleanOperator="surrogate">
       <SimplePredicate field="Solar.R" operator="lessThan" value="79.5"/>
       <SimplePredicate field="Temp" operator="lessThan" value="63.5"/>
       <SimplePredicate field="Wind" operator="greaterOrEqual" value="16.05"/>
      </CompoundPredicate>
     </Node>
     <Node id="9" score="25.9019607843137" recordCount="51" defaultChild="18">
      <CompoundPredicate booleanOperator="surrogate">
       <SimplePredicate field="Solar.R" operator="greaterOrEqual" value="79.5"/>
       <SimplePredicate field="Temp" operator="greaterOrEqual" value="63.5"/>
       <SimplePredicate field="Wind" operator="lessThan" value="16.05"/>
      </CompoundPredicate>
      <Node id="18" score="21.1818181818182" recordCount="33">
       <CompoundPredicate booleanOperator="surrogate">
        <SimplePredicate field="Temp" operator="lessThan" value="77.5"/>
        <SimplePredicate field="Month" operator="lessThan" value="6.5"/>
        <SimplePredicate field="Wind" operator="greaterOrEqual" value="10.6"/>
       </CompoundPredicate>
      </Node>
      <Node id="19" score="34.5555555555556" recordCount="18">
       <CompoundPredicate booleanOperator="surrogate">
        <SimplePredicate field="Temp" operator="greaterOrEqual" value="77.5"/>
        <SimplePredicate field="Month" operator="greaterOrEqual" value="6.5"/>
        <SimplePredicate field="Wind" operator="lessThan" value="10.6"/>
       </CompoundPredicate>
      </Node>
     </Node>
    </Node>
    <Node id="5" score="55.6" recordCount="10">
     <SimplePredicate field="Wind" operator="lessThan" value="7.15"/>
    </Node>
   </Node>
   <Node id="3" score="75.4054054054054" recordCount="37" defaultChild="6">
    <CompoundPredicate booleanOperator="surrogate">
     <SimplePredicate field="Temp" operator="greaterOrEqual" value="82.5"/>
     <SimplePredicate field="Wind" operator="lessThan" value="6.6"/>
     <SimplePredicate field="Day" operator="lessThan" value="10.5"/>
    </CompoundPredicate>
    <Node id="6" score="62.95" recordCount="20" defaultChild="12">
     <CompoundPredicate booleanOperator="surrogate">
      <SimplePredicate field="Temp" operator="lessThan" value="87.5"/>
      <SimplePredicate field="Wind" operator="greaterOrEqual" value="6.6"/>
      <SimplePredicate field="Month" operator="lessThan" value="7.5"/>
      <SimplePredicate field="Day" operator="lessThan" value="27.5"/>
     </CompoundPredicate>
     <Node id="12" score="45.5714285714286" recordCount="7">
      <SimplePredicate field="Wind" operator="greaterOrEqual" value="8.9"/>
     </Node>
     <Node id="13" score="72.3076923076923" recordCount="13">
      <SimplePredicate field="Wind" operator="lessThan" value="8.9"/>
     </Node>
    </Node>
    <Node id="7" score="90.0588235294118" recordCount="17">
     <CompoundPredicate booleanOperator="surrogate">
      <SimplePredicate field="Temp" operator="greaterOrEqual" value="87.5"/>
      <SimplePredicate field="Wind" operator="lessThan" value="6.6"/>
      <SimplePredicate field="Month" operator="greaterOrEqual" value="7.5"/>
      <SimplePredicate field="Day" operator="greaterOrEqual" value="27.5"/>
     </CompoundPredicate>
    </Node>
   </Node>
  </Node>
 </TreeModel>
</PMML>


==> anc/simulation/partykit/inst/pmml/bbbc.pmml <==
<PMML version="3.2" xmlns="http://www.dmg.org/PMML-3_2" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance" xsi:schemaLocation="http://www.dmg.org/PMML-3_2 http://www.dmg.org/v3-2/pmml-3-2.xsd">
 <Header copyright="Copyright (c) 2008 zeileis" description="RPart decision tree model">
  <Extension name="timestamp" value="2008-09-25 17:14:12" extender="Rattle"/>
  <Extension name="description" value="zeileis" extender="Rattle"/>
  <Application name="Rattle/PMML" version="1.1.9"/>
 </Header>
 <DataDictionary numberOfFields="11">
  <DataField name="choice" optype="categorical" dataType="string">
   <Value value="no"/>
   <Value value="yes"/>
  </DataField>
  <DataField name="gender" optype="categorical" dataType="string">
   <Value value="female"/>
   <Value value="male"/>
  </DataField>
  <DataField name="amount" optype="continuous" dataType="double"/>
  <DataField name="freq" optype="continuous" dataType="double"/>
  <DataField name="last" optype="continuous" dataType="double"/>
  <DataField name="first" optype="continuous" dataType="double"/>
  <DataField name="child" optype="continuous" dataType="double"/>
  <DataField name="youth" optype="continuous" dataType="double"/>
  <DataField name="cook" optype="continuous" dataType="double"/>
  <DataField name="diy" optype="continuous" dataType="double"/>
  <DataField name="art" optype="categorical" dataType="string">
   <Value value="0"/>
   <Value value="1"/>
   <Value value="2+"/>
  </DataField>
 </DataDictionary>
 <TreeModel modelName="RPart_Model" functionName="classification" algorithmName="rpart" splitCharacteristic="binarySplit" missingValueStrategy="defaultChild">
  <MiningSchema>
   <MiningField name="choice" usageType="predicted"/>
   <MiningField name="gender" usageType="active"/>
   <MiningField name="amount" usageType="active"/>
   <MiningField name="freq" usageType="active"/>
   <MiningField name="last" usageType="active"/>
   <MiningField name="first" usageType="active"/>
   <MiningField name="child" usageType="active"/>
   <MiningField name="youth" usageType="active"/>
   <MiningField name="cook" usageType="active"/>
   <MiningField name="diy" usageType="active"/>
   <MiningField name="art" usageType="active"/>
  </MiningSchema>
  <Node id="1" score="no" recordCount="400" defaultChild="2">
   <True/>
   <ScoreDistribution value="no" recordCount="275" confidence="0.6875"/>
   <ScoreDistribution value="yes" recordCount="125" confidence="0.3125"/>
   <Node id="2" score="no" recordCount="261">
    <CompoundPredicate booleanOperator="surrogate">
     <SimpleSetPredicate field="art" booleanOperator="isIn">
      <Array n="1" type="string">0</Array>
     </SimpleSetPredicate>
     <SimplePredicate field="last" operator="lessThan" value="5.5"/>
     <SimplePredicate field="first" operator="lessThan" value="31"/>
     <SimplePredicate field="amount" operator="lessThan" value="314.5"/>
     <SimplePredicate field="child" operator="lessThan" value="2.5"/>
     <SimplePredicate field="cook" operator="lessThan" value="2.5"/>
    </CompoundPredicate>
    <ScoreDistribution value="no" recordCount="207" confidence="0.793103448275862"/>
    <ScoreDistribution value="yes" recordCount="54" confidence="0.206896551724138"/>
   </Node>
   <Node id="3" score="yes" recordCount="139" defaultChild="6">
    <CompoundPredicate booleanOperator="surrogate">
     <SimpleSetPredicate field="art" booleanOperator="isIn">
      <Array n="2" type="string">1 2+</Array>
     </SimpleSetPredicate>
     <SimplePredicate field="last" operator="greaterOrEqual" value="5.5"/>
     <SimplePredicate field="first" operator="greaterOrEqual" value="31"/>
     <SimplePredicate field="amount" operator="greaterOrEqual" value="314.5"/>
     <SimplePredicate field="child" operator="greaterOrEqual" value="2.5"/>
     <SimplePredicate field="cook" operator="greaterOrEqual" value="2.5"/>
    </CompoundPredicate>
    <ScoreDistribution value="no" recordCount="68" confidence="0.489208633093525"/>
    <ScoreDistribution value="yes" recordCount="71" confidence="0.510791366906475"/>
    <Node id="6" score="no" recordCount="52">
     <CompoundPredicate booleanOperator="surrogate">
      <SimplePredicate field="freq" operator="greaterOrEqual" value="13"/>
      <SimplePredicate field="first" operator="greaterOrEqual" value="51"/>
      <SimplePredicate field="amount" operator="greaterOrEqual" value="410"/>
      <SimplePredicate field="cook" operator="greaterOrEqual" value="2.5"/>
     </CompoundPredicate>
     <ScoreDistribution value="no" recordCount="37" confidence="0.711538461538462"/>
     <ScoreDistribution value="yes" recordCount="15" confidence="0.288461538461538"/>
    </Node>
    <Node id="7" score="yes" recordCount="87">
     <CompoundPredicate booleanOperator="surrogate">
      <SimplePredicate field="freq" operator="lessThan" value="13"/>
      <SimplePredicate field="first" operator="lessThan" value="51"/>
      <SimplePredicate field="amount" operator="lessThan" value="410"/>
      <SimplePredicate field="cook" operator="lessThan" value="2.5"/>
     </CompoundPredicate>
     <ScoreDistribution value="no" recordCount="31" confidence="0.35632183908046"/>
     <ScoreDistribution value="yes" recordCount="56" confidence="0.64367816091954"/>
    </Node>
   </Node>
  </Node>
 </TreeModel>
</PMML>


==> anc/simulation/partykit/inst/pmml/iris.pmml <==
<PMML version="3.2" xmlns="http://www.dmg.org/PMML-3_2" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance" xsi:schemaLocation="http://www.dmg.org/PMML-3_2 http://www.dmg.org/v3-2/pmml-3-2.xsd">
 <Header copyright="Copyright (c) 2008 zeileis" description="RPart decision tree model">
  <Extension name="timestamp" value="2008-09-25 15:13:23" extender="Rattle"/>
  <Extension name="description" value="zeileis" extender="Rattle"/>
  <Application name="Rattle/PMML" version="1.1.9"/>
 </Header>
 <DataDictionary numberOfFields="5">
  <DataField name="Species" optype="categorical" dataType="string">
   <Value value="setosa"/>
   <Value value="versicolor"/>
   <Value value="virginica"/>
  </DataField>
  <DataField name="Sepal.Length" optype="continuous" dataType="double"/>
  <DataField name="Sepal.Width" optype="continuous" dataType="double"/>
  <DataField name="Petal.Length" optype="continuous" dataType="double"/>
  <DataField name="Petal.Width" optype="continuous" dataType="double"/>
 </DataDictionary>
 <TreeModel modelName="RPart_Model" functionName="classification" algorithmName="rpart" splitCharacteristic="binarySplit" missingValueStrategy="defaultChild">
  <MiningSchema>
   <MiningField name="Species" usageType="predicted"/>
   <MiningField name="Sepal.Length" usageType="active"/>
   <MiningField name="Sepal.Width" usageType="active"/>
   <MiningField name="Petal.Length" usageType="active"/>
   <MiningField name="Petal.Width" usageType="active"/>
  </MiningSchema>
  <Node id="1" score="setosa" recordCount="150" defaultChild="3">
   <True/>
   <ScoreDistribution value="setosa" recordCount="50" confidence="0.333333333333333"/>
   <ScoreDistribution value="versicolor" recordCount="50" confidence="0.333333333333333"/>
   <ScoreDistribution value="virginica" recordCount="50" confidence="0.333333333333333"/>
   <Node id="2" score="setosa" recordCount="50">
    <CompoundPredicate booleanOperator="surrogate">
     <SimplePredicate field="Petal.Length" operator="lessThan" value="2.45"/>
     <SimplePredicate field="Petal.Width" operator="lessThan" value="0.8"/>
     <SimplePredicate field="Sepal.Length" operator="lessThan" value="5.45"/>
     <SimplePredicate field="Sepal.Width" operator="greaterOrEqual" value="3.35"/>
    </CompoundPredicate>
    <ScoreDistribution value="setosa" recordCount="50" confidence="1"/>
    <ScoreDistribution value="versicolor" recordCount="0" confidence="0"/>
    <ScoreDistribution value="virginica" recordCount="0" confidence="0"/>
   </Node>
   <Node id="3" score="versicolor" recordCount="100" defaultChild="7">
    <CompoundPredicate booleanOperator="surrogate">
     <SimplePredicate field="Petal.Length" operator="greaterOrEqual" value="2.45"/>
     <SimplePredicate field="Petal.Width" operator="greaterOrEqual" value="0.8"/>
     <SimplePredicate field="Sepal.Length" operator="greaterOrEqual" value="5.45"/>
     <SimplePredicate field="Sepal.Width" operator="lessThan" value="3.35"/>
    </CompoundPredicate>
    <ScoreDistribution value="setosa" recordCount="0" confidence="0"/>
    <ScoreDistribution value="versicolor" recordCount="50" confidence="0.5"/>
    <ScoreDistribution value="virginica" recordCount="50" confidence="0.5"/>
    <Node id="6" score="versicolor" recordCount="54">
     <CompoundPredicate booleanOperator="surrogate">
      <SimplePredicate field="Petal.Width" operator="lessThan" value="1.75"/>
      <SimplePredicate field="Petal.Length" operator="lessThan" value="4.75"/>
      <SimplePredicate field="Sepal.Length" operator="lessThan" value="6.15"/>
      <SimplePredicate field="Sepal.Width" operator="lessThan" value="2.95"/>
     </CompoundPredicate>
     <ScoreDistribution value="setosa" recordCount="0" confidence="0"/>
     <ScoreDistribution value="versicolor" recordCount="49" confidence="0.907407407407407"/>
     <ScoreDistribution value="virginica" recordCount="5" confidence="0.0925925925925926"/>
    </Node>
    <Node id="7" score="virginica" recordCount="46">
     <CompoundPredicate booleanOperator="surrogate">
      <SimplePredicate field="Petal.Width" operator="greaterOrEqual" value="1.75"/>
      <SimplePredicate field="Petal.Length" operator="greaterOrEqual" value="4.75"/>
      <SimplePredicate field="Sepal.Length" operator="greaterOrEqual" value="6.15"/>
      <SimplePredicate field="Sepal.Width" operator="greaterOrEqual" value="2.95"/>
     </CompoundPredicate>
     <ScoreDistribution value="setosa" recordCount="0" confidence="0"/>
     <ScoreDistribution value="versicolor" recordCount="1" confidence="0.0217391304347826"/>
     <ScoreDistribution value="virginica" recordCount="45" confidence="0.978260869565217"/>
    </Node>
   </Node>
  </Node>
 </TreeModel>
</PMML>


==> anc/simulation/partykit/inst/pmml/ttnc.pmml <==
<PMML xmlns="http://www.dmg.org/PMML-4_0" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance" version="4.0" xsi:schemaLocation="http://www.dmg.org/PMML-4_0 pmml-4-0.xsd">

<Header copyright="Copyright (c) IBM Corp. 1999, 2012.">
  <Application name="IBM SPSS Statistics" version="21.0.0.1"></Application>
  <Timestamp></Timestamp>
</Header>

<DataDictionary numberOfFields="4">
  <DataField dataType="string" displayName="" isCyclic="0" name="Class" optype="categorical">
    <Value property="valid" value="3rd"></Value>
    <Value property="valid" value="1st"></Value>
    <Value property="valid" value="2nd"></Value>
    <Value property="valid" value="Crew"></Value>
  </DataField>
  <DataField dataType="string" displayName="" isCyclic="0" name="Age" optype="categorical">
    <Value property="valid" value="Child"></Value>
    <Value property="valid" value="Adult"></Value>
  </DataField>
  <DataField dataType="string" displayName="" isCyclic="0" name="Gender" optype="categorical">
    <Value property="valid" value="Male"></Value>
    <Value property="valid" value="Female"></Value>
  </DataField>
  <DataField dataType="string" displayName="" isCyclic="0" name="Survived" optype="categorical">
    <Value property="valid" value="No"></Value>
    <Value property="valid" value="Yes"></Value>
  </DataField>
</DataDictionary>

<TreeModel algorithmName="QUEST" functionName="classification">

  <Extension extender="spss.com">
    <X-risk value="0.223989095865516"></X-risk>
    <X-seOfRisk value="0.00888663471742981"></X-seOfRisk>
  </Extension>
		
  <MiningSchema>
    <MiningField name="Gender" usageType="active"></MiningField>
    <MiningField name="Class" usageType="active"></MiningField>
    <MiningField name="Age" usageType="active"></MiningField>
    <MiningField name="Survived" usageType="predicted"></MiningField>
  </MiningSchema>
  
  <ModelStats>
    <UnivariateStats field="Gender"><Counts invalidFreq="0" missingFreq="0" totalFreq="2201"></Counts></UnivariateStats>
    <UnivariateStats field="Class"><Counts invalidFreq="0" missingFreq="0" totalFreq="2201"></Counts></UnivariateStats>    
    <UnivariateStats field="Age"><Counts invalidFreq="0" missingFreq="0" totalFreq="2201"></Counts></UnivariateStats>
  </ModelStats>
  
  <Node id="0" recordCount="2201" score="No">
    <Extension>
      <X-Node><X-NodeStats adjPValue="6.90645353506519e-101" chiSquare="456.87415626044" df1="1"></X-NodeStats></X-Node>
    </Extension>

    <True></True>
    
    <ScoreDistribution recordCount="1490" value="No">
      <Extension extender="spss.com" name="probability" value="0.676965015901863"></Extension>
    </ScoreDistribution>    
    <ScoreDistribution recordCount="711" value="Yes">
      <Extension extender="spss.com" name="probability" value="0.323034984098137"></Extension>
    </ScoreDistribution>
    
    <Node id="1" recordCount="470" score="Yes">
      <Extension>
        <X-Node><X-NodeStats adjPValue="1.15096437678011e-027" chiSquare="130.692011298795" df1="3"></X-NodeStats></X-Node>
      </Extension>
      
      <CompoundPredicate booleanOperator="surrogate">
        <CompoundPredicate booleanOperator="or">
	  <SimplePredicate field="Gender" operator="equal" value="Female"></SimplePredicate>
	  <False></False>
	</CompoundPredicate>
	<False></False>
      </CompoundPredicate>
      
      <ScoreDistribution recordCount="126" value="No">
        <Extension extender="spss.com" name="probability" value="0.268085106382979"></Extension>
      </ScoreDistribution>
      <ScoreDistribution recordCount="344" value="Yes">
        <Extension extender="spss.com" name="probability" value="0.731914893617021"></Extension>
      </ScoreDistribution>
      
      <Node id="3" recordCount="219" score="Yes">      
        <CompoundPredicate booleanOperator="surrogate">
	  <CompoundPredicate booleanOperator="or">
	    <SimplePredicate field="Class" operator="equal" value="3rd"></SimplePredicate>
	    <SimplePredicate field="Class" operator="equal" value="Crew"></SimplePredicate>
	  </CompoundPredicate>
	  <CompoundPredicate booleanOperator="or">
	    <SimplePredicate field="Age" operator="equal" value="Child"></SimplePredicate>
	    <False></False>
	  </CompoundPredicate>
	  <False></False>
        </CompoundPredicate>
      
        <ScoreDistribution recordCount="109" value="No">
          <Extension extender="spss.com" name="probability" value="0.497716894977169"></Extension>
        </ScoreDistribution>
        <ScoreDistribution recordCount="110" value="Yes">
          <Extension extender="spss.com" name="probability" value="0.502283105022831"></Extension>
        </ScoreDistribution>
      </Node>
      
      <Node id="4" recordCount="251" score="Yes">
        <Extension>
	  <X-Node><X-NodeStats adjPValue="0.00922385517723301" chiSquare="8.76265084182915" df1="1"></X-NodeStats></X-Node>
	</Extension>
	
	<CompoundPredicate booleanOperator="surrogate">
	  <CompoundPredicate booleanOperator="or">
	    <SimplePredicate field="Class" operator="equal" value="1st"></SimplePredicate>
	    <SimplePredicate field="Class" operator="equal" value="2nd"></SimplePredicate>
	  </CompoundPredicate>
	  <CompoundPredicate booleanOperator="or">
	    <SimplePredicate field="Age" operator="equal" value="Adult"></SimplePredicate>
	    <False></False>
	  </CompoundPredicate>
	  <True></True>
	</CompoundPredicate>
	
	<ScoreDistribution recordCount="17" value="No">
	  <Extension extender="spss.com" name="probability" value="0.0677290836653387"></Extension>
	</ScoreDistribution>
	<ScoreDistribution recordCount="234" value="Yes">
	  <Extension extender="spss.com" name="probability" value="0.932270916334661"></Extension>
	</ScoreDistribution>
	
	<Node id="7" recordCount="106" score="Yes">	
	  <CompoundPredicate booleanOperator="surrogate">
	    <CompoundPredicate booleanOperator="or">
	      <SimplePredicate field="Class" operator="equal" value="2nd"></SimplePredicate>
	      <False></False>
	    </CompoundPredicate>
	    <CompoundPredicate booleanOperator="or">
	      <SimplePredicate field="Age" operator="equal" value="Child"></SimplePredicate>
	      <False></False>
	    </CompoundPredicate>
	    <False></False>
	  </CompoundPredicate>
	  
	  <ScoreDistribution recordCount="13" value="No">
	    <Extension extender="spss.com" name="probability" value="0.122641509433962"></Extension>
	  </ScoreDistribution>
	  <ScoreDistribution recordCount="93" value="Yes">
	    <Extension extender="spss.com" name="probability" value="0.877358490566038"></Extension>
	  </ScoreDistribution>
	</Node>
	
	<Node id="8" recordCount="145" score="Yes">
	  <CompoundPredicate booleanOperator="surrogate">
	    <CompoundPredicate booleanOperator="or">
	      <SimplePredicate field="Class" operator="equal" value="1st"></SimplePredicate>
	      <False></False>
	    </CompoundPredicate>
	    <CompoundPredicate booleanOperator="or">
	      <SimplePredicate field="Age" operator="equal" value="Adult"></SimplePredicate>
	      <False></False>
	    </CompoundPredicate>
	    <True></True>
	  </CompoundPredicate>
	  
	  <ScoreDistribution recordCount="4" value="No">
	    <Extension extender="spss.com" name="probability" value="0.0275862068965517"></Extension>
	  </ScoreDistribution>
	  <ScoreDistribution recordCount="141" value="Yes">
	    <Extension extender="spss.com" name="probability" value="0.972413793103448"></Extension>
	  </ScoreDistribution>
	</Node>

      </Node>

    </Node>
    
    <Node id="2" recordCount="1731" score="No">
      <Extension>
        <X-Node><X-NodeStats adjPValue="4.44807758109859e-006" chiSquare="29.8518823979677" df1="3"></X-NodeStats></X-Node>
      </Extension>
      
      <CompoundPredicate booleanOperator="surrogate">
        <CompoundPredicate booleanOperator="or">
	  <SimplePredicate field="Gender" operator="equal" value="Male"></SimplePredicate>
	  <False></False>
	</CompoundPredicate>
	<True></True>
      </CompoundPredicate>
      
      <ScoreDistribution recordCount="1364" value="No">
        <Extension extender="spss.com" name="probability" value="0.787983824378972"></Extension>
      </ScoreDistribution>
      <ScoreDistribution recordCount="367" value="Yes">
        <Extension extender="spss.com" name="probability" value="0.212016175621028"></Extension>
      </ScoreDistribution>
      
      <Node id="5" recordCount="1551" score="No">
        <Extension>
	  <X-Node><X-NodeStats adjPValue="0.000104006153497044" chiSquare="17.1429863855171" df1="1"></X-NodeStats></X-Node>
	</Extension>
	
	<CompoundPredicate booleanOperator="surrogate">
	  <CompoundPredicate booleanOperator="or">
	    <SimplePredicate field="Class" operator="equal" value="3rd"></SimplePredicate>
	    <SimplePredicate field="Class" operator="equal" value="2nd"></SimplePredicate>
	    <SimplePredicate field="Class" operator="equal" value="Crew"></SimplePredicate>
	  </CompoundPredicate>
	  <True></True>
	</CompoundPredicate>
	
	<ScoreDistribution recordCount="1246" value="No">
	  <Extension extender="spss.com" name="probability" value="0.803352675693101"></Extension>
	</ScoreDistribution>
	<ScoreDistribution recordCount="305" value="Yes">
	  <Extension extender="spss.com" name="probability" value="0.196647324306899"></Extension>
	</ScoreDistribution><Node id="9" recordCount="59" score="No">
	
	<CompoundPredicate booleanOperator="surrogate">
	  <CompoundPredicate booleanOperator="or">
	    <SimplePredicate field="Age" operator="equal" value="Child"></SimplePredicate>
	    <False></False>
	  </CompoundPredicate>
	  <False></False>
	</CompoundPredicate>
	
	<ScoreDistribution recordCount="35" value="No">
	  <Extension extender="spss.com" name="probability" value="0.593220338983051"></Extension>
	</ScoreDistribution>
	<ScoreDistribution recordCount="24" value="Yes">
	  <Extension extender="spss.com" name="probability" value="0.406779661016949"></Extension>
	</ScoreDistribution>

      </Node>
      
      <Node id="10" recordCount="1492" score="No">
        <Extension>
	  <X-Node><X-NodeStats adjPValue="8.9786095502988e-005" chiSquare="20.8333854436195" df1="2"></X-NodeStats></X-Node>
        </Extension>
	
	<CompoundPredicate booleanOperator="surrogate">
	  <CompoundPredicate booleanOperator="or">
	    <SimplePredicate field="Age" operator="equal" value="Adult"></SimplePredicate>
	    <False></False>
	  </CompoundPredicate>
	  <True></True>
	</CompoundPredicate>
	
	<ScoreDistribution recordCount="1211" value="No">
	  <Extension extender="spss.com" name="probability" value="0.811662198391421"></Extension>
	</ScoreDistribution>
	<ScoreDistribution recordCount="281" value="Yes">
	  <Extension extender="spss.com" name="probability" value="0.188337801608579"></Extension>
	</ScoreDistribution>
	
	<Node id="11" recordCount="1324" score="No">
	  <Extension>
	    <X-Node><X-NodeStats adjPValue="0.0271039987576129" chiSquare="6.81596118091264" df1="1"></X-NodeStats></X-Node>
	  </Extension>
	  
	  <CompoundPredicate booleanOperator="surrogate">
	    <CompoundPredicate booleanOperator="or">
	      <SimplePredicate field="Class" operator="equal" value="3rd"></SimplePredicate>
	      <SimplePredicate field="Class" operator="equal" value="Crew"></SimplePredicate>
	    </CompoundPredicate>
	    <True></True>
	  </CompoundPredicate>
	  
	  <ScoreDistribution recordCount="1057" value="No">
	    <Extension extender="spss.com" name="probability" value="0.79833836858006"></Extension>
	  </ScoreDistribution>
	  <ScoreDistribution recordCount="267" value="Yes">
	    <Extension extender="spss.com" name="probability" value="0.20166163141994"></Extension>
	  </ScoreDistribution>
	  
	  <Node id="13" recordCount="862" score="No">
	    <CompoundPredicate booleanOperator="surrogate">
	      <CompoundPredicate booleanOperator="or">
	        <SimplePredicate field="Class" operator="equal" value="Crew"></SimplePredicate>
		<False></False>
              </CompoundPredicate>
	      <True></True>
	    </CompoundPredicate>
	    
	    <ScoreDistribution recordCount="670" value="No">
	      <Extension extender="spss.com" name="probability" value="0.777262180974478"></Extension>
	    </ScoreDistribution>
	    <ScoreDistribution recordCount="192" value="Yes">
	      <Extension extender="spss.com" name="probability" value="0.222737819025522"></Extension>
	    </ScoreDistribution>	    
	  </Node>
	  
	  <Node id="14" recordCount="462" score="No">
	    <CompoundPredicate booleanOperator="surrogate">
	      <CompoundPredicate booleanOperator="or">
	        <SimplePredicate field="Class" operator="equal" value="3rd"></SimplePredicate>
		<False></False>
              </CompoundPredicate>
	      <False></False>
	    </CompoundPredicate>
	    
	    <ScoreDistribution recordCount="387" value="No">
	      <Extension extender="spss.com" name="probability" value="0.837662337662338"></Extension>
	    </ScoreDistribution>
	    <ScoreDistribution recordCount="75" value="Yes">
	      <Extension extender="spss.com" name="probability" value="0.162337662337662"></Extension>
	    </ScoreDistribution>	    
	  </Node>
	  
	</Node>
	
	<Node id="12" recordCount="168" score="No">
	  <CompoundPredicate booleanOperator="surrogate">
	    <CompoundPredicate booleanOperator="or">
	      <SimplePredicate field="Class" operator="equal" value="2nd"></SimplePredicate>
	      <False></False>
	    </CompoundPredicate>
	    <False></False>
	  </CompoundPredicate>
	  
	  <ScoreDistribution recordCount="154" value="No">
	    <Extension extender="spss.com" name="probability" value="0.916666666666667"></Extension>
	  </ScoreDistribution>
	  <ScoreDistribution recordCount="14" value="Yes">
	    <Extension extender="spss.com" name="probability" value="0.0833333333333333"></Extension>
	  </ScoreDistribution>	  
	</Node>
	
      </Node>
      
    </Node>
    
    <Node id="6" recordCount="180" score="No">
      <CompoundPredicate booleanOperator="surrogate">
        <CompoundPredicate booleanOperator="or">
	  <SimplePredicate field="Class" operator="equal" value="1st"></SimplePredicate>
	  <False></False>
	</CompoundPredicate>
	<False></False>
      </CompoundPredicate>
      
      <ScoreDistribution recordCount="118" value="No">
        <Extension extender="spss.com" name="probability" value="0.655555555555556"></Extension>
      </ScoreDistribution>
      <ScoreDistribution recordCount="62" value="Yes">
        <Extension extender="spss.com" name="probability" value="0.344444444444444"></Extension>
      </ScoreDistribution>
    </Node>
    
  </Node>
  
  </Node>

  <Extension>
    <X-TreeModel>
      <X-Priors>
        <X-Prior-Value targetCategory="No" value="0.676965015901863"></X-Prior-Value>
        <X-Prior-Value targetCategory="Yes" value="0.323034984098137"></X-Prior-Value>
      </X-Priors>
    </X-TreeModel>
  </Extension>
</TreeModel>

</PMML>


==> anc/simulation/partykit/inst/pmml/ttnc2.pmml <==
<PMML version="4.1" xmlns="http://www.dmg.org/PMML-4_1" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance" xsi:schemaLocation="http://www.dmg.org/PMML-4_1 http://www.dmg.org/v4-1/pmml-4-1.xsd">
 <Header copyright="Copyright (c) 2014 zeileis" description="RPart Decision Tree Model">
  <Extension name="user" value="zeileis" extender="Rattle/PMML"/>
  <Application name="Rattle/PMML" version="1.4"/>
  <Timestamp>2014-01-22 11:51:42</Timestamp>
 </Header>
 <DataDictionary numberOfFields="5">
  <DataField name="Survived" optype="categorical" dataType="string">
   <Value value="No"/>
   <Value value="Yes"/>
  </DataField>
  <DataField name="Class" optype="categorical" dataType="string">
   <Value value="1st"/>
   <Value value="2nd"/>
   <Value value="3rd"/>
   <Value value="Crew"/>
  </DataField>
  <DataField name="Gender" optype="categorical" dataType="string">
   <Value value="Male"/>
   <Value value="Female"/>
  </DataField>
  <DataField name="Age" optype="categorical" dataType="string">
   <Value value="Child"/>
   <Value value="Adult"/>
  </DataField>
  <DataField name="First" optype="categorical" dataType="string">
   <Value value="Male&amp;amp;Adult"/>
   <Value value="Female|Child"/>
  </DataField>
 </DataDictionary>
 <TreeModel modelName="RPart_Model" functionName="classification" algorithmName="rpart" splitCharacteristic="binarySplit" missingValueStrategy="defaultChild">
  <MiningSchema>
   <MiningField name="Survived" usageType="predicted"/>
   <MiningField name="Class" usageType="active"/>
   <MiningField name="Gender" usageType="active"/>
   <MiningField name="Age" usageType="active"/>
   <MiningField name="First" usageType="active"/>
  </MiningSchema>
  <Output>
   <OutputField name="Predicted_Survived" optype="categorical" dataType="string" feature="predictedValue"/>
   <OutputField name="Probability_No" optype="continuous" dataType="double" feature="probability" value="No"/>
   <OutputField name="Probability_Yes" optype="continuous" dataType="double" feature="probability" value="Yes"/>
  </Output>
  <Node id="1" score="No" recordCount="2201" defaultChild="2">
   <True/>
   <ScoreDistribution value="No" recordCount="1490" confidence="0.676965015901863"/>
   <ScoreDistribution value="Yes" recordCount="711" confidence="0.323034984098137"/>
   <Node id="2" score="No" recordCount="1731" defaultChild="4">
    <CompoundPredicate booleanOperator="surrogate">
     <SimpleSetPredicate field="Gender" booleanOperator="isIn">
      <Array n="1" type="string">&quot;Male&quot;</Array>
     </SimpleSetPredicate>
     <SimpleSetPredicate field="First" booleanOperator="isIn">
      <Array n="1" type="string">&quot;Male&amp;Adult&quot;</Array>
     </SimpleSetPredicate>
    </CompoundPredicate>
    <ScoreDistribution value="No" recordCount="1364" confidence="0.787983824378972"/>
    <ScoreDistribution value="Yes" recordCount="367" confidence="0.212016175621028"/>
    <Node id="4" score="No" recordCount="1667">
     <SimpleSetPredicate field="Age" booleanOperator="isIn">
      <Array n="1" type="string">&quot;Adult&quot;</Array>
     </SimpleSetPredicate>
     <ScoreDistribution value="No" recordCount="1329" confidence="0.797240551889622"/>
     <ScoreDistribution value="Yes" recordCount="338" confidence="0.202759448110378"/>
    </Node>
    <Node id="5" score="No" recordCount="64" defaultChild="10">
     <SimpleSetPredicate field="Age" booleanOperator="isIn">
      <Array n="1" type="string">&quot;Child&quot;</Array>
     </SimpleSetPredicate>
     <ScoreDistribution value="No" recordCount="35" confidence="0.546875"/>
     <ScoreDistribution value="Yes" recordCount="29" confidence="0.453125"/>
     <Node id="10" score="No" recordCount="48">
      <SimpleSetPredicate field="Class" booleanOperator="isIn">
       <Array n="1" type="string">&quot;3rd&quot;</Array>
      </SimpleSetPredicate>
      <ScoreDistribution value="No" recordCount="35" confidence="0.729166666666667"/>
      <ScoreDistribution value="Yes" recordCount="13" confidence="0.270833333333333"/>
     </Node>
     <Node id="11" score="Yes" recordCount="16">
      <SimpleSetPredicate field="Class" booleanOperator="isIn">
       <Array n="2" type="string">&quot;1st&quot; &quot;2nd&quot;</Array>
      </SimpleSetPredicate>
      <ScoreDistribution value="No" recordCount="0" confidence="0"/>
      <ScoreDistribution value="Yes" recordCount="16" confidence="1"/>
     </Node>
    </Node>
   </Node>
   <Node id="3" score="Yes" recordCount="470" defaultChild="6">
    <CompoundPredicate booleanOperator="surrogate">
     <SimpleSetPredicate field="Gender" booleanOperator="isIn">
      <Array n="1" type="string">&quot;Female&quot;</Array>
     </SimpleSetPredicate>
     <SimpleSetPredicate field="First" booleanOperator="isIn">
      <Array n="1" type="string">&quot;Female|Child&quot;</Array>
     </SimpleSetPredicate>
    </CompoundPredicate>
    <ScoreDistribution value="No" recordCount="126" confidence="0.268085106382979"/>
    <ScoreDistribution value="Yes" recordCount="344" confidence="0.731914893617021"/>
    <Node id="6" score="No" recordCount="196">
     <CompoundPredicate booleanOperator="surrogate">
      <SimpleSetPredicate field="Class" booleanOperator="isIn">
       <Array n="1" type="string">&quot;3rd&quot;</Array>
      </SimpleSetPredicate>
      <SimpleSetPredicate field="Age" booleanOperator="isIn">
       <Array n="1" type="string">&quot;Child&quot;</Array>
      </SimpleSetPredicate>
     </CompoundPredicate>
     <ScoreDistribution value="No" recordCount="106" confidence="0.540816326530612"/>
     <ScoreDistribution value="Yes" recordCount="90" confidence="0.459183673469388"/>
    </Node>
    <Node id="7" score="Yes" recordCount="274">
     <CompoundPredicate booleanOperator="surrogate">
      <SimpleSetPredicate field="Class" booleanOperator="isIn">
       <Array n="3" type="string">&quot;1st&quot; &quot;2nd&quot; &quot;Crew&quot;</Array>
      </SimpleSetPredicate>
      <SimpleSetPredicate field="Age" booleanOperator="isIn">
       <Array n="1" type="string">&quot;Adult&quot;</Array>
      </SimpleSetPredicate>
     </CompoundPredicate>
     <ScoreDistribution value="No" recordCount="20" confidence="0.072992700729927"/>
     <ScoreDistribution value="Yes" recordCount="254" confidence="0.927007299270073"/>
    </Node>
   </Node>
  </Node>
 </TreeModel>
</PMML>


==> anc/simulation/partykit/man/HuntingSpiders.Rd <==
\name{HuntingSpiders}
\alias{HuntingSpiders}

\title{Abundance of Hunting Spiders}

\description{
Abundances for 12 species of hunting spiders along with
environmental predictors, all rated on a 0--9 scale.
}

\usage{data("HuntingSpiders")}

\format{
A data frame containing 28 observations on 18 variables
(12 species abundances and 6 environmental predictors).
\describe{
  \item{arct.lute}{numeric. Abundance of species \emph{Arctosa lutetiana} (on a scale 0--9).}
  \item{pard.lugu}{numeric. Abundance of species \emph{Pardosa lugubris} (on a scale 0--9).}
  \item{zora.spin}{numeric. Abundance of species \emph{Zora spinimana} (on a scale 0--9).}
  \item{pard.nigr}{numeric. Abundance of species \emph{Pardosa nigriceps} (on a scale 0--9).}
  \item{pard.pull}{numeric. Abundance of species \emph{Pardosa pullata} (on a scale 0--9).}
  \item{aulo.albi}{numeric. Abundance of species \emph{Aulonia albimana} (on a scale 0--9).}
  \item{troc.terr}{numeric. Abundance of species \emph{Trochosa terricola} (on a scale 0--9).}
  \item{alop.cune}{numeric. Abundance of species \emph{Alopecosa cuneata} (on a scale 0--9).}
  \item{pard.mont}{numeric. Abundance of species \emph{Pardosa monticola} (on a scale 0--9).}
  \item{alop.acce}{numeric. Abundance of species \emph{Alopecosa accentuata} (on a scale 0--9).}
  \item{alop.fabr}{numeric. Abundance of species \emph{Alopecosa fabrilis} (on a scale 0--9).}
  \item{arct.peri}{numeric. Abundance of species \emph{Arctosa perita} (on a scale 0--9).}
  \item{water}{numeric. Environmental predictor on a scale 0--9.}
  \item{sand}{numeric. Environmental predictor on a scale 0--9.}
  \item{moss}{numeric. Environmental predictor on a scale 0--9.}
  \item{reft}{numeric. Environmental predictor on a scale 0--9.}
  \item{twigs}{numeric. Environmental predictor on a scale 0--9.}
  \item{herbs}{numeric. Environmental predictor on a scale 0--9.}
}
}

\details{
  The data were originally analyzed by Van der Aart and Smeenk-Enserink (1975).
  De'ath (2002) transformed all variables to the 0--9 scale and employed
  multivariate regression trees.
}

\source{
  Package \pkg{mvpart} (currently archived, see
  \url{https://CRAN.R-project.org/package=mvpart}).
}

\references{
Van der Aart PJM, Smeenk-Enserink N (1975).
  Correlations between Distributions of Hunting Spiders (Lycosidae, Ctenidae)
  and Environmental Characteristics in a Dune Area.
  \emph{Netherlands Journal of Zoology}, \bold{25}, 1--45.

De'ath G (2002).
  Multivariate Regression Trees: A New Technique for Modelling Species-Environment Relationships.
  \emph{Ecology}, \bold{83}(4), 1103--1117.
}

\examples{

## load data
data("HuntingSpiders", package = "partykit")

## fit multivariate tree for 12-dimensional species abundance
## (warnings by mvtnorm are suppressed)
suppressWarnings(sptree <- ctree(arct.lute + pard.lugu + zora.spin + pard.nigr + pard.pull +
  aulo.albi + troc.terr + alop.cune + pard.mont + alop.acce + alop.fabr +
  arct.peri ~ herbs + reft + moss + sand + twigs + water, data = HuntingSpiders,
  teststat = "max", minsplit = 5))
plot(sptree, terminal_panel = node_barplot)
}

\keyword{datasets}


==> anc/simulation/partykit/man/WeatherPlay.Rd <==
\name{WeatherPlay}
\alias{WeatherPlay}

\title{Weather Conditions and Playing a Game}

\description{
Artificial data set concerning the conditions suitable for
playing some unspecified game.
}

\usage{data("WeatherPlay")}

\format{
A data frame containing 14 observations on 5 variables.
\describe{
  \item{outlook}{factor.}
  \item{temperature}{numeric.}
  \item{humidity}{numeric.}
  \item{windy}{factor.}
  \item{play}{factor.}
}
}

\source{
Table 1.3 in Witten and Frank (2011).
}

\references{
Witten IH, Frank E (2011).
  \emph{Data Mining: Practical Machine Learning Tools and Techniques}.
  3rd Edition, Morgan Kaufmann, San Francisco. 
}

\seealso{\code{\link{party}}, \code{\link{partynode}}, \code{\link{partysplit}}}

\examples{
## load weather data
data("WeatherPlay", package = "partykit")
WeatherPlay

## construct simple tree
pn <- partynode(1L,
  split = partysplit(1L, index = 1:3),
  kids = list(
    partynode(2L,
      split = partysplit(3L, breaks = 75),
      kids = list(
        partynode(3L, info = "yes"),
        partynode(4L, info = "no"))),
    partynode(5L, info = "yes"),
    partynode(6L,
      split = partysplit(4L, index = 1:2),
      kids = list(
        partynode(7L, info = "yes"),
        partynode(8L, info = "no")))))
pn

## couple with data
py <- party(pn, WeatherPlay)

## print/plot/predict
print(py)
plot(py)
predict(py, newdata = WeatherPlay)

## customize printing
print(py,
  terminal_panel = function(node) paste(": play=", info_node(node), sep = ""))
}

\keyword{datasets}


==> anc/simulation/partykit/man/cforest.Rd <==
\name{cforest}
\alias{cforest}
\alias{gettree}
\alias{gettree.cforest}
\alias{predict.cforest}
\encoding{latin1}

\title{Conditional Random Forests}

\description{
  An implementation of the random forest and bagging ensemble algorithms
  utilizing conditional inference trees as base learners.
}

\usage{
cforest(formula, data, weights, subset, offset, cluster, strata,
        na.action = na.pass,
	control = ctree_control(teststat = "quad", testtype = "Univ",
            mincriterion = 0, saveinfo = FALSE, \dots),
        ytrafo = NULL, scores = NULL, ntree = 500L,
        perturb = list(replace = FALSE, fraction = 0.632),
        mtry = ceiling(sqrt(nvar)), applyfun = NULL, cores = NULL,
        trace = FALSE, \dots)
\method{predict}{cforest}(object, newdata = NULL,
        type = c("response", "prob", "weights", "node"),
        OOB = FALSE, FUN = NULL, simplify = TRUE, scale = TRUE, \dots)
\method{gettree}{cforest}(object, tree = 1L, \dots)
}

\arguments{
  \item{formula}{ a symbolic description of the model to be fit. }
  \item{data}{ a data frame containing the variables in the model. }
  \item{subset}{ an optional vector specifying a subset of observations to be
                 used in the fitting process.}
  \item{weights}{
    an optional vector of weights to be used in the fitting
    process. Non-negative integer valued weights are
    allowed as well as non-negative real weights.
    Observations are sampled (with or without replacement)
    according to probabilities \code{weights / sum(weights)}.
    The fraction of observations to be sampled (without replacement)
    is computed based on the sum of the weights if all weights
    are integer-valued and based on the number of weights greater zero
    else. Alternatively, \code{weights} can be a double matrix defining
    case weights for all \code{ncol(weights)} trees in the forest directly.
    This requires more storage but gives the user more control.}
  \item{offset}{ an optional vector of offset values.}
  \item{cluster}{ an optional factor indicating independent clusters.
                  Highly experimental, use at your own risk.}
  \item{strata}{ an optional factor for stratified sampling.}
  \item{na.action}{a function which indicates what should happen when the data
                   contain missing value.}
  \item{control}{a list with control parameters, see
                 \code{\link{ctree_control}}. The default values correspond to those
                 of the default values used by \code{\link[party]{cforest}} from the
                 \code{party} package. \code{saveinfo = FALSE} leads to less
                 memory hungry representations of trees. Note that arguments
                 \code{mtry}, \code{cores} and \code{applyfun} in
                 \code{\link{ctree_control}} are ignored for \code{\link{cforest}},
                 because they are already set.}
  \item{ytrafo}{an optional named list of functions to be applied to the response
                variable(s) before testing their association with the explanatory
                variables. Note that this transformation is only
                performed once for the root node and does not take weights into account
                (which means, the forest bootstrap or subsetting is ignored,
                which is almost certainly not a good idea).
                Alternatively, \code{ytrafo} can be a function of \code{data} and
                \code{weights}. In this case, the transformation is computed for
                every node and the corresponding weights. This feature is experimental
                and the user interface likely to change.}
  \item{scores}{an optional named list of scores to be attached to ordered
                factors.}
  \item{ntree}{
    Number of trees to grow for the forest.}
  \item{perturb}{
    a list with arguments \code{replace} and \code{fraction} determining which type of
    resampling with \code{replace = TRUE} referring to the n-out-of-n bootstrap and
    \code{replace = FALSE} to sample splitting. \code{fraction} is the number of observations to draw without
    replacement. }
  \item{mtry}{
    number of input variables randomly sampled as candidates
    at each node for random forest like algorithms. Bagging, as special case
    of a random forest without random input variable sampling, can
    be performed by setting \code{mtry} either equal to \code{Inf} or
    manually equal to the number of input variables.}
  \item{applyfun}{an optional \code{\link[base]{lapply}}-style function with arguments
                  \code{function(X, FUN, \dots)}. It is used for computing the variable selection criterion.
                  The default is to use the basic \code{lapply}
                  function unless the \code{cores} argument is specified (see below).}
  \item{cores}{numeric. If set to an integer the \code{applyfun} is set to
               \code{\link[parallel]{mclapply}} with the desired number of \code{cores}.}

  \item{trace}{a logical indicating if a progress bar shall be printed while
          the forest grows.}
  \item{object}{
    An object as returned by \code{cforest}}
  \item{newdata}{
    An optional data frame containing test data.}
  \item{type}{
    a character string denoting the type of predicted value
          returned, ignored when argument \code{FUN} is given.  For
          \code{"response"}, the mean of a numeric response, the predicted
          class for a categorical response or the median survival time for a
          censored response is returned.  For \code{"prob"} the matrix of
          conditional class probabilities (\code{simplify = TRUE}) or a list
          with the conditional class probabilities for each observation
          (\code{simplify = FALSE}) is returned for a categorical response.
          For numeric and censored responses, a list with the empirical
          cumulative distribution functions and empirical survivor functions
          (Kaplan-Meier estimate) is returned when \code{type = "prob"}.
          \code{"weights"} returns an integer vector of prediction weights.
          For \code{type = "where"}, a list of terminal node ids for each of the
          trees in the forest ist returned.}
  \item{OOB}{
    a logical defining out-of-bag predictions (only if \code{newdata = NULL}).}
  \item{FUN}{
    a function to compute summary statistics. Predictions for each node have to be
    computed based on arguments \code{(y, w)} where \code{y} is the response and
    \code{w} are case weights.}
  \item{simplify}{
    a logical indicating whether the resulting list
                   of predictions should be converted to a suitable
                   vector or matrix (if possible).}
  \item{scale}{a logical indicating scaling of the nearest neighbor weights
               by the sum of weights in the corresponding terminal node of
               each tree. In the simple regression forest, predicting
               the conditional mean by nearest neighbor weights will be
               equivalent to (but slower!) the aggregation of means.}
  \item{tree}{ an integer, the number of the tree to extract from the forest.}
  \item{\dots}{ additional arguments. }
}

\details{
  This implementation of the random forest (and bagging) algorithm differs
  from the reference implementation in \code{\link[randomForest]{randomForest}}
  with respect to the base learners used and the aggregation scheme applied.

  Conditional inference trees, see \code{\link{ctree}}, are fitted to each
  of the \code{ntree} perturbed samples of the learning sample. Most of the hyper parameters in
  \code{\link{ctree_control}} regulate the construction of the conditional inference trees.

  Hyper parameters you might want to change are:

  1. The number of randomly preselected variables \code{mtry}, which is fixed
     to the square root of the number of input variables.

  2. The number of trees \code{ntree}. Use more trees if you have more variables.

  3. The depth of the trees, regulated by \code{mincriterion}. Usually unstopped and unpruned
     trees are used in random forests. To grow large trees, set \code{mincriterion} to a small value.


  The aggregation scheme works by averaging observation weights extracted
  from each of the \code{ntree} trees and NOT by averaging predictions directly
  as in \code{\link[randomForest]{randomForest}}.
  See Hothorn et al. (2004) and Meinshausen (2006) for a description.

  Predictions can be computed using \code{\link{predict}}. For observations
  with zero weights, predictions are computed from the fitted tree
  when \code{newdata = NULL}.

  Ensembles of conditional inference trees have not yet been extensively
  tested, so this routine is meant for the expert user only and its current
  state is rather experimental. However, there are some things available
  in \code{\link{cforest}} that can't be done with \code{\link[randomForest]{randomForest}},
  for example fitting forests to censored response variables (see Hothorn et al., 2004, 2006a) or to
  multivariate and ordered responses. Using the rich \code{partykit} infrastructure allows
  additional functionality in \code{cforest}, such as parallel tree growing and probabilistic
  forecasting (for example via quantile regression forests). Also plotting of single trees from
  a forest is much easier now.

  Unlike \code{\link[party]{cforest}}, \code{cforest} is entirely written in R which
  makes customisation much easier at the price of longer computing times. However, trees
  can be grown in parallel with this R only implemention which renders speed less of an issue.
  Note that the default values are different from those used in package \code{party}, most
  importantly the default for mtry is now data-dependent. \code{predict(, type = "node")} replaces
  the \code{\link[party]{where}} function and \code{predict(, type = "prob")} the
  \code{\link[party]{treeresponse}} function.

  Moreover, when predictors vary in their scale of measurement of number
  of categories, variable selection and computation of variable importance is biased
  in favor of variables with many potential cutpoints in \code{\link[randomForest]{randomForest}},
  while in \code{\link{cforest}} unbiased trees and an adequate resampling scheme
  are used by default. See Hothorn et al. (2006b) and Strobl et al. (2007)
  as well as Strobl et al. (2009).
}

\value{
  An object of class \code{cforest}.
}

\references{
Breiman L (2001).
  Random Forests.
  \emph{Machine Learning}, \bold{45}(1), 5--32.

Hothorn T, Lausen B, Benner A, Radespiel-Troeger M (2004).
  Bagging Survival Trees.
  \emph{Statistics in Medicine}, \bold{23}(1), 77--91.

Hothorn T, B?hlmann P, Dudoit S, Molinaro A, Van der Laan MJ (2006a).
  Survival Ensembles.
  \emph{Biostatistics}, \bold{7}(3), 355--373.

Hothorn T, Hornik K, Zeileis A (2006b).
  Unbiased Recursive Partitioning: A Conditional Inference Framework.
  \emph{Journal of Computational and Graphical Statistics}, \bold{15}(3), 651--674.

Hothorn T, Zeileis A (2015).
  partykit: A Modular Toolkit for Recursive Partytioning in R.
  \emph{Journal of Machine Learning Research}, \bold{16}, 3905--3909.

Meinshausen N (2006).
  Quantile Regression Forests.
  \emph{Journal of Machine Learning Research}, \bold{7}, 983--999.

Strobl C, Boulesteix AL, Zeileis A, Hothorn T (2007).
  Bias in Random Forest Variable Importance Measures: Illustrations, Sources and a Solution.
  \emph{BMC Bioinformatics}, \bold{8}, 25.
  \url{http://www.biomedcentral.com/1471-2105/8/25}

Strobl C, Malley J, Tutz G (2009).
  An Introduction to Recursive Partitioning: Rationale, Application, and Characteristics of
  Classification and Regression Trees, Bagging, and Random Forests.
  \emph{Psychological Methods}, \bold{14}(4), 323--348.
}

\examples{
## basic example: conditional inference forest for cars data
cf <- cforest(dist ~ speed, data = cars)

## prediction of fitted mean and visualization
nd <- data.frame(speed = 4:25)
nd$mean  <- predict(cf, newdata = nd, type = "response")
plot(dist ~ speed, data = cars)
lines(mean ~ speed, data = nd)

## predict quantiles (aka quantile regression forest)
myquantile <- function(y, w) quantile(rep(y, w), probs = c(0.1, 0.5, 0.9))
p <- predict(cf, newdata = nd, type = "response", FUN = myquantile)
colnames(p) <- c("lower", "median", "upper")
nd <- cbind(nd, p)

## visualization with conditional (on speed) prediction intervals
plot(dist ~ speed, data = cars, type = "n")
with(nd, polygon(c(speed, rev(speed)), c(lower, rev(upper)),
  col = "lightgray", border = "transparent"))
points(dist ~ speed, data = cars)
lines(mean ~ speed, data = nd, lwd = 1.5)
lines(median ~ speed, data = nd, lty = 2, lwd = 1.5)
legend("topleft", c("mean", "median", "10\% - 90\% quantile"),
  lwd = c(1.5, 1.5, 10), lty = c(1, 2, 1),
  col = c("black", "black", "lightgray"), bty = "n")

### we may also use predicted conditional (on speed) densities
mydensity <- function (y, w) approxfun(density(y, weights = w/sum(w))[1:2], rule = 2)
pd <- predict(cf, newdata = nd, type = "response", FUN = mydensity)

## visualization in heatmap (instead of scatterplot)
## with fitted curves as above
dist <- -10:150
dens <- t(sapply(seq_along(pd), function(i) pd[[i]](dist)))
image(nd$speed, dist, dens, xlab = "speed", col = rev(gray.colors(9)))
lines(mean ~ speed, data = nd, lwd = 1.5)
lines(median ~ speed, data = nd, lty = 2, lwd = 1.5)
lines(lower ~ speed, data = nd, lty = 2)
lines(upper ~ speed, data = nd, lty = 2)

\dontrun{

### honest (i.e., out-of-bag) cross-classification of
### true vs. predicted classes
data("mammoexp", package = "TH.data")
table(mammoexp$ME, predict(cforest(ME ~ ., data = mammoexp, ntree = 50),
                           OOB = TRUE, type = "response"))

### fit forest to censored response
if (require("TH.data") && require("survival")) {

    data("GBSG2", package = "TH.data")
    bst <- cforest(Surv(time, cens) ~ ., data = GBSG2, ntree = 50)

    ### estimate conditional Kaplan-Meier curves
    print(predict(bst, newdata = GBSG2[1:2,], OOB = TRUE, type = "prob"))

    print(gettree(bst))
}
}
}

\keyword{tree}


==> anc/simulation/partykit/man/ctree.Rd <==
\name{ctree}
\alias{ctree}
\alias{sctest.constparty}

\title{Conditional Inference Trees}

\description{
  Recursive partitioning for continuous, censored, ordered, nominal and
  multivariate response variables in a conditional inference framework. 
}

\usage{
ctree(formula, data, subset, weights, na.action = na.pass, offset, cluster, 
    control = ctree_control(\dots), ytrafo = NULL, 
    converged = NULL, scores = NULL, doFit = TRUE, \dots)
}

\arguments{
  \item{formula}{ a symbolic description of the model to be fit. }
  \item{data}{ a data frame containing the variables in the model. }
  \item{subset}{ an optional vector specifying a subset of observations to be
                 used in the fitting process.}
  \item{weights}{ an optional vector of weights to be used in the fitting
                  process. Only non-negative integer valued weights are
                  allowed.}
  \item{offset}{ an optional vector of offset values.}
  \item{cluster}{ an optional factor indicating independent clusters. 
                  Highly experimental, use at your own risk.}
  \item{na.action}{a function which indicates what should happen when the data
                   contain missing value.}
  \item{control}{a list with control parameters, see
                 \code{\link{ctree_control}}.}
  \item{ytrafo}{an optional named list of functions to be applied to the response 
                variable(s) before testing their association with the explanatory 
                variables. Note that this transformation is only
                performed once for the root node and does not take weights into account.
                Alternatively, \code{ytrafo} can be a function of \code{data} and
                \code{weights}. In this case, the transformation is computed for
                every node with corresponding weights. This feature is experimental
                and the user interface likely to change.}
  \item{converged}{an optional function for checking user-defined criteria
                   before splits are implemented. This is not to be used and
                   very likely to change.}
  \item{scores}{an optional named list of scores to be attached to ordered
                factors.}
  \item{doFit}{a logical, if \code{FALSE}, the tree is not fitted.}
  \item{\dots}{arguments passed to \code{\link{ctree_control}}.}
}

\details{
  Function \code{partykit::ctree} is a reimplementation of (most of)
  \code{party::ctree} employing the new \code{\link{party}} infrastructure
  of the \pkg{partykit} infrastructure. The vignette \code{vignette("ctree", package = "partykit")}
  explains internals of the different implementations.
  
  Conditional inference trees estimate a regression relationship by binary recursive
  partitioning in a conditional inference framework. Roughly, the algorithm
  works as follows: 1) Test the global null hypothesis of independence between
  any of the input variables and the response (which may be multivariate as well). 
  Stop if this hypothesis cannot be rejected. Otherwise select the input
  variable with strongest association to the response. This
  association is measured by a p-value corresponding to a test for the
  partial null hypothesis of a single input variable and the response.
  2) Implement a binary split in the selected input variable. 
  3) Recursively repeate steps 1) and 2). 

  The implementation utilizes a unified framework for conditional inference,
  or permutation tests, developed by Strasser and Weber (1999). The stop
  criterion in step 1) is either based on multiplicity adjusted p-values 
  (\code{testtype = "Bonferroni"} in \code{\link{ctree_control}})
  or on the univariate p-values (\code{testtype = "Univariate"}). In both cases, the
  criterion is maximized, i.e., 1 - p-value is used. A split is implemented 
  when the criterion exceeds the value given by \code{mincriterion} as
  specified in \code{\link{ctree_control}}. For example, when 
  \code{mincriterion = 0.95}, the p-value must be smaller than
  $0.05$ in order to split this node. This statistical approach ensures that
  the right-sized tree is grown without additional (post-)pruning or cross-validation.
  The level of \code{mincriterion} can either be specified to be appropriate
  for the size of the data set (and \code{0.95} is typically appropriate for
  small to moderately-sized data sets) or could potentially be treated like a
  hyperparameter (see Section~3.4 in Hothorn, Hornik and Zeileis, 2006).
  The selection of the input variable to split in
  is based on the univariate p-values avoiding a variable selection bias
  towards input variables with many possible cutpoints. The test statistics
  in each of the nodes can be extracted with the \code{sctest} method.
  (Note that the generic is in the \pkg{strucchange} package so this either
  needs to be loaded or \code{sctest.constparty} has to be called directly.)
  In cases where splitting stops due to the sample size (e.g., \code{minsplit}
  or \code{minbucket} etc.), the test results may be empty.

  Predictions can be computed using \code{\link{predict}}, which returns predicted means,
  predicted classes or median predicted survival times and 
  more information about the conditional
  distribution of the response, i.e., class probabilities
  or predicted Kaplan-Meier curves. For observations
  with zero weights, predictions are computed from the fitted tree 
  when \code{newdata = NULL}.

  By default, the scores for each ordinal factor \code{x} are
  \code{1:length(x)}, this may be changed for variables in the formula 
  using \code{scores = list(x = c(1, 5, 6))}, for example.

  For a general description of the methodology see Hothorn, Hornik and
  Zeileis (2006) and Hothorn, Hornik, van de Wiel and Zeileis (2006).
}

\value{
  An object of class \code{\link{party}}.
}

\references{ 
Hothorn T, Hornik K, Van de Wiel MA, Zeileis A (2006).
  A Lego System for Conditional Inference.
  \emph{The American Statistician}, \bold{60}(3), 257--263.

Hothorn T, Hornik K, Zeileis A (2006).
  Unbiased Recursive Partitioning: A Conditional Inference Framework.
  \emph{Journal of Computational and Graphical Statistics}, \bold{15}(3), 651--674. 

Hothorn T, Zeileis A (2015).
  partykit: A Modular Toolkit for Recursive Partytioning in R.
  \emph{Journal of Machine Learning Research}, \bold{16}, 3905--3909.

Strasser H, Weber C (1999).
  On the Asymptotic Theory of Permutation Statistics.
  \emph{Mathematical Methods of Statistics}, \bold{8}, 220--250.
}

\examples{
### regression
airq <- subset(airquality, !is.na(Ozone))
airct <- ctree(Ozone ~ ., data = airq)
airct
plot(airct)
mean((airq$Ozone - predict(airct))^2)

### classification
irisct <- ctree(Species ~ .,data = iris)
irisct
plot(irisct)
table(predict(irisct), iris$Species)

### estimated class probabilities, a list
tr <- predict(irisct, newdata = iris[1:10,], type = "prob")

### survival analysis
if (require("TH.data") && require("survival") && 
    require("coin") && require("Formula")) {

  data("GBSG2", package = "TH.data")
  (GBSG2ct <- ctree(Surv(time, cens) ~ ., data = GBSG2))
  predict(GBSG2ct, newdata = GBSG2[1:2,], type = "response")	  
  plot(GBSG2ct)

  ### with weight-dependent log-rank scores
  ### log-rank trafo for observations in this node only (= weights > 0)
  h <- function(y, x, start = NULL, weights, offset, estfun = TRUE, object = FALSE, ...) {
      if (is.null(weights)) weights <- rep(1, NROW(y))
      s <- logrank_trafo(y[weights > 0,,drop = FALSE])
      r <- rep(0, length(weights))
      r[weights > 0] <- s
      list(estfun = matrix(as.double(r), ncol = 1), converged = TRUE)
  }

  ### very much the same tree
  (ctree(Surv(time, cens) ~ ., data = GBSG2, ytrafo = h))
}

### multivariate responses
airct2 <- ctree(Ozone + Temp ~ ., data = airq)
airct2
plot(airct2)
}
\keyword{tree}


==> anc/simulation/partykit/man/ctree_control.Rd <==
\name{ctree_control}
\alias{ctree_control}
\title{ Control for Conditional Inference Trees }
\description{

  Various parameters that control aspects of the `ctree' fit.

}
\usage{
ctree_control(teststat = c("quadratic", "maximum"),
    splitstat = c("quadratic", "maximum"),
    splittest = FALSE,
    testtype = c("Bonferroni", "MonteCarlo", "Univariate", "Teststatistic"),
    pargs = GenzBretz(),
    nmax = c(yx = Inf, z = Inf), alpha = 0.05, mincriterion = 1 - alpha,
    logmincriterion = log(mincriterion), minsplit = 20L, minbucket = 7L,
    minprob = 0.01, stump = FALSE, lookahead = FALSE, MIA = FALSE, nresample = 9999L,
    tol = sqrt(.Machine$double.eps),maxsurrogate = 0L, numsurrogate = FALSE,
    mtry = Inf, maxdepth = Inf,
    multiway = FALSE, splittry = 2L, intersplit = FALSE, majority = FALSE,
    caseweights = TRUE, applyfun = NULL, cores = NULL, saveinfo = TRUE,
    update = NULL, splitflavour = c("ctree", "exhaustive"))
}
\arguments{
  \item{teststat}{ a character specifying the type of the test statistic
                       to be applied for variable selection. }
  \item{splitstat}{ a character specifying the type of the test statistic
                       to be applied for splitpoint selection. Prior to
                       version 1.2-0, \code{maximum} was implemented only.}
  \item{splittest}{ a logical changing linear (the default \code{FALSE}) to
                    maximally selected statistics for
                    variable selection. Currently needs \code{testtype = "MonteCarlo"}.}
  \item{testtype}{ a character specifying how to compute the distribution of
                   the test statistic. The first three options refer to
                   p-values as criterion, \code{Teststatistic} uses the raw
                   statistic as criterion. \code{Bonferroni} and
                   \code{Univariate} relate to p-values from the asymptotic
                   distribution (adjusted or unadjusted).
                   Bonferroni-adjusted Monte-Carlo p-values are computed
                   when both \code{Bonferroni} and \code{MonteCarlo} are
                   given.}
  \item{pargs}{ control parameters for the computation of multivariate
                normal probabilities, see \code{\link[mvtnorm]{GenzBretz}}.}
  \item{nmax}{ an integer of length two defining the number of bins each variable
               (in the response \code{yx} and the partitioning variables
               \code{z})) and is divided into prior to tree building. The default \code{Inf}
               does not apply any binning. Highly experimental, use at your own
               risk.}
  \item{alpha}{ a double, the significance level for variable selection.}
  \item{mincriterion}{ the value of the test statistic or 1 - p-value that
                       must be exceeded in order to implement a split. }
  \item{logmincriterion}{ the value of the test statistic or 1 - p-value that
                       must be exceeded in order to implement a split on
                       the log-scale. }
  \item{minsplit}{ the minimum sum of weights in a node in order to be considered
                   for splitting. }
  \item{minbucket}{ the minimum sum of weights in a terminal node. }
  \item{minprob}{ proportion of observations needed to establish a terminal node.}
  \item{stump}{ a logical determining whether a stump (a tree with a maximum of three
                nodes only) is to be computed. }
  \item{lookahead}{ a logical determining whether a split is implemented only
                    after checking if tests in both daughter nodes can be performed.}
  \item{MIA}{ a logical determining the treatment of \code{NA} as a category in split,
              see Twala et al. (2008).}
  \item{nresample}{ number of permutations for \code{testtype = "MonteCarlo"}.}
  \item{tol}{tolerance for zero variances.}
  \item{maxsurrogate}{ number of surrogate splits to evaluate.}
  \item{numsurrogate}{ a logical for backward-compatibility with party. If
                       \code{TRUE}, only at least ordered variables are considered for surrogate splits.}
  \item{mtry}{ number of input variables randomly sampled as candidates
               at each node for random forest like algorithms. The default
               \code{mtry = Inf} means that no random selection takes place.
               If \code{\link{ctree_control}} is used in \code{\link{cforest}}
               this argument is ignored.}
  \item{maxdepth}{ maximum depth of the tree. The default \code{maxdepth = Inf}
                   means that no restrictions are applied to tree sizes.}
  \item{multiway}{ a logical indicating if multiway splits for all factor levels
                   are implemented for unordered factors.}
  \item{splittry}{ number of variables that are inspected for admissible splits
                   if the best split doesn't meet the sample size constraints.}
  \item{intersplit}{ a logical indicating if splits in numeric variables
                     are simply \code{x <= a} (the default) or interpolated
                     \code{x <= (a + b) / 2}. The latter feature is experimental, see
                     Galili and Meilijson (2016).}
  \item{majority}{ if \code{FALSE}, observations which can't be classified to a
                   daughter node because of missing information are randomly
                   assigned (following the node distribution). If \code{TRUE},
                   they go with the majority (the default in \code{\link[party]{ctree}}).}
  \item{caseweights}{ a logical interpreting \code{weights} as case weights.}
  \item{applyfun}{an optional \code{\link[base]{lapply}}-style function with arguments
                  \code{function(X, FUN, \dots)}. It is used for computing the variable selection criterion.
                  The default is to use the basic \code{lapply}
                  function unless the \code{cores} argument is specified (see below).
               If \code{\link{ctree_control}} is used in \code{\link{cforest}}
               this argument is ignored.}
  \item{cores}{numeric. If set to an integer the \code{applyfun} is set to
               \code{\link[parallel]{mclapply}} with the desired number of \code{cores}.
               If \code{\link{ctree_control}} is used in \code{\link{cforest}}
               this argument is ignored.}
  \item{saveinfo}{logical. Store information about variable selection
                  procedure in \code{info} slot of each \code{partynode}.}
  \item{update}{logical. If \code{TRUE}, the data transformation is updated
                in every node. The default always was and still is not to
                update unless \code{ytrafo} is a function.}
  \item{splitflavour}{use exhaustive search over splits instead of maximally
                      selected statistics (\code{ctree}). This feature may change.}

}
\details{

  The arguments \code{teststat}, \code{testtype} and \code{mincriterion}
  determine how the global null hypothesis of independence between all input
  variables and the response is tested (see \code{\link{ctree}}).
  The variable with most extreme p-value or test statistic is selected
  for splitting. If this isn't possible due to sample size constraints
  explained in the next paragraph, up to \code{splittry} other variables
  are inspected for possible splits.

  A split is established when all of the following criteria are met:
  1) the sum of the weights in the current node
  is larger than \code{minsplit}, 2) a fraction of the sum of weights of more than
  \code{minprob} will be contained in all daughter nodes, 3) the sum of
  the weights in all daughter nodes exceeds \code{minbucket}, and 4)
  the depth of the tree is smaller than \code{maxdepth}.
  This avoids pathological splits deep down the tree.
  When \code{stump = TRUE}, a tree with at most two terminal nodes is computed.

  The argument \code{mtry > 0} means that a random forest like `variable
  selection', i.e., a random selection of \code{mtry} input variables, is
  performed in each node.

  In each inner node, \code{maxsurrogate} surrogate splits are computed
  (regardless of any missing values in the learning sample). Factors
  in test samples whose levels were empty in the learning sample
  are treated as missing when computing predictions (in contrast
  to \code{\link[party]{ctree}}. Note also the different behaviour of
  \code{majority} in the two implementations.

}
\value{
  A list.
}
\references{

  B. E. T. H. Twala, M. C. Jones, and D. J. Hand (2008),
  Good Methods for Coping with Missing Data in Decision Trees,
  \emph{Pattern Recognition Letters}, \bold{29}(7), 950--956.

  Tal Galili, Isaac Meilijson (2016), Splitting Matters: How
  Monotone Transformation of Predictor Variables May Improve the
  Predictions of Decision Tree Models, \url{https://arxiv.org/abs/1611.04561}.


}
\keyword{misc}


==> anc/simulation/partykit/man/extree_data.Rd <==
\name{extree_data}
\alias{extree_data}
%- Also NEED an '\alias' for EACH other topic documented here.
\title{
  Data Preprocessing for Extensible Trees.
}
\description{
  A routine for preprocessing data before an extensible tree can be grown by
  \code{extree_fit}.
}
\usage{
extree_data(formula, data, subset, na.action = na.pass, weights, offset, 
            cluster, strata, scores = NULL, yx = c("none", "matrix"),
            ytype = c("vector", "data.frame", "matrix"), 
            nmax = c(yx = Inf, z = Inf), ...)
}
\arguments{
  \item{formula}{a formula describing the model of the form \code{y1 + y2 + ... ~
x1 + x2 + ... | z1 + z2 + ...}.
}
  \item{data}{an optional data.frame containing the variables in the model.
}
  \item{subset}{an optional vector specifying a subset of observations to be
          used in the fitting process.
}
  \item{na.action}{a function which indicates what should happen when the
data contain missing values.
}
  \item{weights}{an optional vector of weights.
}
  \item{offset}{an optional offset vector.
}
  \item{cluster}{an optional factor describing clusters. The interpretation
depends on the specific tree algorithm.
}
  \item{strata}{an optional factor describing strata. The interpretation
depends on the specific tree algorithm.
}
  \item{scores}{an optional named list of numeric scores to be assigned to
ordered factors in the \code{z} part of the formula.
}
  \item{yx}{a character indicating if design matrices shall be computed. 
}
  \item{ytype}{a character indicating how response variables shall be
stored.
}
  \item{nmax}{a numeric vector of length two with the maximal number of
bins in the response and \code{x}-part (first element) and the \code{z}
part. Use \code{Inf} to switch-off binning.
}
  \item{\dots}{additional arguments.
}
}
\details{
This internal functionality will be the basis of implementations of other
tree algorithms in future versions. Currently, only \code{ctree} relies on
this function.
}
\value{An object of class \code{extree_data}.
}
\examples{

  data("iris")

  ed <- extree_data(Species ~ Sepal.Width + Sepal.Length | Petal.Width + Petal.Length, 
                    data = iris, nmax = c("yx" = 25, "z" = 10), yx = "matrix")

  ### the model.frame
  mf <- model.frame(ed)
  all.equal(mf, iris[, names(mf)])

  ### binned y ~ x part
  model.frame(ed, yxonly = TRUE)

  ### binned Petal.Width
  ed[[4, type = "index"]]

  ### response
  ed$yx$y

  ### model matrix 
  ed$yx$x

}
\keyword{tree}


==> anc/simulation/partykit/man/extree_fit.Rd <==
\name{extree_fit}
\alias{extree_fit}
%- Also NEED an '\alias' for EACH other topic documented here.
\title{
  Fit Extensible Trees.
}
\description{
  Basic infrastructure for fitting extensible trees.
}
\usage{
extree_fit(data, trafo, converged, selectfun = ctrl$selectfun, splitfun = ctrl$splitfun, 
           svselectfun = ctrl$svselectfun, svsplitfun = ctrl$svsplitfun, partyvars, 
           subset, weights, ctrl, doFit = TRUE)
}
\arguments{
  \item{data}{an object of class \code{extree_data}, see
\code{\link{extree_data}}.
}
  \item{trafo}{a function with arguments \code{subset}, \code{weights},
\code{info}, \code{estfun} and \code{object}.
}
  \item{converged}{a function with arguments \code{subset}, \code{weights}.
}
  \item{selectfun}{an optional function for selecting variables.
}
  \item{splitfun}{an optional function for selecting splits.
}
  \item{svselectfun}{an optional function for selecting surrogate variables.
}
  \item{svsplitfun}{an optional function for selecting surrogate splits.
}
  \item{partyvars}{a numeric vector assigning a weight to each partitioning
variable (\code{z} in \code{\link{extree_data}}.
}
  \item{subset}{a sorted integer vector describing a subset.
}
  \item{weights}{an optional vector of weights.
}
  \item{ctrl}{control arguments.
}
  \item{doFit}{a logical indicating if the tree shall be grown (\code{TRUE})
or not \code{FALSE}.
}
}
\details{
This internal functionality will be the basis of implementations of other
tree algorithms in future versions. Currently, only \code{ctree} relies on
this function.
}
\value{An object of class \code{partynode}.}
\keyword{tree}


==> anc/simulation/partykit/man/glmtree.Rd <==
\name{glmtree}
\alias{glmtree}

\alias{plot.glmtree}
\alias{predict.glmtree}
\alias{print.glmtree}

\title{Generalized Linear Model Trees}

\description{
  Model-based recursive partitioning based on generalized linear models.
}

\usage{
glmtree(formula, data, subset, na.action, weights, offset, cluster,
  family = gaussian, epsilon = 1e-8, maxit = 25, \dots)
}

\arguments{
  \item{formula}{symbolic description of the model (of type
    \code{y ~ z1 + \dots + zl} or \code{y ~ x1 + \dots + xk | z1 + \dots + zl};
    for details see below).}
  \item{data, subset, na.action}{arguments controlling formula processing
    via \code{\link[stats]{model.frame}}.}
  \item{weights}{optional numeric vector of weights. By default these are
    treated as case weights but the default can be changed in
    \code{\link{mob_control}}.}
  \item{offset}{optional numeric vector with an a priori known component to be
    included in the model \code{y ~ x1 + \dots + xk} (i.e., only when
    \code{x} variables are specified).}
  \item{cluster}{optional vector (typically numeric or factor) with a
    cluster ID to be employed for clustered covariances in the parameter
    stability tests.}
  \item{family}{specification of a family for \code{\link[stats]{glm}}.}
  \item{epsilon, maxit}{control parameters passed to
    \code{\link[stats]{glm.control}}.}
  \item{\dots}{optional control parameters passed to
    \code{\link{mob_control}}.}
}

\details{
Convenience interface for fitting MOBs (model-based recursive partitions) via
the \code{\link{mob}} function. \code{glmtree} internally sets up a model
\code{fit} function for \code{mob}, using \code{\link[stats]{glm.fit}}.
Then \code{mob} is called using the negative log-likelihood as the objective
function.

Compared to calling \code{mob} by hand, the implementation tries to avoid
unnecessary computations while growing the tree. Also, it provides a more
elaborate plotting function.
}

\value{
  An object of class \code{glmtree} inheriting from \code{\link{modelparty}}.
  The \code{info} element of the overall \code{party} and the individual
  \code{node}s contain various informations about the models.
}

\references{ 
Zeileis A, Hothorn T, Hornik K (2008).
  Model-Based Recursive Partitioning.
  \emph{Journal of Computational and Graphical Statistics}, \bold{17}(2), 492--514.
}

\seealso{\code{\link{mob}}, \code{\link{mob_control}}, \code{\link{lmtree}}}

\examples{
if(require("mlbench")) {

## Pima Indians diabetes data
data("PimaIndiansDiabetes", package = "mlbench")

## recursive partitioning of a logistic regression model
pid_tree2 <- glmtree(diabetes ~ glucose | pregnant +
  pressure + triceps + insulin + mass + pedigree + age,
  data = PimaIndiansDiabetes, family = binomial)

## printing whole tree or individual nodes
print(pid_tree2)
print(pid_tree2, node = 1)

## visualization
plot(pid_tree2)
plot(pid_tree2, tp_args = list(cdplot = TRUE))
plot(pid_tree2, terminal_panel = NULL)

## estimated parameters
coef(pid_tree2)
coef(pid_tree2, node = 5)
summary(pid_tree2, node = 5)

## deviance, log-likelihood and information criteria
deviance(pid_tree2)
logLik(pid_tree2)
AIC(pid_tree2)
BIC(pid_tree2)

## different types of predictions
pid <- head(PimaIndiansDiabetes)
predict(pid_tree2, newdata = pid, type = "node")
predict(pid_tree2, newdata = pid, type = "response")
predict(pid_tree2, newdata = pid, type = "link")

}
}
\keyword{tree}


==> anc/simulation/partykit/man/lmtree.Rd <==
\name{lmtree}
\alias{lmtree}

\alias{plot.lmtree}
\alias{predict.lmtree}
\alias{print.lmtree}

\title{Linear Model Trees}

\description{
  Model-based recursive partitioning based on least squares
  regression.
}

\usage{
lmtree(formula, data, subset, na.action, weights, offset, cluster, \dots)
}

\arguments{
  \item{formula}{symbolic description of the model (of type
    \code{y ~ z1 + \dots + zl} or \code{y ~ x1 + \dots + xk | z1 + \dots + zl};
    for details see below).}
  \item{data, subset, na.action}{arguments controlling formula processing
    via \code{\link[stats]{model.frame}}.}
  \item{weights}{optional numeric vector of weights. By default these are
    treated as case weights but the default can be changed in
    \code{\link{mob_control}}.}
  \item{offset}{optional numeric vector with an a priori known component to be
    included in the model \code{y ~ x1 + \dots + xk} (i.e., only when
    \code{x} variables are specified).}
  \item{cluster}{optional vector (typically numeric or factor) with a
    cluster ID to be employed for clustered covariances in the parameter
    stability tests.}
  \item{\dots}{optional control parameters passed to
    \code{\link{mob_control}}.}
}

\details{
Convenience interface for fitting MOBs (model-based recursive partitions) via
the \code{\link{mob}} function. \code{lmtree} internally sets up a model
\code{fit} function for \code{mob}, using either \code{\link[stats]{lm.fit}}
or \code{\link[stats]{lm.wfit}} (depending on whether weights are used or not).
Then \code{mob} is called using the residual sum of squares as the objective
function.

Compared to calling \code{mob} by hand, the implementation tries to avoid
unnecessary computations while growing the tree. Also, it provides a more
elaborate plotting function.
}

\value{
  An object of class \code{lmtree} inheriting from \code{\link{modelparty}}.
  The \code{info} element of the overall \code{party} and the individual
  \code{node}s contain various informations about the models.
}

\references{ 
Zeileis A, Hothorn T, Hornik K (2008).
  Model-Based Recursive Partitioning.
  \emph{Journal of Computational and Graphical Statistics}, \bold{17}(2), 492--514.
}

\seealso{\code{\link{mob}}, \code{\link{mob_control}}, \code{\link{glmtree}}}

\examples{
if(require("mlbench")) {

## Boston housing data
data("BostonHousing", package = "mlbench")
BostonHousing <- transform(BostonHousing,
  chas = factor(chas, levels = 0:1, labels = c("no", "yes")),
  rad = factor(rad, ordered = TRUE))

## linear model tree
bh_tree <- lmtree(medv ~ log(lstat) + I(rm^2) | zn +
  indus + chas + nox + age + dis + rad + tax + crim + b + ptratio,
  data = BostonHousing, minsize = 40)

## printing whole tree or individual nodes
print(bh_tree)
print(bh_tree, node = 7)

## plotting
plot(bh_tree)
plot(bh_tree, tp_args = list(which = "log(lstat)"))
plot(bh_tree, terminal_panel = NULL)

## estimated parameters
coef(bh_tree)
coef(bh_tree, node = 9)
summary(bh_tree, node = 9)

## various ways for computing the mean squared error (on the training data)
mean((BostonHousing$medv - fitted(bh_tree))^2)
mean(residuals(bh_tree)^2)
deviance(bh_tree)/sum(weights(bh_tree))
deviance(bh_tree)/nobs(bh_tree)

## log-likelihood and information criteria
logLik(bh_tree)
AIC(bh_tree)
BIC(bh_tree)
## (Note that this penalizes estimation of error variances, which
## were treated as nuisance parameters in the fitting process.)

## different types of predictions
bh <- BostonHousing[c(1, 10, 50), ]
predict(bh_tree, newdata = bh, type = "node")
predict(bh_tree, newdata = bh, type = "response")
predict(bh_tree, newdata = bh, type = function(object) summary(object)$r.squared)

}


if(require("AER")) {

## Demand for economics journals data
data("Journals", package = "AER")
Journals <- transform(Journals,
  age = 2000 - foundingyear,
  chars = charpp * pages)

## linear regression tree (OLS)
j_tree <- lmtree(log(subs) ~ log(price/citations) | price + citations +
  age + chars + society, data = Journals, minsize = 10, verbose = TRUE)

## printing and plotting
j_tree
plot(j_tree)

## coefficients and summary
coef(j_tree, node = 1:3)
summary(j_tree, node = 1:3)

}


if(require("AER")) {

## Beauty and teaching ratings data
data("TeachingRatings", package = "AER")

## linear regression (WLS)
## null model
tr_null <- lm(eval ~ 1, data = TeachingRatings, weights = students,
  subset = credits == "more")
## main effects
tr_lm <- lm(eval ~ beauty + gender + minority + native + tenure + division,
  data = TeachingRatings, weights = students, subset = credits == "more")
## tree
tr_tree <- lmtree(eval ~ beauty | minority + age + gender + division + native + tenure,
   data = TeachingRatings, weights = students, subset = credits == "more",
   caseweights = FALSE)

## visualization
plot(tr_tree)

## beauty slope coefficient
coef(tr_lm)[2]
coef(tr_tree)[, 2]

## R-squared
1 - deviance(tr_lm)/deviance(tr_null)
1 - deviance(tr_tree)/deviance(tr_null)
}

}
\keyword{tree}


==> anc/simulation/partykit/man/mob.Rd <==
\name{mob}
\alias{mob}
\alias{modelparty}

\alias{coef.modelparty}
\alias{deviance.modelparty}
\alias{fitted.modelparty}
\alias{formula.modelparty}
\alias{getCall.modelparty}
\alias{logLik.modelparty}
\alias{model.frame.modelparty}
\alias{nobs.modelparty}
\alias{plot.modelparty}
\alias{predict.modelparty}
\alias{print.modelparty}
\alias{residuals.modelparty}
\alias{summary.modelparty}
\alias{weights.modelparty}

\alias{refit.modelparty}
\alias{sctest.modelparty}

\title{Model-based Recursive Partitioning}

\description{
  MOB is an algorithm for model-based recursive partitioning yielding
  a tree with fitted models associated with each terminal node.
}

\usage{
mob(formula, data, subset, na.action, weights, offset, cluster,
  fit, control = mob_control(), \dots)
}

\arguments{
  \item{formula}{symbolic description of the model (of type
    \code{y ~ z1 + \dots + zl} or \code{y ~ x1 + \dots + xk | z1 + \dots + zl};
    for details see below).}
  \item{data, subset, na.action}{arguments controlling formula processing
    via \code{\link[stats]{model.frame}}.}
  \item{weights}{optional numeric vector of weights. By default these are
    treated as case weights but the default can be changed in
    \code{\link{mob_control}}.}
  \item{offset}{optional numeric vector with an a priori known component to be
    included in the model \code{y ~ x1 + \dots + xk} (i.e., only when
    \code{x} variables are specified).}
  \item{cluster}{optional vector (typically numeric or factor) with a
    cluster ID to be passed on to the \code{fit} function and employed
    for clustered covariances in the parameter stability tests.}
  \item{fit}{function. A function for fitting the model within each node.
    For details see below.}
  \item{control}{A list with control parameters as returned by
    \code{\link{mob_control}}.}
  \item{\dots}{Additional arguments passed to the \code{fit} function.}
}

\details{
Model-based partitioning fits a model tree using two groups of variables:
(1) The model variables which can be just a (set of) response(s) \code{y} or
additionally include regressors \code{x1}, \dots, \code{xk}. These are used
for estimating the model parameters.
(2) Partitioning variables \code{z1}, \dots, \code{zl}, which are used for
recursively partitioning the data. The two groups of variables are either specified
as \code{y ~ z1 + \dots + zl} (when there are no regressors) or
\code{y ~ x1 + \dots + xk | z1 + \dots + zl} (when the model part contains regressors).
Both sets of variables may in principle be overlapping.

To fit a tree model the following algorithm is used.
  \enumerate{
    \item \code{fit} a model to the \code{y} or \code{y} and \code{x} variables
          using the observations in the current node
    \item Assess the stability of the model parameters with respect to each
          of the partitioning variables \code{z1}, \dots, \code{zl}. If
	  there is some overall instability, choose the variable \code{z}
	  associated with the smallest \eqn{p} value for partitioning, otherwise
	  stop.
    \item Search for the locally optimal split in \code{z} by minimizing the
          objective function of the model. Typically, this will be
	  something like \code{\link{deviance}} or the negative \code{\link{logLik}}.
    \item Refit the \code{model} in both kid subsamples and repeat from step 2.
  }
  
More details on the conceptual design of the algorithm can be found in 
Zeileis, Hothorn, Hornik (2008) and some illustrations are provided in
\code{vignette("MOB")}.
For specifying the \code{fit} function two approaches are possible:

(1) It can be a function \code{fit(y, x = NULL, start = NULL, weights = NULL,
offset = NULL, \dots)}. The arguments \code{y}, \code{x}, \code{weights}, \code{offset}
will be set to the corresponding elements in the current node of the tree.
Additionally, starting values will sometimes be supplied via \code{start}.
Of course, the \code{fit} function can choose to ignore any arguments that are
not applicable, e.g., if the are no regressors \code{x} in the model or if
starting values or not supported. The returned object needs to have a class
that has associated \code{\link[stats]{coef}}, \code{\link[stats]{logLik}}, and
\code{\link[sandwich]{estfun}} methods for extracting the estimated parameters,
the maximized log-likelihood, and the empirical estimating function (i.e.,
score or gradient contributions), respectively.

(2) It can be a function \code{fit(y, x = NULL, start = NULL, weights = NULL,
offset = NULL, \dots, estfun = FALSE, object = FALSE)}. The arguments have the
same meaning as above but the returned object needs to have a different structure.
It needs to be a list with elements \code{coefficients} (containing the estimated
parameters), \code{objfun} (containing the minimized objective function),
\code{estfun} (the empirical estimating functions), and \code{object} (the
fitted model object). The elements \code{estfun}, or \code{object} should be
\code{NULL} if the corresponding argument is set to \code{FALSE}.

Internally, a function of type (2) is set up by \code{mob()} in case a function
of type (1) is supplied. However, to save computation time, a function of type
(2) may also be specified directly.

For the fitted MOB tree, several standard methods are provided such as
\code{print}, \code{predict}, \code{residuals}, \code{logLik}, \code{deviance},
\code{weights}, \code{coef} and \code{summary}. Some of these rely on reusing the
corresponding methods for the individual model objects in the terminal nodes.
Functions such as \code{coef}, \code{print}, \code{summary} also take a
\code{node} argument that can specify the node IDs to be queried.
Some examples are given below.

More details can be found in \code{vignette("mob", package = "partykit")}.
An overview of the connections to other functions in the package is provided
by Hothorn and Zeileis (2015).
}

\value{
  An object of class \code{modelparty} inheriting from \code{\link{party}}.
  The \code{info} element of the overall \code{party} and the individual
  \code{node}s contain various informations about the models.
}

\references{ 
Hothorn T, Zeileis A (2015).
  partykit: A Modular Toolkit for Recursive Partytioning in R.
  \emph{Journal of Machine Learning Research}, \bold{16}, 3905--3909.

Zeileis A, Hothorn T, Hornik K (2008).
  Model-Based Recursive Partitioning.
  \emph{Journal of Computational and Graphical Statistics}, \bold{17}(2), 492--514.
}

\seealso{\code{\link{mob_control}}, \code{\link{lmtree}}, \code{\link{glmtree}}}

\examples{
if(require("mlbench")) {

## Pima Indians diabetes data
data("PimaIndiansDiabetes", package = "mlbench")

## a simple basic fitting function (of type 1) for a logistic regression
logit <- function(y, x, start = NULL, weights = NULL, offset = NULL, ...) {
  glm(y ~ 0 + x, family = binomial, start = start, ...)
}

## set up a logistic regression tree
pid_tree <- mob(diabetes ~ glucose | pregnant + pressure + triceps + insulin +
  mass + pedigree + age, data = PimaIndiansDiabetes, fit = logit)
## see lmtree() and glmtree() for interfaces with more efficient fitting functions

## print tree
print(pid_tree)

## print information about (some) nodes
print(pid_tree, node = 3:4)

## visualization
plot(pid_tree)

## coefficients and summary
coef(pid_tree)
coef(pid_tree, node = 1)
summary(pid_tree, node = 1)

## average deviance computed in different ways
mean(residuals(pid_tree)^2)
deviance(pid_tree)/sum(weights(pid_tree))
deviance(pid_tree)/nobs(pid_tree)

## log-likelihood and information criteria
logLik(pid_tree)
AIC(pid_tree)
BIC(pid_tree)

## predicted nodes
predict(pid_tree, newdata = head(PimaIndiansDiabetes, 6), type = "node")
## other types of predictions are possible using lmtree()/glmtree()
}
}
\keyword{tree}


==> anc/simulation/partykit/man/mob_control.Rd <==
\name{mob_control}
\alias{mob_control}

\title{Control Parameters for Model-Based Partitioning}

\description{
  Various parameters that control aspects the fitting algorithm
  for recursively partitioned \code{\link{mob}} models.
}

\usage{
mob_control(alpha = 0.05, bonferroni = TRUE, minsize = NULL, maxdepth = Inf,
  mtry = Inf, trim = 0.1, breakties = FALSE, parm = NULL, dfsplit = TRUE, prune = NULL,
  restart = TRUE, verbose = FALSE, caseweights = TRUE, ytype = "vector", xtype = "matrix",
  terminal = "object", inner = terminal, model = TRUE, numsplit = "left",
  catsplit = "binary", vcov = "opg", ordinal = "chisq", nrep = 10000,
  minsplit = minsize, minbucket = minsize, applyfun = NULL, cores = NULL)
}

\arguments{
  \item{alpha}{numeric significance level. A node is splitted when
    the (possibly Bonferroni-corrected) \eqn{p} value for any parameter
    stability test in that node falls below \code{alpha} (and the stopping
    criteria \code{minsize} and \code{maxdepth} are not fulfilled).}
  \item{bonferroni}{logical. Should \eqn{p} values be Bonferroni corrected?}
  \item{minsize, minsplit, minbucket}{integer. The minimum number of observations in a node.
    If \code{NULL}, the default is to use 10 times the number of parameters
    to be estimated (divided by the number of responses per observation
    if that is greater than 1). \code{minsize} is the recommended name and
    \code{minsplit}/\code{minbucket} are only included for backward compatibility with previous
    versions of \code{mob} and compatibility with \code{ctree}, respectively.}
  \item{maxdepth}{integer. The maximum depth of the tree.}
  \item{mtry}{integer. The number of partitioning variables randomly sampled
    as candidates in each node for forest-style algorithms. If \code{mtry}
    is greater than the number of partitioning variables, no random selection
    is performed. (Thus, by default all available partitioning variables are considered.)}
  \item{trim}{numeric. This specifies the trimming in the parameter instability
    test for the numerical variables. If smaller than 1, it is interpreted
    as the fraction relative to the current node size.}
  \item{breakties}{logical. Should ties in numeric variables be broken
    randomly for computing the associated parameter instability test?}
  \item{parm}{numeric or character. Number or name of model parameters
    included in the parameter instability tests (by default all parameters
    are included).}
  \item{dfsplit}{logical or numeric. \code{as.integer(dfsplit)} is the degrees of freedom
    per selected split employed when computing information criteria etc.}
  \item{prune}{character, numeric, or function for specifying post-pruning rule.
    If \code{prune} is \code{NULL} (the default), no post-pruning is performed.
    For likelihood-based \code{mob()} trees, \code{prune} can be set to
    \code{"AIC"} or \code{"BIC"} for post-pruning based on the corresponding
    information criteria. More general rules (also in scenarios that are
    not likelihood-based), can be specified by function arguments to
    \code{prune}, for details see below.}
  \item{restart}{logical. When determining the optimal split point in a numerical
    variable: Should model estimation be restarted with \code{NULL} starting
    values for each split? The default is \code{TRUE}. If \code{FALSE}, then
    the parameter estimates from the previous split point are used as starting
    values for the next split point (because in practice the difference are
    often not huge). (Note that in that case a \code{for} loop is used
    instead of the \code{applyfun} for fitting models across sample splits.)}
  \item{verbose}{logical. Should information about the fitting process
    of \code{\link{mob}} (such as test statistics, \eqn{p} values, selected
    splitting variables and split points) be printed to the screen?}
  \item{caseweights}{logical. Should weights be interpreted as case weights?
    If \code{TRUE}, the number of observations is \code{sum(weights)},
    otherwise it is \code{sum(weights > 0)}.}
  \item{ytype, xtype}{character. Specification of how \code{mob} should
    preprocess \code{y} and \code{x} variables. Possible choice are:
    \code{"vector"} (for \code{y} only), i.e., only one variable;
    \code{"matrix"}, i.e., the model matrix of all variables;
    \code{"data.frame"}, i.e., a data frame of all variables.}
  \item{terminal, inner}{character. Specification of which additional
    information (\code{"estfun"}, \code{"object"}, or both) should be
    stored in each node. If \code{NULL}, no additional information is
    stored.}
  \item{model}{logical. Should the full model frame be stored in the
    resulting object?}
  \item{numsplit}{character indicating how splits for numeric variables
    should be justified. Because any splitpoint in the interval between
    the last observation from the left child segment and the first observation
    from the right child segment leads to the same observed split, two
    options are available in \code{mob_control}:
    Either, the split is \code{"left"}-justified (the default for
    backward compatibility) or \code{"center"}-justified using the
    midpoint of the possible interval.}
  \item{catsplit}{character indicating how (unordered) categorical variables
    should be splitted. By default the best \code{"binary"} split is
    searched (by minimizing the objective function). Alternatively,
    if set to \code{"multiway"}, the node is simply splitted into all
    levels of the categorical variable.}
  \item{vcov}{character indicating which type of covariance matrix
    estimator should be employed in the parameter instability tests.
    The default is the outer product of gradients (\code{"opg"}).
    Alternatively, \code{vcov = "info"} employs the information matrix
    and \code{vcov = "sandwich"} the sandwich matrix (both of which are
    only sensible for maximum likelihood estimation).}
  \item{ordinal}{character indicating which type of parameter instability
    test should be employed for ordinal partitioning variables (i.e.,
    ordered factors). This can be \code{"chisq"}, \code{"max"}, or \code{"L2"}.
    If \code{"chisq"} then the variable is treated as unordered and a
    chi-squared test is performed. If \code{"L2"}, then a maxLM-type
    test as for numeric variables is carried out but correcting for ties.
    This requires simulation of p-values via \code{\link[strucchange]{catL2BB}}
    and requires some computation time. For \code{"max"} a weighted
    double maximum test is used that computes p-values via
    \code{\link[mvtnorm]{pmvnorm}}.}
  \item{nrep}{numeric. Number of replications in the simulation of
    p-values for the ordinal \code{"L2"} statistic (if used).}
  \item{applyfun}{an optional \code{\link[base]{lapply}}-style function with arguments
    \code{function(X, FUN, \dots)}. It is used for refitting the model across
    potential sample splits. The default is to use the basic \code{lapply}
    function unless the \code{cores} argument is specified (see below).}
  \item{cores}{numeric. If set to an integer the \code{applyfun} is set to
    \code{\link[parallel]{mclapply}} with the desired number of \code{cores}.}
}

\details{
  See \code{\link{mob}} for more details and references.
  
  For post-pruning, \code{prune} can be set to a \code{function(objfun, df, nobs)}
  which either returns \code{TRUE} to signal that a current node can be pruned
  or \code{FALSE}. All supplied arguments are of length two: \code{objfun} is the sum of objective
  function values in the current node and its child nodes, respectively.
  \code{df} is the degrees of freedom in the current node and its child nodes,
  respectively. \code{nobs} is vector with the number of observations in the
  current node and the total number of observations in the dataset, respectively.  

  If the objective function employed in the \code{mob()} call is the negative
  log-likelihood, then a suitable function is set up on the fly by comparing  
  \code{(2 * objfun + penalty * df)} in the current and the daughter nodes.
  The penalty can then be set via a numeric or character value for \code{prune}:
  AIC is used if \code{prune = "AIC"} or \code{prune = 2} and
  BIC if \code{prune = "BIC"} or \code{prune = log(n)}.
}

\seealso{\code{\link{mob}}}

\value{
  A list of class \code{mob_control} containing the control parameters.
}

\keyword{misc}


==> anc/simulation/partykit/man/model.frame.rpart.Rd <==
\name{model_frame_rpart}
\alias{model_frame_rpart}
\title{ Model Frame Method for rpart }
\description{

  A model.frame method for rpart objects.

}
\usage{
model_frame_rpart(formula, \dots)
}
\arguments{
  \item{formula}{ an object of class \code{\link{rpart}}.}
  \item{\dots}{ additional arguments.}
}
\details{
  A \code{\link{model.frame}} method for \code{\link{rpart}} objects.
  Because it is no longer possible to overwrite existing methods,
  the function name is a little different here.
}
\value{
  A model frame.
}
\keyword{tree}


==> anc/simulation/partykit/man/nodeapply.Rd <==
\name{nodeapply}
\alias{nodeapply}
\alias{nodeapply.party}
\alias{nodeapply.partynode}
\title{ Apply Functions Over Nodes }
\description{

  Returns a list of values obtained by applying a function to
  \code{party} or \code{partynode} objects.

}
\usage{
nodeapply(obj, ids = 1, FUN = NULL, \dots)
\method{nodeapply}{partynode}(obj, ids = 1, FUN = NULL, \dots)
\method{nodeapply}{party}(obj, ids = 1, FUN = NULL, by_node = TRUE, \dots)
}
\arguments{
  \item{obj}{ an object of class \code{\link{partynode}} 
             or \code{\link{party}}.}
  \item{ids}{ integer vector of node identifiers to apply over.}
  \item{FUN}{ a function to be applied to nodes. By default, the 
              node itself is returned.}
  \item{by_node}{ a logical indicating if \code{FUN} is applied
                  to subsets of \code{\link{party}} objects or 
                  \code{\link{partynode}} objects (default). }
  \item{\dots}{ additional arguments.}
}
\details{

  Function \code{FUN} is applied to all nodes with node identifiers in
  \code{ids} for a \code{partynode} object.
  The method for \code{party} by default calls the \code{nodeapply}
  method on it's \code{node} slot. If \code{by_node} is \code{FALSE},
  it is applied to a \code{party} object with root node \code{ids}.

}
\value{
  A list of results of length \code{length(ids)}.
}
\examples{

    ## a tree as flat list structure
    nodelist <- list(
        # root node
        list(id = 1L, split = partysplit(varid = 4L, breaks = 1.9),
            kids = 2:3),
        # V4 <= 1.9, terminal node
        list(id = 2L, info = "terminal A"),
        # V4 > 1.9
        list(id = 3L, split = partysplit(varid = 5L, breaks = 1.7),
            kids = c(4L, 7L)),
        # V5 <= 1.7
        list(id = 4L, split = partysplit(varid = 4L, breaks = 4.8),
            kids = 5:6),
        # V4 <= 4.8, terminal node
        list(id = 5L, info = "terminal B"),
        # V4 > 4.8, terminal node
        list(id = 6L, info = "terminal C"),
        # V5 > 1.7, terminal node
        list(id = 7L, info = "terminal D")
    )

    ## convert to a recursive structure
    node <- as.partynode(nodelist)

    ## return root node 
    nodeapply(node)

    ## return info slots of terminal nodes
    nodeapply(node, ids = nodeids(node, terminal = TRUE), 
        FUN = function(x) info_node(x))

    ## fit tree using rpart
    library("rpart")
    rp <- rpart(Kyphosis ~ Age + Number + Start, data = kyphosis)

    ## coerce to `constparty'
    rpk <- as.party(rp)

    ## extract nodeids
    nodeids(rpk)
    unlist(nodeapply(node_party(rpk), ids = nodeids(rpk), 
        FUN = id_node))
    unlist(nodeapply(rpk, ids = nodeids(rpk), FUN = id_node))

    ## but root nodes of party objects always have id = 1
    unlist(nodeapply(rpk, ids = nodeids(rpk), FUN = function(x) 
        id_node(node_party(x)), by_node = FALSE))
}
\keyword{tree}


==> anc/simulation/partykit/man/nodeids.Rd <==
\name{nodeids}
\alias{nodeids}
\alias{nodeids.party}
\alias{nodeids.partynode}
\alias{get_paths}
\title{ Extract Node Identifiers }
\description{

  Extract unique identifiers from inner and terminals
  nodes of a \code{partynode} object.

}
\usage{
nodeids(obj, \dots)
\method{nodeids}{partynode}(obj, from = NULL, terminal = FALSE, \dots)
\method{nodeids}{party}(obj, from = NULL, terminal = FALSE, \dots)
get_paths(obj, i)
}
\arguments{
  \item{obj}{ an object of class \code{\link{partynode}} 
             or \code{\link{party}}.}
  \item{from}{ an integer specifying node to start from.}
  \item{terminal}{ logical specifying if only node identifiers 
                   of terminal nodes are returned. }
  \item{i}{a vector of node identifiers.}
  \item{\dots}{ additional arguments.}
}
\details{
  The identifiers of each node are extracted from \code{nodeids}.
  \code{get_paths} returns the paths for extracting the corresponding
  nodes using list subsets.
}
\value{
  A vector of node identifiers.
}
\examples{

  ## a tree as flat list structure
  nodelist <- list(
      # root node
      list(id = 1L, split = partysplit(varid = 4L, breaks = 1.9),
          kids = 2:3),
      # V4 <= 1.9, terminal node
      list(id = 2L),
      # V4 > 1.9
      list(id = 3L, split = partysplit(varid = 1L, breaks = 1.7),
          kids = c(4L, 7L)),
      # V1 <= 1.7
      list(id = 4L, split = partysplit(varid = 4L, breaks = 4.8),
          kids = 5:6),
      # V4 <= 4.8, terminal node
      list(id = 5L),
      # V4 > 4.8, terminal node
      list(id = 6L),
      # V1 > 1.7, terminal node
      list(id = 7L)
  )

  ## convert to a recursive structure
  node <- as.partynode(nodelist)

  ## set up party object
  data("iris")
  tree <- party(node, data = iris, 
      fitted = data.frame("(fitted)" = 
                          fitted_node(node, data = iris),
                          check.names = FALSE))
  tree
  
  ### ids of all nodes
  nodeids(tree)

  ### ids of all terminal nodes
  nodeids(tree, terminal = TRUE)

  ### ids of terminal nodes in subtree with root [3]
  nodeids(tree, from = 3, terminal = TRUE)

  ### get paths and extract all terminal nodes
  tr <- unclass(node_party(tree))
  lapply(get_paths(tree, nodeids(tree, terminal = TRUE)), 
         function(path) tr[path])

}
\keyword{tree}


==> anc/simulation/partykit/man/panelfunctions.Rd <==
\name{panelfunctions}
\alias{panelfunctions}
\alias{node_inner}
\alias{node_terminal}
\alias{edge_simple}
\alias{node_barplot}
\alias{node_bivplot}
\alias{node_boxplot}
\alias{node_surv}
\alias{node_ecdf}
\alias{node_mvar}

\title{ Panel-Generators for Visualization of Party Trees }

\description{
    The plot method for \code{party} and \code{constparty} objects are rather
    flexible and can be extended by panel functions. Some pre-defined
    panel-generating functions of class \code{grapcon_generator}
    for the most important cases are documented here.
}

\usage{
node_inner(obj, id = TRUE, pval = TRUE, abbreviate = FALSE, fill = "white", 
  gp = gpar())

node_terminal(obj, digits = 3, abbreviate = FALSE,
  fill = c("lightgray", "white"), id = TRUE,
  just = c("center", "top"), top = 0.85,
  align = c("center", "left", "right"), gp = NULL, FUN = NULL,
  height = NULL, width = NULL)

edge_simple(obj, digits = 3, abbreviate = FALSE, justmin = Inf,
  just = c("alternate", "increasing", "decreasing", "equal"),
  fill = "white")

node_boxplot(obj, col = "black", fill = "lightgray", bg = "white", width = 0.5,
  yscale = NULL, ylines = 3, cex = 0.5, id = TRUE, mainlab = NULL, gp = gpar())

node_barplot(obj, col = "black", fill = NULL, bg = "white",
  beside = NULL, ymax = NULL, ylines = NULL, widths = 1, gap = NULL,
  reverse = NULL, rot = 0, just = c("center", "top"), id = TRUE,
  mainlab = NULL, text = c("none", "horizontal", "vertical"), gp = gpar())

node_surv(obj, col = "black", bg = "white", yscale = c(0, 1), ylines = 2,
  id = TRUE, mainlab = NULL, gp = gpar(), \dots)

node_ecdf(obj, col = "black", bg = "white", ylines = 2,
  id = TRUE, mainlab = NULL, gp = gpar(), \dots)

node_bivplot(mobobj, which = NULL, id = TRUE, pop = TRUE,
  pointcol = "black", pointcex = 0.5,
  boxcol = "black", boxwidth = 0.5, boxfill = "lightgray",
  bg = "white", fitmean = TRUE, linecol = "red",
  cdplot = FALSE, fivenum = TRUE, breaks = NULL,
  ylines = NULL, xlab = FALSE, ylab = FALSE, margins = rep(1.5, 4),
  mainlab = NULL, \dots)

node_mvar(obj, which = NULL, id = TRUE, pop = TRUE, ylines = NULL,
  mainlab = NULL, varlab = TRUE, bg = "white", ...)
}

\arguments{
  \item{obj}{ an object of class \code{party}.}
  \item{digits}{ integer, used for formating numbers. }
  \item{abbreviate}{ logical indicating whether strings should be 
    abbreviated. }
  \item{col, pointcol, boxcol, linecol}{ a color for points and lines. }
  \item{fill, boxfill, bg}{ a color to filling rectangles and backgrounds. }
  \item{id}{ logical. Should node IDs be plotted?}
  \item{pval}{ logical. Should node p values be plotted (if they are
    available)?}
  \item{just}{justification of terminal panel viewport (\code{node_terminal}),
    or labels (\code{edge_simple}, \code{node_barplot}).}
  \item{justmin}{minimum average edge label length to employ justification
    via \code{just} in \code{edge_panel}, otherwise \code{just = "equal"}
    is used. Thus, by default \code{"equal"} justification is always used
    but other justifications could be employed for finite \code{justmin}.}
  \item{top}{in case of top justification, the npc coordinate at which the
    viewport is justified.}
  \item{align}{alignment of text within terminal panel viewport.}
  \item{ylines}{ number of lines for spaces in y-direction. }
  \item{widths}{ widths in barplots. }
  \item{boxwidth}{ width in boxplots (called \code{width} in \code{node_boxplot}). }
  \item{gap}{ gap between bars in a barplot (\code{node_barplot}). }
  \item{yscale}{ limits in y-direction}
  \item{ymax}{ upper limit in y-direction}
  \item{cex, pointcex}{character extension of points in scatter plots.}
  \item{beside}{ logical indicating if barplots should be side by side or stacked. }
  \item{reverse}{logical indicating whether the order of levels should be reversed
    for barplots. }
  \item{rot}{ arguments passed to \code{\link[grid]{grid.text}} for the
    x-axis labeling. }
  \item{gp}{graphical parameters.}
  \item{FUN}{function for formatting the \code{info}, passed to \code{\link{formatinfo_node}}.}
  \item{height, width}{ numeric, number of lines/columns for printing text. }
  \item{mobobj}{an object of class \code{modelparty} as computed by \code{\link{mob}}.}
  \item{which}{numeric or character. Optional selection of subset of regressor
    variables. By default one panel for each regressor variable is drawn.}
  \item{pop}{logical. Should the viewports in the individual nodes be popped after
    drawing?}
  \item{fitmean}{logical. Should the fitted mean function be visualized?}
  \item{cdplot}{logical. Should a CD plot (or a spineplot) be drawn when
    the response variable is categorical?}
  \item{fivenum}{logical. Should the five-number summary be used for splitting
    the x-axis in spineplots?}
  \item{breaks}{numeric. Optional numeric vector with breaks for the x-axis in
    splineplots.}
  \item{xlab, ylab}{character. Optional annotation for x-axis and y-axis.}
  \item{margins}{numeric. Margins around drawing area in viewport.}
  \item{mainlab}{character or function. An optional title for the plot. Either
    a character or a \code{function(id, nobs)}.}
  \item{varlab}{logical. Should the individual variable labels be attached to
    the \code{mainlab} for multivariate responses?}
  \item{text}{logical or character. Should percentage labels be drawn
    for each bar? The default is \code{"none"} or equivalently \code{FALSE}.
    Can be set to \code{TRUE} (or \code{"horizontal"}) or alternatively
    \code{"vertical"}.}
  \item{\dots}{ additional arguments passed to callies 
                (for example to \code{\link[survival]{survfit}}).}
}

\details{
  The \code{plot} methods for \code{party} and \code{constparty} objects provide an
  extensible framework for the visualization of binary regression trees. The
  user is allowed to specify panel functions for plotting terminal and inner
  nodes as well as the corresponding edges. The panel functions to be used
  should depend only on the node being visualized, however, for setting up
  an appropriate panel function, information from the whole tree is typically
  required. Hence, \pkg{party} adopts the framework of \code{grapcon_generator}
  (graphical appearance control) from the \pkg{vcd} package (Meyer, Zeileis and
  Hornik, 2005) and provides several panel-generating functions. For convenience,
  the panel-generating functions \code{node_inner} and \code{edge_simple} 
  return panel functions to draw inner nodes and left and right edges. 
  For drawing terminal nodes, the functions returned by the other panel 
  functions can be used. The panel generating function \code{node_terminal} 
  is a terse text-based representation of terminal nodes.

  Graphical representations of terminal nodes are available and depend on
  the kind of model and the measurement scale of the variables modeled.

  For univariate regressions (typically fitted by \code{}),
  \code{node_surv}
  returns a functions that plots Kaplan-Meier curves in each 
  terminal node; \code{node_barplot}, \code{node_boxplot}, \code{node_hist}, \code{node_ecdf} and
  \code{node_density} can be used to plot bar plots, box plots, histograms, 
  empirical cumulative distribution functions and 
  estimated densities into the terminal nodes.

  For multivariate regressions (typically fitted by \code{mob}),
  \code{node_bivplot} returns a panel function that creates bivariate plots
  of the response against all regressors in the model. Depending on the scale
  of the variables involved, scatter plots, box plots, spinograms (or CD plots)
  and spine plots are created. For the latter two \code{\link[vcd]{spine}} and
  \code{\link[vcd]{cd_plot}} from the \pkg{vcd} package are re-used.

  For multivariate responses in \code{\link{ctree}}, the panel function \code{node_mvar}
  generates one plot for each response.
}

\references{
Meyer D, Zeileis A, Hornik K (2006).
  The Strucplot Framework: Visualizing Multi-Way Contingency Tables with vcd.
  \emph{Journal of Statistical Software}, \bold{17}(3), 1--48.
  \url{http://www.jstatsoft.org/v17/i03/}
}

\keyword{hplot}


==> anc/simulation/partykit/man/party-coercion.Rd <==
\name{party-coercion}
\alias{party-coercion}
\alias{as.party}
\alias{as.party.rpart}
\alias{as.party.Weka_tree}
\alias{as.party.XMLNode}
\alias{as.constparty}
\alias{as.simpleparty}
\alias{as.simpleparty.party}
\alias{as.simpleparty.simpleparty}
\alias{as.simpleparty.XMLNode}
\alias{as.simpleparty.constparty}
\alias{pmmlTreeModel}

\title{Coercion Functions}

\description{
Functions coercing various objects to objects of class party.
}

\usage{
as.party(obj, \dots)
\method{as.party}{rpart}(obj, data = TRUE, \dots)
\method{as.party}{Weka_tree}(obj, data = TRUE, \dots)
\method{as.party}{XMLNode}(obj, \dots)
pmmlTreeModel(file, \dots)
as.constparty(obj, \dots)
as.simpleparty(obj, \dots)
\method{as.simpleparty}{party}(obj, \dots)
\method{as.simpleparty}{simpleparty}(obj, \dots)
\method{as.simpleparty}{constparty}(obj, \dots)
\method{as.simpleparty}{XMLNode}(obj, \dots)
}

\arguments{
  \item{obj}{ an object of class \code{\link[rpart]{rpart}},
              \code{\link[RWeka:Weka_classifier_trees]{Weka_tree}}, \code{XMLnode} or
              objects inheriting from \code{party}.}
  \item{data}{logical. Should the model frame associated with the fitted
              \code{obj} be included in the \code{data} of the \code{party}?}
  \item{file}{ a file name of a XML file 
              containing a PMML description of a tree.}
  \item{\dots}{ additional arguments.}
}

\details{
Trees fitted using functions \code{\link[rpart]{rpart}} or 
\code{\link[RWeka:Weka_classifier_trees]{J48}} are coerced to \code{\link{party}}
objects. By default, objects of class \code{constparty}
are returned.

When information about the learning sample is available, 
\code{\link{party}} objects can be coerced to objects of 
class \code{constparty} or \code{simpleparty} 
(see \code{\link{party}} for details).
}

\value{
  All methods return objects of class \code{\link{party}}.
}

\examples{
## fit tree using rpart
library("rpart")
rp <- rpart(Kyphosis ~ Age + Number + Start, data = kyphosis)

## coerce to `constparty'
as.party(rp)
}

\keyword{tree}


==> anc/simulation/partykit/man/party-methods.Rd <==
\name{party-methods}
\alias{party-methods}
\alias{length.party}
\alias{print.party}
\alias{print.simpleparty}
\alias{print.constparty}
\alias{[.party}
\alias{[[.party}
\alias{depth.party}
\alias{width.party}
\alias{getCall.party}
\alias{nodeprune}
\alias{nodeprune.party}
\title{ Methods for Party Objects }
\description{

  Methods for computing on \code{party} objects.

}
\usage{
\method{print}{party}(x, 
    terminal_panel = function(node)
      formatinfo_node(node, default = "*", prefix = ": "),
    tp_args = list(),
    inner_panel = function(node) "", ip_args = list(),
    header_panel = function(party) "",
    footer_panel = function(party) "",
    digits = getOption("digits") - 2, \dots)
\method{print}{simpleparty}(x, digits = getOption("digits") - 4,
    header = NULL, footer = TRUE, \dots)
\method{print}{constparty}(x, FUN = NULL, digits = getOption("digits") - 4,
    header = NULL, footer = TRUE, \dots)
\method{length}{party}(x)
\method{[}{party}(x, i, \dots)
\method{[[}{party}(x, i, \dots)
\method{depth}{party}(x, root = FALSE, \dots)
\method{width}{party}(x, \dots)
\method{nodeprune}{party}(x, ids, ...)
}
\arguments{
  \item{x}{ an object of class \code{\link{party}}.}
  \item{i}{ an integer specifying the root of the subtree to extract.}
  \item{terminal_panel}{ a panel function for printing terminal nodes.}
  \item{tp_args}{ a list containing arguments to \code{terminal_panel}.}
  \item{inner_panel}{ a panel function for printing inner nodes.}
  \item{ip_args}{ a list containing arguments to \code{inner_panel}.}
  \item{header_panel}{ a panel function for printing the header.}
  \item{footer_panel}{ a panel function for printing the footer.}
  \item{digits}{ number of digits to be printed.}
  \item{header}{ header to be printed.}
  \item{footer}{ footer to be printed.}
  \item{FUN}{ a function to be applied to nodes.}
  \item{root}{ a logical. Should the root count be counted in \code{depth}? }
  \item{ids}{ a vector of node ids (or their names) to be pruned-off.}
  \item{\dots}{ additional arguments.}
}
\details{

  \code{length} gives the number of nodes in the tree (in contrast
  to the \code{length} method for \code{\link{partynode}} objects which
  returns the number of kid nodes in the root),
  \code{depth} the depth of the tree and \code{width} 
  the number of terminal nodes. The subset methods extract subtrees
  and the \code{print} method generates a textual representation
  of the tree. \code{nodeprune} prunes-off nodes and makes sure that
  the node ids of the resulting tree are in pre-order starting with root node id 1.
  For \code{constparty} objects, the \code{fitted} slot is also changed.

}
\examples{

    ## a tree as flat list structure
    nodelist <- list(
        # root node
        list(id = 1L, split = partysplit(varid = 4L, breaks = 1.9), 
            kids = 2:3),
        # V4 <= 1.9, terminal node
        list(id = 2L),
        # V4 > 1.9
        list(id = 3L, split = partysplit(varid = 5L, breaks = 1.7), 
            kids = c(4L, 7L)),
        # V5 <= 1.7
        list(id = 4L, split = partysplit(varid = 4L, breaks = 4.8), 
            kids = 5:6),
        # V4 <= 4.8, terminal node
        list(id = 5L),
        # V4 > 4.8, terminal node
        list(id = 6L),
        # V5 > 1.7, terminal node
        list(id = 7L)
    )

    ## convert to a recursive structure
    node <- as.partynode(nodelist)

    ## set up party object
    data("iris")
    tree <- party(node, data = iris, 
        fitted = data.frame("(fitted)" = 
            fitted_node(node, data = iris),
            check.names = FALSE))
    names(tree) <- paste("Node", nodeids(tree), sep = " ")

    ## number of kids in root node
    length(tree)

    ## depth of tree
    depth(tree)

    ## number of terminal nodes
    width(tree)

    ## node number four
    tree["Node 4"]
    tree[["Node 4"]]

}
\keyword{tree}


==> anc/simulation/partykit/man/party-plot.Rd <==
\name{party-plot}
\alias{party-plot}
\alias{plot.party}
\alias{plot.constparty}
\alias{plot.simpleparty}
\title{ Visualization of Trees }

\description{
  \code{plot} method for \code{party} objects with
  extended facilities for plugging in panel functions.
}

\usage{
\method{plot}{party}(x, main = NULL,
    terminal_panel = node_terminal, tp_args = list(),
    inner_panel = node_inner, ip_args = list(),
    edge_panel = edge_simple, ep_args = list(),
    drop_terminal = FALSE, tnex = 1,
    newpage = TRUE, pop = TRUE, gp = gpar(),
    margins = NULL, \dots)
\method{plot}{constparty}(x, main = NULL,
    terminal_panel = NULL, tp_args = list(),
    inner_panel = node_inner, ip_args = list(),
    edge_panel = edge_simple, ep_args = list(),
    type = c("extended", "simple"), drop_terminal = NULL, 
    tnex = NULL, newpage = TRUE, pop = TRUE, gp = gpar(), 
    \dots)
\method{plot}{simpleparty}(x, digits = getOption("digits") - 4, tp_args = NULL, \dots)
}
\arguments{
  \item{x}{ an object of class \code{party} or \code{constparty}.}
  \item{main}{ an optional title for the plot.}
  \item{type}{ a character specifying the complexity of the plot:
               \code{extended} tries to visualize the distribution of the
               response variable in each terminal node whereas \code{simple} 
               only gives some summary information.}
  \item{terminal_panel}{ an optional panel function of the form 
                         \code{function(node)} plotting the terminal nodes.
                         Alternatively, a panel generating function of class
			 \code{"grapcon_generator"} that is called with arguments
			 \code{x} and \code{tp_args} to set up a panel function.
			 By default, an appropriate panel function is chosen 
			 depending on the scale of the dependent variable.}
  \item{tp_args}{ a list of arguments passed to \code{terminal_panel} if this
                  is a \code{"grapcon_generator"} object.}
  \item{inner_panel}{ an optional panel function of the form 
                         \code{function(node)} plotting the inner nodes.
                         Alternatively, a panel generating function of class
			 \code{"grapcon_generator"} that is called with arguments
			 \code{x} and \code{ip_args} to set up a panel function.}
  \item{ip_args}{ a list of arguments passed to \code{inner_panel} if this
                  is a \code{"grapcon_generator"} object.}
  \item{edge_panel}{ an optional panel function of the form 
                    \code{function(split, ordered = FALSE, left = TRUE)}
                    plotting the edges.
                    Alternatively, a panel generating function of class
		    \code{"grapcon_generator"} that is called with arguments
		    \code{x} and \code{ip_args} to set up a panel function.}		       
  \item{ep_args}{ a list of arguments passed to \code{edge_panel} if this
                  is a \code{"grapcon_generator"} object.}
  \item{drop_terminal}{ a logical indicating whether all terminal nodes
                        should be plotted at the bottom.}
  \item{tnex}{a numeric value giving the terminal node extension in relation
    to the inner nodes.}
  \item{newpage}{ a logical indicating whether \code{grid.newpage()} should be called. }
  \item{pop}{ a logical whether the viewport tree should be popped before
              return. }
  \item{gp}{graphical parameters.}
  \item{margins}{numeric vector of margin sizes.}
  \item{digits}{number of digits to be printed.}
  \item{\dots}{ additional arguments passed to callies.}
}

\details{
  This \code{plot} method for \code{party} objects provides an
  extensible framework for the visualization of binary regression trees. The
  user is allowed to specify panel functions for plotting terminal and inner
  nodes as well as the corresponding edges. Panel functions for plotting
  inner nodes, edges and terminal nodes are available for the most important
  cases and can serve as the basis for user-supplied extensions, see
  \code{\link{node_inner}}.

  More details on the ideas and concepts of panel-generating functions and
  \code{"grapcon_generator"} objects in general can be found in Meyer, Zeileis
  and Hornik (2005).
}

\references{
Meyer D, Zeileis A, Hornik K (2006).
  The Strucplot Framework: Visualizing Multi-Way Contingency Tables with vcd.
  \emph{Journal of Statistical Software}, \bold{17}(3), 1--48.
  \url{http://www.jstatsoft.org/v17/i03/}
}


\seealso{\code{\link{node_inner}}, \code{\link{node_terminal}}, \code{\link{edge_simple}}, 
  \code{\link{node_barplot}}, \code{\link{node_boxplot}}.}

\keyword{hplot}


==> anc/simulation/partykit/man/party-predict.Rd <==
\name{party-predict}
\alias{party-predict}
\alias{predict.party}
\alias{predict_party}
\alias{predict_party.default}
\alias{predict_party.constparty}
\alias{predict_party.simpleparty}
\title{ Tree Predictions }
\description{

  Compute predictions from \code{party} objects.

}
\usage{
\method{predict}{party}(object, newdata = NULL, perm = NULL, \dots)
predict_party(party, id, newdata = NULL, \dots)
\method{predict_party}{default}(party, id, newdata = NULL, FUN = NULL, \dots) 
\method{predict_party}{constparty}(party, id, newdata = NULL,
    type = c("response", "prob", "quantile", "density", "node"),
    at = if (type == "quantile") c(0.1, 0.5, 0.9),
    FUN = NULL, simplify = TRUE, \dots)
\method{predict_party}{simpleparty}(party, id, newdata = NULL,
    type = c("response", "prob", "node"), \dots)
}
\arguments{
  \item{object}{ objects of class \code{\link{party}}. }
  \item{newdata}{ an optional data frame in which to look for variables with
          which to predict, if omitted, the fitted values are used.}
  \item{perm}{an optional character vector of variable names. Splits of
              nodes with a primary split in any of these variables will
              be permuted (after dealing with surrogates). Note that
              surrogate split in the \code{perm} variables will no be permuted.}
  \item{party}{ objects of class \code{\link{party}}. }
  \item{id}{ a vector of terminal node identifiers. }
  \item{type}{ a character string denoting the type of predicted value
          returned, ignored when argument \code{FUN} is given.  For
          \code{"response"}, the mean of a numeric response, the predicted
          class for a categorical response or the median survival time for a
          censored response is returned.  For \code{"prob"} the matrix of
          conditional class probabilities (\code{simplify = TRUE}) or a list
          with the conditional class probabilities for each observation
          (\code{simplify = FALSE}) is returned for a categorical response. 
          For numeric and censored responses, a list with the empirical
          cumulative distribution functions and empirical survivor functions
          (Kaplan-Meier estimate) is returned when \code{type = "prob"}. 
          \code{"node"} returns an integer vector of terminal node
          identifiers.}
  \item{FUN}{ a function to extract (\code{default} method) or compute 
              (\code{constparty} method) summary statistics. For the \code{default} method,
              this is a function of a terminal node only, for the \code{constparty} method, 
              predictions for each node have to be computed based on arguments \code{(y, w)}
              where \code{y} is the response and \code{w} are case weights.}
  \item{at}{ if the return value is a function (as the empirical cumulative distribution
             function or the empirical quantile function), this function is evaluated
             at values \code{at} and these numeric values are returned. If \code{at} is
             \code{NULL}, the functions themselves are returned in a list.}
  \item{simplify}{ a logical indicating whether the resulting list 
                   of predictions should be converted to a suitable
                   vector or matrix (if possible).}
  \item{\dots}{ additional arguments. }
}
\details{

  The \code{\link{predict}} method for \code{\link{party}} objects
  computes the identifiers of the predicted terminal nodes, either
  for new data in \code{newdata} or for the learning samples
  (only possible for objects of class \code{constparty}).
  These identifiers are delegated to the corresponding
  \code{predict_party} method which computes (via 
  \code{FUN} for class \code{constparty})
  or extracts (class \code{simpleparty}) the actual predictions.

}
\value{
  A list of predictions, possibly simplified to a numeric vector, 
  numeric matrix or factor.
}
\examples{

  ## fit tree using rpart
  library("rpart")
  rp <- rpart(skips ~ Opening + Solder + Mask + PadType + Panel,
              data = solder, method = 'anova')

  ## coerce to `constparty'
  pr <- as.party(rp)

  ## mean predictions
  predict(pr, newdata = solder[c(3, 541, 640),])

  ## ecdf
  predict(pr, newdata = solder[c(3, 541, 640),], type = "prob")

  ## terminal node identifiers
  predict(pr, newdata = solder[c(3, 541, 640),], type = "node")

  ## median predictions
  predict(pr, newdata = solder[c(3, 541, 640),], 
          FUN = function(y, w = 1) median(y))

}
\keyword{tree}


==> anc/simulation/partykit/man/party.Rd <==
\name{party}
\alias{party}
\alias{names.party}
\alias{names<-.party}
\alias{node_party}
\alias{is.constparty}
\alias{is.simpleparty}
\alias{data_party}
\alias{data_party.default}
\title{ Recursive Partytioning }
\description{

  A class for representing decision trees and corresponding
  accessor functions.

}
\usage{
party(node, data, fitted = NULL, terms = NULL, names = NULL, 
    info = NULL)
\method{names}{party}(x)
\method{names}{party}(x) <- value
data_party(party, id = 1L)
\method{data_party}{default}(party, id = 1L)
node_party(party)
is.constparty(party)
is.simpleparty(party)
}
\arguments{
  \item{node}{ an object of class \code{\link{partynode}}.}
  \item{data}{ a (potentially empty) \code{\link{data.frame}}.}
  \item{fitted}{ an optional \code{\link{data.frame}} with \code{nrow(data)} 
                 rows (only if \code{nrow(data) != 0} and 
                 containing at least the fitted terminal node identifiers
                 as element \code{(fitted)}. In addition, weights
                 may be contained as element \code{(weights)} and 
                 responses as \code{(response)}.}
  \item{terms}{ an optional \code{\link{terms}} object.  }
  \item{names}{ an optional vector of names to be assigned to each node of \code{node}. }
  \item{info}{ additional information. }
  \item{x}{ an object of class \code{party}.}
  \item{party}{ an object of class \code{party}.}
  \item{value}{a character vector of up to the same length as \code{x}, or
    \code{NULL}.}
  \item{id}{ a node identifier.}
}
\details{

  Objects of class \code{party} basically consist of a \code{\link{partynode}}
  object representing the tree structure in a recursive way and 
  data. The \code{data} argument takes a \code{data.frame} which, however,
  might have zero columns. Optionally, a \code{data.frame} with at least one
  variable \code{(fitted)} containing the terminal node numbers of 
  data used for fitting the tree may be specified along with a
  \code{\link{terms}} object or any additional (currently unstructured)
  information as \code{info}. Argument \code{names} defines names
  for all nodes in \code{node}.

  Method \code{names} can be used to extract or alter names for nodes.
  Function \code{node_party} returns the \code{node} element of a
  \code{party} object. Further methods for \code{party} objects
  are documented in \code{\link{party-methods}} and 
  \code{\link{party-predict}}. Trees of various flavors can be coerced
  to \code{party}, see \code{\link{party-coercion}}.
  
  Two classes inherit from class \code{party} and impose additional
  assumptions on the structure of this object:
  Class \code{constparty} requires that the \code{fitted} slot
  contains a partitioning of the learning sample as a factor \code{("fitted")}
  and the response values of all observations in the learning sample
  as \code{("response")}. This structure is most flexible and 
  allows for graphical display of the response values in terminal
  nodes as well as for computing predictions based on 
  arbitrary summary statistics.

  Class \code{simpleparty} assumes that certain pre-computed information
  about the distribution of the response variable is contained
  in the \code{info} slot nodes. At the moment, no formal
  class is used to describe this information.

}
\value{
  The constructor returns an object of class \code{party}:
  \item{node}{ an object of class \code{\link{partynode}}.}
  \item{data}{ a (potentially empty) \code{\link{data.frame}}.}
  \item{fitted}{ an optional \code{\link{data.frame}} with \code{nrow(data)} 
                 rows (only if \code{nrow(data) != 0} and 
                 containing at least the fitted terminal node identifiers
                 as element \code{(fitted)}. In addition, weights
                 may be contained as element \code{(weights)} and 
                 responses as \code{(response)}.}
  \item{terms}{ an optional \code{\link{terms}} object.  }
  \item{names}{ an optional vector of names to be assigned to each node of \code{node}. }
  \item{info}{ additional information. }
  \code{names} can be used to set and retrieve names of nodes and 
  \code{node_party} returns an object of class \code{\link{partynode}}.
  \code{data_party} returns a data frame with observations contained in node
  \code{id}.
}
\references{ 
Hothorn T, Zeileis A (2015).
  partykit: A Modular Toolkit for Recursive Partytioning in R.
  \emph{Journal of Machine Learning Research}, \bold{16}, 3905--3909.
}
\examples{
### data ###
## artificial WeatherPlay data
data("WeatherPlay", package = "partykit")
str(WeatherPlay)


### splits ###
## split in overcast, humidity, and windy
sp_o <- partysplit(1L, index = 1:3)
sp_h <- partysplit(3L, breaks = 75)
sp_w <- partysplit(4L, index = 1:2)

## query labels
character_split(sp_o)


### nodes ###
## set up partynode structure
pn <- partynode(1L, split = sp_o, kids = list(
  partynode(2L, split = sp_h, kids = list(
    partynode(3L, info = "yes"),
    partynode(4L, info = "no"))),
  partynode(5L, info = "yes"),
  partynode(6L, split = sp_w, kids = list(
    partynode(7L, info = "yes"),
    partynode(8L, info = "no")))))
pn


### tree ###
## party: associate recursive partynode structure with data
py <- party(pn, WeatherPlay)
py
plot(py)


### variations ###
## tree stump
n1 <- partynode(id = 1L, split = sp_o, kids = lapply(2L:4L, partynode))
print(n1, data = WeatherPlay)

## query fitted nodes and kids ids
fitted_node(n1, data = WeatherPlay)
kidids_node(n1, data = WeatherPlay)

## tree with full data sets
t1 <- party(n1, data = WeatherPlay)

## tree with empty data set
party(n1, data = WeatherPlay[0, ])

## constant-fit tree
t2 <- party(n1, 
  data = WeatherPlay,
  fitted = data.frame(
    "(fitted)" = fitted_node(n1, data = WeatherPlay),
    "(response)" = WeatherPlay$play,
    check.names = FALSE),
  terms = terms(play ~ ., data = WeatherPlay),
)
t2 <- as.constparty(t2)
t2
plot(t2)
}
\keyword{tree}


==> anc/simulation/partykit/man/partynode-methods.Rd <==
\name{partynode-methods}
\alias{partynode-methods}
\alias{is.partynode}
\alias{as.partynode}
\alias{as.partynode.partynode}
\alias{as.partynode.list}
\alias{as.list.partynode}
\alias{length.partynode}
\alias{[.partynode}
\alias{[[.partynode}
\alias{is.terminal}
\alias{is.terminal.partynode}
\alias{depth.partynode}
\alias{width}
\alias{width.partynode}
\alias{print.partynode}
\alias{nodeprune.partynode}
\title{ Methods for Node Objects}
\description{

  Methods for computing on \code{partynode} objects.

}
\usage{
is.partynode(x)
as.partynode(x, \dots)
\method{as.partynode}{partynode}(x, from = NULL, recursive = TRUE, \dots)
\method{as.partynode}{list}(x, \dots)
\method{as.list}{partynode}(x, \dots)
\method{length}{partynode}(x)
\method{[}{partynode}(x, i, \dots)
\method{[[}{partynode}(x, i, \dots)
is.terminal(x, \dots)
\method{is.terminal}{partynode}(x, \dots)
\method{depth}{partynode}(x, root = FALSE, \dots)
width(x, \dots)
\method{width}{partynode}(x, \dots)
\method{print}{partynode}(x, data = NULL, names = NULL,
    inner_panel = function(node) "", 
    terminal_panel = function(node) " *",
    prefix = "", first = TRUE, digits = getOption("digits") - 2, 
    \dots)
\method{nodeprune}{partynode}(x, ids, ...)
}
\arguments{
  \item{x}{ an object of class \code{partynode} or \code{list}.}
  \item{from}{ an integer giving the identifier of the root node.}
  \item{recursive}{ a logical, if \code{FALSE}, only the id of the root node
                    is checked against \code{from}. If 
                    \code{TRUE}, the ids of all nodes are checked.}
  \item{i}{ an integer specifying the kid to extract.}
  \item{root}{ a logical. Should the root count be counted in \code{depth}? }
  \item{data}{ an optional \code{data.frame}.}
  \item{names}{ a vector of names for nodes.}
  \item{terminal_panel}{ a panel function for printing terminal nodes.}
  \item{inner_panel}{ a panel function for printing inner nodes.}
  \item{prefix}{ lines start with this symbol.}
  \item{first}{ a logical.}
  \item{digits}{ number of digits to be printed.}
  \item{ids}{ a vector of node ids to be pruned-off.}
  \item{\dots}{ additional arguments.}
}
\details{

  \code{is.partynode} checks if the argument is a valid \code{partynode}
  object. \code{is.terminal} is \code{TRUE} for terminal nodes
  and \code{FALSE} for inner nodes. The subset methods
  return the \code{partynode} object corresponding to the \code{i}th
  kid.

  The \code{as.partynode} and \code{as.list} methods can be used
  to convert flat list structures into recursive \code{partynode}
  objects and vice versa. \code{as.partynode} applied to
  \code{partynode} objects renumbers the recursive nodes
  starting with root node identifier \code{from}.

  \code{length} gives the number of kid nodes of the root node,
  \code{depth} the depth of the tree and \code{width} 
  the number of terminal nodes.

}
\examples{
## a tree as flat list structure
nodelist <- list(
  # root node
  list(id = 1L, split = partysplit(varid = 4L, breaks = 1.9), 
      kids = 2:3),
  # V4 <= 1.9, terminal node
  list(id = 2L),
  # V4 > 1.9
  list(id = 3L, split = partysplit(varid = 1L, breaks = 1.7), 
      kids = c(4L, 7L)),
  # V1 <= 1.7
  list(id = 4L, split = partysplit(varid = 4L, breaks = 4.8), 
      kids = 5:6),
  # V4 <= 4.8, terminal node
  list(id = 5L),
  # V4 > 4.8, terminal node
  list(id = 6L),
  # V1 > 1.7, terminal node
  list(id = 7L)
)

## convert to a recursive structure
node <- as.partynode(nodelist)

## print raw recursive structure without data
print(node)

## print tree along with the associated iris data
data("iris", package = "datasets")
print(node, data = iris)

## print subtree
print(node[2], data = iris)

## print subtree, with root node number one
print(as.partynode(node[2], from = 1), data = iris)

## number of kids in root node
length(node)

## depth of tree
depth(node)

## number of terminal nodes
width(node)

## convert back to flat structure
as.list(node)
}
\keyword{tree}


==> anc/simulation/partykit/man/partynode.Rd <==
\name{partynode}
\alias{partynode}
\alias{kidids_node}
\alias{fitted_node}
\alias{id_node}
\alias{split_node}
\alias{surrogates_node}
\alias{kids_node}
\alias{info_node}
\alias{formatinfo_node}
\title{ Inner and Terminal Nodes }
\description{

  A class for representing inner and terminal 
  nodes in trees and functions for data partitioning.

}
\usage{
partynode(id, split = NULL, kids = NULL, surrogates = NULL, 
    info = NULL)
kidids_node(node, data, vmatch = 1:ncol(data), 
    obs = NULL, perm = NULL)
fitted_node(node, data, vmatch = 1:ncol(data), 
    obs = 1:nrow(data), perm = NULL)
id_node(node)
split_node(node)
surrogates_node(node)
kids_node(node)
info_node(node)
formatinfo_node(node, FUN = NULL, default = "", prefix = NULL, \dots)
}
\arguments{
  \item{id}{ integer, a unique identifier for a node. }
  \item{split}{ an object of class \code{\link{partysplit}}. }
  \item{kids}{ a list of \code{partynode} objects. }
  \item{surrogates}{ a list of \code{partysplit} objects.}
  \item{info}{ additional information. }
  \item{node}{ an object of class \code{partynode}.}
  \item{data}{ a \code{\link{list}} or \code{\link{data.frame}}.}
  \item{vmatch}{ a permutation of the variable numbers in \code{data}.}
  \item{obs}{ a logical or integer vector indicating a subset of the
              observations in \code{data}.}
  \item{perm}{ a vector of integers specifying the variables
               to be permuted prior before splitting (i.e., for
               computing permutation variable importances). The
               default \code{NULL} doesn't alter the data.}
  \item{FUN}{ function for formatting the \code{info}, for default see below.}
  \item{default}{ a character used if the \code{info} in \code{node}
                  is \code{NULL}.}
  \item{prefix}{ an optional prefix to be added to the returned character. }
  \item{\dots}{ further arguments passed to
                \code{\link[utils]{capture.output}}.}
}
\details{

  A node represents both inner and terminal nodes in a tree structure. 
  Each node has a unique identifier \code{id}. A node consisting only
  of such an identifier (and possibly additional information
  in \code{info}) is a terminal node.

  Inner nodes consist of a primary split 
  (an object of class \code{\link{partysplit}})
  and at least two kids (daughter nodes). 
  Kid nodes are objects of class \code{partynode}
  itself, so the tree structure is defined recursively.
  In addition, a list of \code{partysplit} objects 
  offering surrogate splits can be supplied. Like
  \code{\link{partysplit}} objects, \code{partynode}
  objects aren't connected to the actual data.

  Function \code{kidids_node()} determines how
  the observations in \code{data[obs,]} are partitioned
  into the kid nodes and returns the number of the list element
  in list \code{kids} each observations belongs to 
  (and not it's identifier).
  This is done by evaluating \code{split} (and possibly
  all surrogate splits) on \code{data} using 
  \code{\link{kidids_split}}.

  Function \code{fitted_node()} performs all 
  splits recursively and returns the identifier \code{id}
  of the terminal node each observation in
  \code{data[obs,]} belongs to. Arguments \code{vmatch}, 
  \code{obs} and \code{perm} are passed to \code{\link{kidids_split}}.

  Function \code{formatinfo_node()} extracts the the \code{info}
  from \code{node} and formats it to a \code{character} vector using the following
  strategy: If \code{is.null(info)}, the \code{default} is returned.  
  Otherwise, \code{FUN} is applied for formatting. The default function uses
  \code{as.character} for atomic objects and applies \code{\link[utils]{capture.output}}
  to \code{print(info)} for other objects. Optionally, a \code{prefix} can be added
  to the computed character string.

  All other functions are accessor functions for
  extracting information from objects of class \code{partynode}.

}
\value{
  The constructor \code{partynode()} returns an object of class \code{partynode}:
  \item{id}{ a unique integer identifier for a node. }
  \item{split}{ an object of class \code{\link{partysplit}}. }
  \item{kids}{ a list of \code{partynode} objects. }
  \item{surrogates}{ a list of \code{\link{partysplit}} objects.}
  \item{info}{ additional information. }

  \code{kidids_split()} returns an integer vector describing
  the partition of the observations into kid nodes by their position
  in list \code{kids}.

  \code{fitted_node()} returns the node identifiers (\code{id}) 
  of the terminal nodes each observation belongs to.

}
\references{ 
Hothorn T, Zeileis A (2015).
  partykit: A Modular Toolkit for Recursive Partytioning in R.
  \emph{Journal of Machine Learning Research}, \bold{16}, 3905--3909.
}
\examples{
data("iris", package = "datasets")

## a stump defined by a binary split in Sepal.Length
stump <- partynode(id = 1L, 
    split = partysplit(which(names(iris) == "Sepal.Length"),
	breaks = 5),
    kids = lapply(2:3, partynode))

## textual representation
print(stump, data = iris)  

## list element number and node id of the two terminal nodes
table(kidids_node(stump, iris), 
    fitted_node(stump, data = iris))

## assign terminal nodes with probability 0.5
## to observations with missing `Sepal.Length'
iris_NA <- iris
iris_NA[sample(1:nrow(iris), 50), "Sepal.Length"] <- NA
table(fitted_node(stump, data = iris_NA, 
    obs = !complete.cases(iris_NA)))

## a stump defined by a primary split in `Sepal.Length'
## and a surrogate split in `Sepal.Width' which
## determines terminal nodes for observations with
## missing `Sepal.Length'
stump <- partynode(id = 1L, 
    split = partysplit(which(names(iris) == "Sepal.Length"),
	breaks = 5),
    kids = lapply(2:3, partynode),
    surrogates = list(partysplit(
	which(names(iris) == "Sepal.Width"), breaks = 3)))
f <- fitted_node(stump, data = iris_NA, 
    obs = !complete.cases(iris_NA))
tapply(iris_NA$Sepal.Width[!complete.cases(iris_NA)], f, range)

}
\keyword{tree}


==> anc/simulation/partykit/man/partysplit.Rd <==
\name{partysplit}
\alias{partysplit}
\alias{kidids_split}
\alias{character_split}
\alias{varid_split}
\alias{breaks_split}
\alias{index_split}
\alias{right_split}
\alias{prob_split}
\alias{info_split}
\title{ Binary and Multiway Splits }
\description{

  A class for representing multiway splits and functions 
  for computing on splits.

}
\usage{
partysplit(varid, breaks = NULL, index = NULL, right = TRUE, 
    prob = NULL, info = NULL)
kidids_split(split, data, vmatch = 1:length(data), obs = NULL)
character_split(split, data = NULL, 
    digits = getOption("digits") - 2)
varid_split(split)
breaks_split(split)
index_split(split)
right_split(split)
prob_split(split)
info_split(split)
}
\arguments{
  \item{varid}{ an integer specifying the variable to split in, i.e., 
                a column number in \code{data}. }
  \item{breaks}{ a numeric vector of split points. }
  \item{index}{ an integer vector containing a contiguous sequence 
                from one to the number of kid nodes. May contain \code{NA}s.}
  \item{right}{ a logical, indicating if the intervals defined by 
                \code{breaks} should be closed on the
                right (and open on the left) or vice versa.}
  \item{prob}{ a numeric vector representing a probability distribution 
               over kid nodes. }
  \item{info}{ additional information. }
  \item{split}{ an object of class \code{partysplit}.}
  \item{data}{ a \code{\link{list}} or \code{\link{data.frame}}.}
  \item{vmatch}{ a permutation of the variable numbers in \code{data}.}
  \item{obs}{ a logical or integer vector indicating a subset of the 
              observations in \code{data}.}
  \item{digits}{ minimal number of significant digits.}
}
\details{

  A split is basically a function that maps data, 
  more specifically a partitioning variable,
  to a set of integers indicating the kid nodes to send observations to. 
  Objects of class \code{partysplit} describe such a function and can
  be set-up via the \code{partysplit()} constructor.
  The variables are available in a \code{list} or \code{data.frame} 
  (here called \code{data}) and \code{varid} specifies the 
  partitioning variable, i.e., the variable or list element to split in. 
  The constructor \code{partysplit()} doesn't have access 
  to the actual data, i.e., doesn't \emph{estimate} splits.

  \code{kidids_split(split, data)} actually partitions the data
  \code{data[obs,varid_split(split)]} and assigns an integer (giving the
  kid node number) to each observation. If \code{vmatch} is given,
  the variable \code{vmatch[varid_split(split)]} is used.
  
  \code{character_split()} returns a character representation
  of its \code{split} argument. The remaining functions 
  defined here are accessor functions for \code{partysplit} 
  objects.

  The numeric vector \code{breaks} defines how the range of 
  the partitioning variable (after coercing to a numeric via 
  \code{\link{as.numeric}}) is divided into intervals 
  (like in \code{\link{cut}}) and may be 
  \code{NULL}. These intervals are represented by the
  numbers one to \code{length(breaks) + 1}.

  \code{index} assigns these \code{length(breaks) + 1} 
  intervals to one of at least two kid nodes. Thus, \code{index}
  is a vector of integers where each element corresponds
  to one element in a list \code{kids} containing \code{\link{partynode}}
  objects, see \code{\link{partynode}} for details. The vector
  \code{index} may contain \code{NA}s, in that case, the corresponding
  values of the splitting variable are treated as missings (for
  example factor levels that are not present in the learning sample).
  Either \code{breaks} or \code{index} must be given.
  When \code{breaks} is \code{NULL}, it is assumed that
  the partitioning variable itself has storage mode \code{integer}
  (e.g., is a \code{\link{factor}}).

  \code{prob} defines a probability distribution over
  all kid nodes which is used for random splitting
  when a deterministic split isn't possible (due to missing 
  values, for example).

  \code{info} takes arbitrary user-specified information.

}
\value{
  The constructor \code{partysplit()} returns an object of class \code{partysplit}:
  \item{varid}{ an integer specifying the variable to split in, i.e., 
                a column number in \code{data}, }
  \item{breaks}{ a numeric vector of split points, }
  \item{index}{ an integer vector containing a contiguous sequence 
                from one to the number of kid nodes,}
  \item{right}{ a logical, indicating if the intervals defined by 
                \code{breaks} should be closed on the
                right (and open on the left) or vice versa}
  \item{prob}{ a numeric vector representing a probability distribution 
               over kid nodes, }
  \item{info}{ additional information. }

  \code{kidids_split()} returns an integer vector describing
  the partition of the observations into kid nodes.

  \code{character_split()} gives a character representation of the
  split and the remaining functions return the corresponding slots
  of \code{partysplit} objects.
}
\seealso{\code{\link{cut}}}
\references{ 
Hothorn T, Zeileis A (2015).
  partykit: A Modular Toolkit for Recursive Partytioning in R.
  \emph{Journal of Machine Learning Research}, \bold{16}, 3905--3909.
}
\examples{
data("iris", package = "datasets")

## binary split in numeric variable `Sepal.Length'
sl5 <- partysplit(which(names(iris) == "Sepal.Length"),
    breaks = 5)
character_split(sl5, data = iris)
table(kidids_split(sl5, data = iris), iris$Sepal.Length <= 5)

## multiway split in numeric variable `Sepal.Width', 
## higher values go to the first kid, smallest values 
## to the last kid
sw23 <- partysplit(which(names(iris) == "Sepal.Width"),    
    breaks = c(3, 3.5), index = 3:1)	
character_split(sw23, data = iris)    
table(kidids_split(sw23, data = iris), 
    cut(iris$Sepal.Width, breaks = c(-Inf, 2, 3, Inf)))   

## binary split in factor `Species'
sp <- partysplit(which(names(iris) == "Species"),
    index = c(1L, 1L, 2L))
character_split(sp, data = iris)
table(kidids_split(sp, data = iris), iris$Species)

## multiway split in factor `Species'
sp <- partysplit(which(names(iris) == "Species"), index = 1:3)
character_split(sp, data = iris)
table(kidids_split(sp, data = iris), iris$Species)

## multiway split in numeric variable `Sepal.Width'
sp <- partysplit(which(names(iris) == "Sepal.Width"), 
    breaks = quantile(iris$Sepal.Width))
character_split(sp, data = iris)

}
\keyword{tree}


==> anc/simulation/partykit/man/prune.modelparty.Rd <==
\name{prune.modelparty}
\alias{prune.modelparty}
\alias{prune.lmtree}

\title{Post-Prune \code{modelparty} Objects}

\usage{
prune.modelparty(tree, type = "AIC", ...)
}

\description{
Post-pruning of \code{modelparty} objects based on information
criteria like AIC, BIC, or related user-defined criteria.
}

\arguments{
  \item{tree}{object of class \code{modelparty}.}
  \item{type}{pruning type. Can be \code{"AIC"}, \code{"BIC"} or a
    user-defined function (details below).}
  \item{\dots}{additional arguments.}
}

\details{
  In \code{\link{mob}}-based model trees, pre-pruning based on p-values
  is used by default and often no post-pruning is necessary in such trees.
  However, if pre-pruning is switched off (by using a large \code{alpha})
  or does is not sufficient (e.g., possibly in large samples) the \code{prune}
  method can be used for subsequent post-pruning based on information criteria.

  The function \code{prune.modelparty} can be called directly but it is also
  registered as a method for the generic \code{\link[rpart]{prune}} function
  from the \pkg{rpart} package. Thus, if \pkg{rpart} is attached,
  \code{prune(tree, type = "AIC", ...)} also works (see examples below).

  To customize the post-pruning strategy,
  \code{type} can be set to a \code{function(objfun, df, nobs)}
  which either returns \code{TRUE} to signal that a current node can be pruned
  or \code{FALSE}. All supplied arguments are of length two: \code{objfun} is the sum of objective
  function values in the current node and its child nodes, respectively.
  \code{df} is the degrees of freedom in the current node and its child nodes,
  respectively. \code{nobs} is vector with the number of observations in the
  current node and the total number of observations in the dataset, respectively. 
  
  For \code{"AIC"} and \code{"BIC"} \code{type} is transformed so that AIC
  or BIC are computed. However, this assumes that the \code{objfun} used in \code{tree}
  is actually the negative log-likelihood. The degrees of freedom assumed for a split 
  can be set via the \code{dfsplit} argument in \code{\link{mob_control}} when computing
  the \code{tree} or manipulated later by changing the value of \code{tree$info$control$dfsplit}.
}

\value{
An object of class \code{modelparty} where the associated tree is either the
same as the original or smaller.
}


\seealso{
\code{\link[rpart]{prune}}, \code{\link{lmtree}}, \code{\link{glmtree}}, \code{\link{mob}}
}
\examples{
set.seed(29)
n <- 1000
d <- data.frame(
  x = runif(n),
  z = runif(n),
  z_noise = factor(sample(1:3, size = n, replace = TRUE))
)
d$y <- rnorm(n, mean = d$x * c(-1, 1)[(d$z > 0.7) + 1], sd = 3)

## glm versus lm / logLik versus sum of squared residuals
fmla <- y ~ x | z + z_noise
lm_big <- lmtree(formula = fmla, data = d, maxdepth = 3, alpha = 1)
glm_big <- glmtree(formula = fmla, data = d, maxdepth = 3, alpha = 1)

AIC(lm_big)
AIC(glm_big)

## load rpart for prune() generic
## (otherwise: use prune.modelparty directly)
if (require("rpart")) {

## pruning
lm_aic <- prune(lm_big, type = "AIC")
lm_bic <- prune(lm_big, type = "BIC")

width(lm_big)
width(lm_aic)
width(lm_bic)

glm_aic <- prune(glm_big, type = "AIC")
glm_bic <- prune(glm_big, type = "BIC")

width(glm_big)
width(glm_aic)
width(glm_bic)

}
}


==> anc/simulation/partykit/man/varimp.Rd <==
\name{varimp}
\alias{varimp}
\alias{varimp.constparty}
\alias{varimp.cforest}
\title{ Variable Importance }
\description{
    Standard and conditional variable importance for `cforest', following the permutation
    principle of the `mean decrease in accuracy' importance in `randomForest'.
}
\usage{
\method{varimp}{constparty}(object, nperm = 1L, 
       risk = c("loglik", "misclassification"), conditions = NULL,
       mincriterion = 0, ...)
\method{varimp}{cforest}(object, nperm = 1L, 
       OOB = TRUE, risk = c("loglik", "misclassification"),
       conditional = FALSE, threshold = .2, applyfun = NULL, 
       cores = NULL, ...)
}
\arguments{
  \item{object}{ an object as returned by \code{cforest}.}
  \item{mincriterion}{ the value of the test statistic or 1 - p-value that
                       must be exceeded in order to include a split in the 
                       computation of the importance. The default \code{mincriterion = 0}
                       guarantees that all splits are included.}
  \item{conditional}{ a logical determining whether unconditional or conditional 
                      computation of the importance is performed. }
  \item{threshold}{ the value of the test statistic or 1 - p-value of the association 
                    between the variable of interest and a covariate that must be 
                    exceeded inorder to include the covariate in the conditioning 
                    scheme for the variable of interest (only relevant if 
                    \code{conditional = TRUE}). }
  \item{nperm}{ the number of permutations performed.}
  \item{OOB}{ a logical determining whether the importance is computed from the out-of-bag 
              sample or the learning sample (not suggested).}
  \item{risk}{ a character determining the risk to be evaluated.}
  \item{conditions}{ a list of conditions. }
  \item{applyfun}{an optional \code{\link[base]{lapply}}-style function with arguments
                  \code{function(X, FUN, \dots)}. It is used for computing the variable importances for each tree. 
                  The default is to use the basic \code{lapply}
                  function unless the \code{cores} argument is specified (see below).
                  Extra care is needed to ensure correct seeds are used in
                  the parallel runs (\code{RNGkind("L'Ecuyer-CMRG")} for
                  example).}
  \item{cores}{numeric. If set to an integer the \code{applyfun} is set to
               \code{\link[parallel]{mclapply}} with the desired number of \code{cores}.}
  \item{\dots}{additional arguments, not used.}
}
\details{

  NEEDS UPDATE

  Function \code{varimp} can be used to compute variable importance measures
  similar to those computed by \code{\link[randomForest]{importance}}. Besides the
  standard version, a conditional version is available, that adjusts for correlations between
  predictor variables. 
  
  If \code{conditional = TRUE}, the importance of each variable is computed by permuting 
  within a grid defined by the covariates that are associated  (with 1 - p-value 
  greater than \code{threshold}) to the variable of interest.
  The resulting variable importance score is conditional in the sense of beta coefficients in   
  regression models, but represents the effect of a variable in both main effects and interactions.
  See Strobl et al. (2008) for details.

  Note, however, that all random forest results are subject to random variation. Thus, before
  interpreting the importance ranking, check whether the same ranking is achieved with a
  different random seed -- or otherwise increase the number of trees \code{ntree} in 
  \code{\link{ctree_control}}.

  Note that in the presence of missings in the predictor variables the procedure
  described in Hapfelmeier et al. (2012) is performed.

}
\value{
  A vector of `mean decrease in accuracy' importance scores.
}
\references{ 

    Leo Breiman (2001). Random Forests. \emph{Machine Learning}, 45(1), 5--32.

    Alexander Hapfelmeier, Torsten Hothorn, Kurt Ulm, and Carolin Strobl (2012).
    A New Variable Importance Measure for Random Forests with Missing Data.
    \emph{Statistics and Computing}, \url{http://dx.doi.org/10.1007/s11222-012-9349-1}

    Torsten Hothorn, Kurt Hornik, and Achim Zeileis (2006b). Unbiased
    Recursive Partitioning: A Conditional Inference Framework.
    \emph{Journal of Computational and Graphical Statistics}, \bold{15} (3),
    651-674.  Preprint available from 
    \url{http://statmath.wu-wien.ac.at/~zeileis/papers/Hothorn+Hornik+Zeileis-2006.pdf}

    Carolin Strobl, Anne-Laure Boulesteix, Thomas Kneib, Thomas Augustin, and Achim Zeileis (2008).
    Conditional Variable Importance for Random Forests. \emph{BMC Bioinformatics}, \bold{9}, 307. 
    \url{http://www.biomedcentral.com/1471-2105/9/307}
}
\examples{
    
   set.seed(290875)
   data("readingSkills", package = "party")
   readingSkills.cf <- cforest(score ~ ., data = readingSkills, 
                               mtry = 2, ntree = 50)

   # standard importance
   varimp(readingSkills.cf)

   # conditional importance, may take a while...
   varimp(readingSkills.cf, conditional = TRUE)

}
\keyword{tree}


==> anc/simulation/partykit/src/partykit-init.c <==

#include <R_ext/Rdynload.h>
#include <R_ext/Visibility.h>
#include "rfweights.h"

#define CALLDEF(name, n) {#name, (DL_FUNC) &name, n}
#define REGCALL(name) R_RegisterCCallable("partykit", #name, (DL_FUNC) &name)

static const R_CallMethodDef callMethods[] = {
    CALLDEF(R_rfweights, 4),    
    {NULL, NULL, 0}
};

void attribute_visible R_init_partykit
(
    DllInfo *dll
) {

    R_registerRoutines(dll, NULL, callMethods, NULL, NULL);
    R_useDynamicSymbols(dll, FALSE);
    R_forceSymbols(dll, TRUE);
    REGCALL(R_rfweights);
}


==> anc/simulation/partykit/src/partykit-win.def <==

LIBRARY partykit.dll
EXPORTS
  R_init_partykit


==> anc/simulation/partykit/src/rfweights.c <==

#include "rfweights.h"

SEXP R_rfweights (SEXP fdata, SEXP fnewdata, SEXP weights, SEXP scale) {

    SEXP ans;
    double *dans;
    int *id, *ind, *iweights, *tnsize;
    int Ntree = LENGTH(fdata), Ndata, Nnewdata;
    int OOB = LENGTH(fnewdata) == 0;

    if (TYPEOF(fdata) != VECSXP)
        error("fdata is not a list");    
    if (LENGTH(fdata) == 0)
        return(R_NilValue);
    if (TYPEOF(weights) != VECSXP)
        error("weights is not a list");    
    if (TYPEOF(scale) != LGLSXP || LENGTH(scale) != 1)
        error("scale is not a scalar logical");    
    if (LENGTH(weights) == 0)
        return(R_NilValue);
    Ndata = LENGTH(VECTOR_ELT(fdata, 0));
    if (OOB) {
        Nnewdata = Ndata;
        fnewdata = fdata;
    } else {
        if (LENGTH(fnewdata) == 0)
            return(R_NilValue);
        if (TYPEOF(fnewdata) != VECSXP)
            error("fnewdata is not a list");    
        Nnewdata = LENGTH(VECTOR_ELT(fnewdata, 0));
    }

    PROTECT(ans = allocMatrix(REALSXP, Ndata, Nnewdata));
    dans = REAL(ans);
    
    for (int i = 0; i < Ndata * Nnewdata; i++)
        dans[i] = 0.0;
        
    /* sum of weights for each terminal node id
       because trees can be very large (terminal node size = 1)
       we only once allocate Ndata integers */
    tnsize = Calloc(Ndata, int);
    for (int i = 0; i < Ndata; i++)
        tnsize[i] = 1;
        
    for (int b = 0; b < Ntree; b++) {
        if (TYPEOF(VECTOR_ELT(weights, b)) != INTSXP)
            error("some elements of weights are not integer");
        if (LENGTH(VECTOR_ELT(weights, b)) != Ndata)
            error("some elements of weights have incorrect length");
        if (TYPEOF(VECTOR_ELT(fnewdata, b)) != INTSXP)
            error("some elements of fnewdata are not integer");
        if (LENGTH(VECTOR_ELT(fnewdata, b)) != Nnewdata)
            error("some elements of fnewdata have incorrect length");
        if (TYPEOF(VECTOR_ELT(fdata, b)) != INTSXP)
            error("some elements of fdata are not integer");
        if (LENGTH(VECTOR_ELT(fdata, b)) != Ndata)
            error("some elements of fdata have incorrect length");
        iweights = INTEGER(VECTOR_ELT(weights, b));
        ind = INTEGER(VECTOR_ELT(fnewdata, b));
        id = INTEGER(VECTOR_ELT(fdata, b));
        
        if (LOGICAL(scale)[0]) {
            /* reset to zero */
            for (int i = 0; i < Ndata; i++)
                tnsize[i] = 0;
            /* sum of weights in each terminal node id */
            for (int i = 0; i < Ndata; i++)
                tnsize[id[i] - 1] += iweights[i];
        } /* else: tnsize == 1 */
        
        for (int j = 0; j < Nnewdata; j++) {
            if (OOB & (iweights[j] > 0)) continue;
            for (int i = 0; i < Ndata; i++) {
                if (id[i] == ind[j]) 
                    dans[j * Ndata + i] += (double) iweights[i] / tnsize[id[i] - 1];
            }
        }
    }
    
    Free(tnsize);
    
    UNPROTECT(1);
    return(ans);
}


==> anc/simulation/partykit/src/rfweights.h <==

#include <R.h>
#include <Rinternals.h>
#include <Rdefines.h>

SEXP R_rfweights (SEXP fdata, SEXP fnewdata, SEXP weights, SEXP scale);



==> anc/simulation/partykit/tests/Examples/partykit-Ex.Rout.save <==

R version 3.6.0 (2019-04-26) -- "Planting of a Tree"
Copyright (C) 2019 The R Foundation for Statistical Computing
Platform: x86_64-pc-linux-gnu (64-bit)

R is free software and comes with ABSOLUTELY NO WARRANTY.
You are welcome to redistribute it under certain conditions.
Type 'license()' or 'licence()' for distribution details.

  Natural language support but running in an English locale

R is a collaborative project with many contributors.
Type 'contributors()' for more information and
'citation()' on how to cite R or R packages in publications.

Type 'demo()' for some demos, 'help()' for on-line help, or
'help.start()' for an HTML browser interface to help.
Type 'q()' to quit R.

> pkgname <- "partykit"
> source(file.path(R.home("share"), "R", "examples-header.R"))
> options(warn = 1)
> library('partykit')
Loading required package: grid
Loading required package: libcoin
Loading required package: mvtnorm
> 
> base::assign(".oldSearch", base::search(), pos = 'CheckExEnv')
> base::assign(".old_wd", base::getwd(), pos = 'CheckExEnv')
> cleanEx()
> nameEx("HuntingSpiders")
> ### * HuntingSpiders
> 
> flush(stderr()); flush(stdout())
> 
> ### Name: HuntingSpiders
> ### Title: Abundance of Hunting Spiders
> ### Aliases: HuntingSpiders
> ### Keywords: datasets
> 
> ### ** Examples
> 
> 
> ## load data
> data("HuntingSpiders", package = "partykit")
> 
> ## fit multivariate tree for 12-dimensional species abundance
> ## (warnings by mvtnorm are suppressed)
> suppressWarnings(sptree <- ctree(arct.lute + pard.lugu + zora.spin + pard.nigr + pard.pull +
+   aulo.albi + troc.terr + alop.cune + pard.mont + alop.acce + alop.fabr +
+   arct.peri ~ herbs + reft + moss + sand + twigs + water, data = HuntingSpiders,
+   teststat = "max", minsplit = 5))
> plot(sptree, terminal_panel = node_barplot)
> 
> 
> 
> cleanEx()
> nameEx("WeatherPlay")
> ### * WeatherPlay
> 
> flush(stderr()); flush(stdout())
> 
> ### Name: WeatherPlay
> ### Title: Weather Conditions and Playing a Game
> ### Aliases: WeatherPlay
> ### Keywords: datasets
> 
> ### ** Examples
> 
> ## load weather data
> data("WeatherPlay", package = "partykit")
> WeatherPlay
    outlook temperature humidity windy play
1     sunny          85       85 false   no
2     sunny          80       90  true   no
3  overcast          83       86 false  yes
4     rainy          70       96 false  yes
5     rainy          68       80 false  yes
6     rainy          65       70  true   no
7  overcast          64       65  true  yes
8     sunny          72       95 false   no
9     sunny          69       70 false  yes
10    rainy          75       80 false  yes
11    sunny          75       70  true  yes
12 overcast          72       90  true  yes
13 overcast          81       75 false  yes
14    rainy          71       91  true   no
> 
> ## construct simple tree
> pn <- partynode(1L,
+   split = partysplit(1L, index = 1:3),
+   kids = list(
+     partynode(2L,
+       split = partysplit(3L, breaks = 75),
+       kids = list(
+         partynode(3L, info = "yes"),
+         partynode(4L, info = "no"))),
+     partynode(5L, info = "yes"),
+     partynode(6L,
+       split = partysplit(4L, index = 1:2),
+       kids = list(
+         partynode(7L, info = "yes"),
+         partynode(8L, info = "no")))))
> pn
[1] root
|   [2] V1 in (-Inf,1]
|   |   [3] V3 <= 75 *
|   |   [4] V3 > 75 *
|   [5] V1 in (1,2] *
|   [6] V1 in (2, Inf]
|   |   [7] V4 <= 1 *
|   |   [8] V4 > 1 *
> 
> ## couple with data
> py <- party(pn, WeatherPlay)
> 
> ## print/plot/predict
> print(py)
[1] root
|   [2] outlook in sunny
|   |   [3] humidity <= 75: yes
|   |   [4] humidity > 75: no
|   [5] outlook in overcast: yes
|   [6] outlook in rainy
|   |   [7] windy in false: yes
|   |   [8] windy in true: no
> plot(py)
> predict(py, newdata = WeatherPlay)
 1  2  3  4  5  6  7  8  9 10 11 12 13 14 
 4  4  5  7  7  8  5  4  3  7  3  5  5  8 
> 
> ## customize printing
> print(py,
+   terminal_panel = function(node) paste(": play=", info_node(node), sep = ""))
[1] root
|   [2] outlook in sunny
|   |   [3] humidity <= 75: play=yes
|   |   [4] humidity > 75: play=no
|   [5] outlook in overcast: play=yes
|   [6] outlook in rainy
|   |   [7] windy in false: play=yes
|   |   [8] windy in true: play=no
> 
> 
> 
> cleanEx()
> nameEx("cforest")
> ### * cforest
> 
> flush(stderr()); flush(stdout())
> 
> ### Name: cforest
> ### Title: Conditional Random Forests
> ### Aliases: cforest gettree gettree.cforest predict.cforest
> ### Keywords: tree
> 
> ### ** Examples
> 
> ## basic example: conditional inference forest for cars data
> cf <- cforest(dist ~ speed, data = cars)
> 
> ## prediction of fitted mean and visualization
> nd <- data.frame(speed = 4:25)
> nd$mean  <- predict(cf, newdata = nd, type = "response")
> plot(dist ~ speed, data = cars)
> lines(mean ~ speed, data = nd)
> 
> ## predict quantiles (aka quantile regression forest)
> myquantile <- function(y, w) quantile(rep(y, w), probs = c(0.1, 0.5, 0.9))
> p <- predict(cf, newdata = nd, type = "response", FUN = myquantile)
> colnames(p) <- c("lower", "median", "upper")
> nd <- cbind(nd, p)
> 
> ## visualization with conditional (on speed) prediction intervals
> plot(dist ~ speed, data = cars, type = "n")
> with(nd, polygon(c(speed, rev(speed)), c(lower, rev(upper)),
+   col = "lightgray", border = "transparent"))
> points(dist ~ speed, data = cars)
> lines(mean ~ speed, data = nd, lwd = 1.5)
> lines(median ~ speed, data = nd, lty = 2, lwd = 1.5)
> legend("topleft", c("mean", "median", "10% - 90% quantile"),
+   lwd = c(1.5, 1.5, 10), lty = c(1, 2, 1),
+   col = c("black", "black", "lightgray"), bty = "n")
> 
> ### we may also use predicted conditional (on speed) densities
> mydensity <- function (y, w) approxfun(density(y, weights = w/sum(w))[1:2], rule = 2)
> pd <- predict(cf, newdata = nd, type = "response", FUN = mydensity)
> 
> ## visualization in heatmap (instead of scatterplot)
> ## with fitted curves as above
> dist <- -10:150
> dens <- t(sapply(seq_along(pd), function(i) pd[[i]](dist)))
> image(nd$speed, dist, dens, xlab = "speed", col = rev(gray.colors(9)))
> lines(mean ~ speed, data = nd, lwd = 1.5)
> lines(median ~ speed, data = nd, lty = 2, lwd = 1.5)
> lines(lower ~ speed, data = nd, lty = 2)
> lines(upper ~ speed, data = nd, lty = 2)
> 
> ## Not run: 
> ##D 
> ##D ### honest (i.e., out-of-bag) cross-classification of
> ##D ### true vs. predicted classes
> ##D data("mammoexp", package = "TH.data")
> ##D table(mammoexp$ME, predict(cforest(ME ~ ., data = mammoexp, ntree = 50),
> ##D                            OOB = TRUE, type = "response"))
> ##D 
> ##D ### fit forest to censored response
> ##D if (require("TH.data") && require("survival")) {
> ##D 
> ##D     data("GBSG2", package = "TH.data")
> ##D     bst <- cforest(Surv(time, cens) ~ ., data = GBSG2, ntree = 50)
> ##D 
> ##D     ### estimate conditional Kaplan-Meier curves
> ##D     print(predict(bst, newdata = GBSG2[1:2,], OOB = TRUE, type = "prob"))
> ##D 
> ##D     print(gettree(bst))
> ##D }
> ## End(Not run)
> 
> 
> 
> cleanEx()
> nameEx("ctree")
> ### * ctree
> 
> flush(stderr()); flush(stdout())
> 
> ### Name: ctree
> ### Title: Conditional Inference Trees
> ### Aliases: ctree sctest.constparty
> ### Keywords: tree
> 
> ### ** Examples
> 
> ### regression
> airq <- subset(airquality, !is.na(Ozone))
> airct <- ctree(Ozone ~ ., data = airq)
> airct

Model formula:
Ozone ~ Solar.R + Wind + Temp + Month + Day

Fitted party:
[1] root
|   [2] Temp <= 82
|   |   [3] Wind <= 6.9: 55.600 (n = 10, err = 21946.4)
|   |   [4] Wind > 6.9
|   |   |   [5] Temp <= 77: 18.479 (n = 48, err = 3956.0)
|   |   |   [6] Temp > 77: 31.143 (n = 21, err = 4620.6)
|   [7] Temp > 82
|   |   [8] Wind <= 10.3: 81.633 (n = 30, err = 15119.0)
|   |   [9] Wind > 10.3: 48.714 (n = 7, err = 1183.4)

Number of inner nodes:    4
Number of terminal nodes: 5
> plot(airct)
> mean((airq$Ozone - predict(airct))^2)
[1] 403.6668
> 
> ### classification
> irisct <- ctree(Species ~ .,data = iris)
> irisct

Model formula:
Species ~ Sepal.Length + Sepal.Width + Petal.Length + Petal.Width

Fitted party:
[1] root
|   [2] Petal.Length <= 1.9: setosa (n = 50, err = 0.0%)
|   [3] Petal.Length > 1.9
|   |   [4] Petal.Width <= 1.7
|   |   |   [5] Petal.Length <= 4.8: versicolor (n = 46, err = 2.2%)
|   |   |   [6] Petal.Length > 4.8: versicolor (n = 8, err = 50.0%)
|   |   [7] Petal.Width > 1.7: virginica (n = 46, err = 2.2%)

Number of inner nodes:    3
Number of terminal nodes: 4
> plot(irisct)
> table(predict(irisct), iris$Species)
            
             setosa versicolor virginica
  setosa         50          0         0
  versicolor      0         49         5
  virginica       0          1        45
> 
> ### estimated class probabilities, a list
> tr <- predict(irisct, newdata = iris[1:10,], type = "prob")
> 
> ### survival analysis
> if (require("TH.data") && require("survival") && 
+     require("coin") && require("Formula")) {
+ 
+   data("GBSG2", package = "TH.data")
+   (GBSG2ct <- ctree(Surv(time, cens) ~ ., data = GBSG2))
+   predict(GBSG2ct, newdata = GBSG2[1:2,], type = "response")	  
+   plot(GBSG2ct)
+ 
+   ### with weight-dependent log-rank scores
+   ### log-rank trafo for observations in this node only (= weights > 0)
+   h <- function(y, x, start = NULL, weights, offset, estfun = TRUE, object = FALSE, ...) {
+       if (is.null(weights)) weights <- rep(1, NROW(y))
+       s <- logrank_trafo(y[weights > 0,,drop = FALSE])
+       r <- rep(0, length(weights))
+       r[weights > 0] <- s
+       list(estfun = matrix(as.double(r), ncol = 1), converged = TRUE)
+   }
+ 
+   ### very much the same tree
+   (ctree(Surv(time, cens) ~ ., data = GBSG2, ytrafo = h))
+ }
Loading required package: TH.data
Loading required package: survival
Loading required package: MASS

Attaching package: ‘TH.data’

The following object is masked from ‘package:MASS’:

    geyser

Loading required package: coin
Loading required package: Formula

Model formula:
Surv(time, cens) ~ horTh + age + menostat + tsize + tgrade + 
    pnodes + progrec + estrec

Fitted party:
[1] root
|   [2] pnodes <= 3
|   |   [3] horTh in no: 2093.000 (n = 248)
|   |   [4] horTh in yes: Inf (n = 128)
|   [5] pnodes > 3
|   |   [6] progrec <= 20: 624.000 (n = 144)
|   |   [7] progrec > 20: 1701.000 (n = 166)

Number of inner nodes:    3
Number of terminal nodes: 4
> 
> ### multivariate responses
> airct2 <- ctree(Ozone + Temp ~ ., data = airq)
> airct2

Model formula:
~Ozone + Temp + (Solar.R + Wind + Month + Day)

Fitted party:
[1] root
|   [2] Wind <= 6.3: *
|   [3] Wind > 6.3
|   |   [4] Month <= 5: *
|   |   [5] Month > 5
|   |   |   [6] Wind <= 9.7: *
|   |   |   [7] Wind > 9.7
|   |   |   |   [8] Day <= 13: *
|   |   |   |   [9] Day > 13: *

Number of inner nodes:    4
Number of terminal nodes: 5
> plot(airct2)
> 
> 
> 
> cleanEx()

detaching ‘package:Formula’, ‘package:coin’, ‘package:TH.data’,
  ‘package:MASS’, ‘package:survival’

> nameEx("extree_data")
> ### * extree_data
> 
> flush(stderr()); flush(stdout())
> 
> ### Name: extree_data
> ### Title: Data Preprocessing for Extensible Trees.
> ### Aliases: extree_data
> ### Keywords: tree
> 
> ### ** Examples
> 
> 
>   data("iris")
> 
>   ed <- extree_data(Species ~ Sepal.Width + Sepal.Length | Petal.Width + Petal.Length, 
+                     data = iris, nmax = c("yx" = 25, "z" = 10), yx = "matrix")
> 
>   ### the model.frame
>   mf <- model.frame(ed)
>   all.equal(mf, iris[, names(mf)])
[1] "Attributes: < Length mismatch: comparison on first 2 components >"
> 
>   ### binned y ~ x part
>   model.frame(ed, yxonly = TRUE)
       Species Sepal.Width Sepal.Length
1       setosa         2.3        4.600
2       setosa         2.9        4.600
3       setosa         3.0        4.600
4       setosa         3.1        4.600
5       setosa         3.2        4.600
6       setosa         3.4        4.600
7       setosa         3.6        4.600
8       setosa         3.0        4.800
9       setosa         3.1        4.800
10      setosa         3.2        4.800
11      setosa         3.4        4.800
12  versicolor         2.4        4.900
13   virginica         2.5        4.900
14      setosa         3.0        4.900
15      setosa         3.1        4.900
16      setosa         3.6        4.900
17  versicolor         2.0        5.000
18  versicolor         2.3        5.000
19      setosa         3.0        5.000
20      setosa         3.2        5.000
21      setosa         3.3        5.000
22      setosa         3.4        5.000
23      setosa         3.5        5.000
24      setosa         3.6        5.000
25  versicolor         2.5        5.100
26      setosa         3.3        5.100
27      setosa         3.4        5.100
28      setosa         3.5        5.100
29      setosa         3.7        5.100
30      setosa         3.8        5.100
31  versicolor         2.7        5.200
32      setosa         3.4        5.200
33      setosa         3.5        5.200
34      setosa         4.1        5.200
35  versicolor         3.0        5.400
36      setosa         3.4        5.400
37      setosa         3.7        5.400
38      setosa         3.9        5.400
39  versicolor         2.3        5.500
40  versicolor         2.4        5.500
41  versicolor         2.5        5.500
42  versicolor         2.6        5.500
43      setosa         3.5        5.500
44      setosa         4.2        5.500
45  versicolor         2.5        5.600
46  versicolor         2.7        5.600
47   virginica         2.8        5.600
48  versicolor         2.9        5.600
49  versicolor         3.0        5.600
50   virginica         2.5        5.700
51  versicolor         2.6        5.700
52  versicolor         2.8        5.700
53  versicolor         2.9        5.700
54  versicolor         3.0        5.700
55      setosa         3.8        5.700
56      setosa         4.4        5.700
57  versicolor         2.6        5.800
58  versicolor         2.7        5.800
59   virginica         2.7        5.800
60   virginica         2.8        5.800
61      setosa         4.0        5.800
62  versicolor         2.2        6.000
63   virginica         2.2        6.000
64  versicolor         2.7        6.000
65  versicolor         2.9        6.000
66  versicolor         3.0        6.000
67   virginica         3.0        6.000
68  versicolor         3.2        6.000
69  versicolor         3.4        6.000
70   virginica         2.6        6.100
71  versicolor         2.8        6.100
72  versicolor         2.9        6.100
73  versicolor         3.0        6.100
74   virginica         3.0        6.100
75  versicolor         2.2        6.200
76   virginica         2.8        6.200
77  versicolor         2.9        6.200
78   virginica         3.4        6.200
79  versicolor         2.3        6.300
80  versicolor         2.5        6.300
81   virginica         2.5        6.300
82   virginica         2.7        6.300
83   virginica         2.8        6.300
84   virginica         2.9        6.300
85  versicolor         3.3        6.300
86   virginica         3.3        6.300
87   virginica         3.4        6.300
88   virginica         2.7        6.400
89   virginica         2.8        6.400
90  versicolor         2.9        6.400
91   virginica         3.1        6.400
92  versicolor         3.2        6.400
93   virginica         3.2        6.400
94  versicolor         2.8        6.520
95   virginica         3.0        6.520
96   virginica         3.2        6.520
97   virginica         2.5        6.700
98  versicolor         2.9        6.700
99  versicolor         3.0        6.700
100  virginica         3.0        6.700
101 versicolor         3.1        6.700
102  virginica         3.1        6.700
103  virginica         3.3        6.700
104 versicolor         2.8        6.800
105  virginica         3.0        6.800
106  virginica         3.2        6.800
107 versicolor         3.1        7.008
108  virginica         3.1        7.008
109 versicolor         3.2        7.008
110  virginica         3.2        7.008
111  virginica         2.8        7.408
112  virginica         2.9        7.408
113  virginica         3.0        7.408
114  virginica         3.2        7.408
115  virginica         3.6        7.408
116  virginica         2.6        7.900
117  virginica         2.8        7.900
118  virginica         3.0        7.900
119  virginica         3.8        7.900
> 
>   ### binned Petal.Width
>   ed[[4, type = "index"]]
  [1] 0.2  0.2  0.2  0.2  0.2  0.4  0.4  0.2  0.2  0.2  0.2  0.2  0.2  0.2  0.2 
 [16] 0.4  0.4  0.4  0.4  0.4  0.2  0.4  0.2  1.16 0.2  0.2  0.4  0.2  0.2  0.2 
 [31] 0.2  0.4  0.2  0.2  0.2  0.2  0.2  0.2  0.2  0.2  0.4  0.4  0.2  1.16 0.4 
 [46] 0.4  0.2  0.2  0.2  0.2  1.5  1.5  1.5  1.3  1.5  1.3  1.8  1.16 1.3  1.5 
 [61] 1.16 1.5  1.16 1.5  1.3  1.5  1.5  1.16 1.5  1.16 1.8  1.3  1.5  1.3  1.3 
 [76] 1.5  1.5  1.8  1.5  1.16 1.16 1.16 1.3  1.8  1.5  1.8  1.5  1.3  1.3  1.3 
 [91] 1.3  1.5  1.3  1.16 1.3  1.3  1.3  1.3  1.16 1.3  2.5  1.9  2.2  1.8  2.2 
[106] 2.2  1.8  1.8  1.8  2.5  2.2  1.9  2.2  2.2  2.5  2.5  1.8  2.2  2.5  1.5 
[121] 2.5  2.2  2.2  1.8  2.2  1.8  1.8  1.8  2.2  1.8  1.9  2.2  2.2  1.5  1.5 
[136] 2.5  2.5  1.8  1.8  2.2  2.5  2.5  1.9  2.5  2.5  2.5  1.9  2.2  2.5  1.8 
Levels: 0.2 0.4 1.16 1.3 1.5 1.8 1.9 2.2 2.5
> 
>   ### response
>   ed$yx$y
  [1] setosa     setosa     setosa     setosa     setosa     setosa    
  [7] setosa     setosa     setosa     setosa     setosa     versicolor
 [13] virginica  setosa     setosa     setosa     versicolor versicolor
 [19] setosa     setosa     setosa     setosa     setosa     setosa    
 [25] versicolor setosa     setosa     setosa     setosa     setosa    
 [31] versicolor setosa     setosa     setosa     versicolor setosa    
 [37] setosa     setosa     versicolor versicolor versicolor versicolor
 [43] setosa     setosa     versicolor versicolor virginica  versicolor
 [49] versicolor virginica  versicolor versicolor versicolor versicolor
 [55] setosa     setosa     versicolor versicolor virginica  virginica 
 [61] setosa     versicolor virginica  versicolor versicolor versicolor
 [67] virginica  versicolor versicolor virginica  versicolor versicolor
 [73] versicolor virginica  versicolor virginica  versicolor virginica 
 [79] versicolor versicolor virginica  virginica  virginica  virginica 
 [85] versicolor virginica  virginica  virginica  virginica  versicolor
 [91] virginica  versicolor virginica  versicolor virginica  virginica 
 [97] virginica  versicolor versicolor virginica  versicolor virginica 
[103] virginica  versicolor virginica  virginica  versicolor virginica 
[109] versicolor virginica  virginica  virginica  virginica  virginica 
[115] virginica  virginica  virginica  virginica  virginica 
Levels: setosa versicolor virginica
> 
>   ### model matrix 
>   ed$yx$x
    (Intercept) Sepal.Width Sepal.Length
1             1         2.3        4.600
2             1         2.9        4.600
3             1         3.0        4.600
4             1         3.1        4.600
5             1         3.2        4.600
6             1         3.4        4.600
7             1         3.6        4.600
8             1         3.0        4.800
9             1         3.1        4.800
10            1         3.2        4.800
11            1         3.4        4.800
12            1         2.4        4.900
13            1         2.5        4.900
14            1         3.0        4.900
15            1         3.1        4.900
16            1         3.6        4.900
17            1         2.0        5.000
18            1         2.3        5.000
19            1         3.0        5.000
20            1         3.2        5.000
21            1         3.3        5.000
22            1         3.4        5.000
23            1         3.5        5.000
24            1         3.6        5.000
25            1         2.5        5.100
26            1         3.3        5.100
27            1         3.4        5.100
28            1         3.5        5.100
29            1         3.7        5.100
30            1         3.8        5.100
31            1         2.7        5.200
32            1         3.4        5.200
33            1         3.5        5.200
34            1         4.1        5.200
35            1         3.0        5.400
36            1         3.4        5.400
37            1         3.7        5.400
38            1         3.9        5.400
39            1         2.3        5.500
40            1         2.4        5.500
41            1         2.5        5.500
42            1         2.6        5.500
43            1         3.5        5.500
44            1         4.2        5.500
45            1         2.5        5.600
46            1         2.7        5.600
47            1         2.8        5.600
48            1         2.9        5.600
49            1         3.0        5.600
50            1         2.5        5.700
51            1         2.6        5.700
52            1         2.8        5.700
53            1         2.9        5.700
54            1         3.0        5.700
55            1         3.8        5.700
56            1         4.4        5.700
57            1         2.6        5.800
58            1         2.7        5.800
59            1         2.7        5.800
60            1         2.8        5.800
61            1         4.0        5.800
62            1         2.2        6.000
63            1         2.2        6.000
64            1         2.7        6.000
65            1         2.9        6.000
66            1         3.0        6.000
67            1         3.0        6.000
68            1         3.2        6.000
69            1         3.4        6.000
70            1         2.6        6.100
71            1         2.8        6.100
72            1         2.9        6.100
73            1         3.0        6.100
74            1         3.0        6.100
75            1         2.2        6.200
76            1         2.8        6.200
77            1         2.9        6.200
78            1         3.4        6.200
79            1         2.3        6.300
80            1         2.5        6.300
81            1         2.5        6.300
82            1         2.7        6.300
83            1         2.8        6.300
84            1         2.9        6.300
85            1         3.3        6.300
86            1         3.3        6.300
87            1         3.4        6.300
88            1         2.7        6.400
89            1         2.8        6.400
90            1         2.9        6.400
91            1         3.1        6.400
92            1         3.2        6.400
93            1         3.2        6.400
94            1         2.8        6.520
95            1         3.0        6.520
96            1         3.2        6.520
97            1         2.5        6.700
98            1         2.9        6.700
99            1         3.0        6.700
100           1         3.0        6.700
101           1         3.1        6.700
102           1         3.1        6.700
103           1         3.3        6.700
104           1         2.8        6.800
105           1         3.0        6.800
106           1         3.2        6.800
107           1         3.1        7.008
108           1         3.1        7.008
109           1         3.2        7.008
110           1         3.2        7.008
111           1         2.8        7.408
112           1         2.9        7.408
113           1         3.0        7.408
114           1         3.2        7.408
115           1         3.6        7.408
116           1         2.6        7.900
117           1         2.8        7.900
118           1         3.0        7.900
119           1         3.8        7.900
attr(,"assign")
[1] 0 1 2
attr(,"formula")
Species ~ Sepal.Width + Sepal.Length
<environment: 0x563beb6f5178>
attr(,"terms")
Species ~ Sepal.Width + Sepal.Length
attr(,"variables")
list(Species, Sepal.Width, Sepal.Length)
attr(,"factors")
             Sepal.Width Sepal.Length
Species                0            0
Sepal.Width            1            0
Sepal.Length           0            1
attr(,"term.labels")
[1] "Sepal.Width"  "Sepal.Length"
attr(,"order")
[1] 1 1
attr(,"intercept")
[1] 1
attr(,"response")
[1] 1
attr(,".Environment")
<environment: 0x563beb6f5178>
> 
> 
> 
> 
> cleanEx()
> nameEx("glmtree")
> ### * glmtree
> 
> flush(stderr()); flush(stdout())
> 
> ### Name: glmtree
> ### Title: Generalized Linear Model Trees
> ### Aliases: glmtree plot.glmtree predict.glmtree print.glmtree
> ### Keywords: tree
> 
> ### ** Examples
> 
> if(require("mlbench")) {
+ 
+ ## Pima Indians diabetes data
+ data("PimaIndiansDiabetes", package = "mlbench")
+ 
+ ## recursive partitioning of a logistic regression model
+ pid_tree2 <- glmtree(diabetes ~ glucose | pregnant +
+   pressure + triceps + insulin + mass + pedigree + age,
+   data = PimaIndiansDiabetes, family = binomial)
+ 
+ ## printing whole tree or individual nodes
+ print(pid_tree2)
+ print(pid_tree2, node = 1)
+ 
+ ## visualization
+ plot(pid_tree2)
+ plot(pid_tree2, tp_args = list(cdplot = TRUE))
+ plot(pid_tree2, terminal_panel = NULL)
+ 
+ ## estimated parameters
+ coef(pid_tree2)
+ coef(pid_tree2, node = 5)
+ summary(pid_tree2, node = 5)
+ 
+ ## deviance, log-likelihood and information criteria
+ deviance(pid_tree2)
+ logLik(pid_tree2)
+ AIC(pid_tree2)
+ BIC(pid_tree2)
+ 
+ ## different types of predictions
+ pid <- head(PimaIndiansDiabetes)
+ predict(pid_tree2, newdata = pid, type = "node")
+ predict(pid_tree2, newdata = pid, type = "response")
+ predict(pid_tree2, newdata = pid, type = "link")
+ 
+ }
Loading required package: mlbench
Generalized linear model tree (family: binomial)

Model formula:
diabetes ~ glucose | pregnant + pressure + triceps + insulin + 
    mass + pedigree + age

Fitted party:
[1] root
|   [2] mass <= 26.3: n = 167
|       (Intercept)     glucose 
|       -9.95150963  0.05870786 
|   [3] mass > 26.3
|   |   [4] age <= 30: n = 304
|   |       (Intercept)     glucose 
|   |       -6.70558554  0.04683748 
|   |   [5] age > 30: n = 297
|   |       (Intercept)     glucose 
|   |       -2.77095386  0.02353582 

Number of inner nodes:    2
Number of terminal nodes: 3
Number of parameters per node: 2
Objective function (negative log-likelihood): 355.4578
Generalized linear model tree (family: binomial) 
-- Node 1 --

Estimated parameters:
(Intercept)     glucose 
-5.35008039  0.03787304 

Objective function:
404.3598

Parameter instability tests:
              pregnant  pressure    triceps   insulin         mass    pedigree
statistic 2.988542e+01 7.5024235 15.9409542 6.5969297 4.880982e+01 18.33476114
p.value   9.778517e-05 0.9104325  0.0647362 0.9701412 8.316815e-09  0.02252955
                   age
statistic 4.351412e+01
p.value   1.182811e-07
Loading required namespace: vcd
         1          2          3          4          5          6 
 0.7123469 -0.7704095  0.7920297 -2.5370501  0.4534529 -3.1413973 
> 
> 
> 
> cleanEx()

detaching ‘package:mlbench’

> nameEx("lmtree")
> ### * lmtree
> 
> flush(stderr()); flush(stdout())
> 
> ### Name: lmtree
> ### Title: Linear Model Trees
> ### Aliases: lmtree plot.lmtree predict.lmtree print.lmtree
> ### Keywords: tree
> 
> ### ** Examples
> 
> if(require("mlbench")) {
+ 
+ ## Boston housing data
+ data("BostonHousing", package = "mlbench")
+ BostonHousing <- transform(BostonHousing,
+   chas = factor(chas, levels = 0:1, labels = c("no", "yes")),
+   rad = factor(rad, ordered = TRUE))
+ 
+ ## linear model tree
+ bh_tree <- lmtree(medv ~ log(lstat) + I(rm^2) | zn +
+   indus + chas + nox + age + dis + rad + tax + crim + b + ptratio,
+   data = BostonHousing, minsize = 40)
+ 
+ ## printing whole tree or individual nodes
+ print(bh_tree)
+ print(bh_tree, node = 7)
+ 
+ ## plotting
+ plot(bh_tree)
+ plot(bh_tree, tp_args = list(which = "log(lstat)"))
+ plot(bh_tree, terminal_panel = NULL)
+ 
+ ## estimated parameters
+ coef(bh_tree)
+ coef(bh_tree, node = 9)
+ summary(bh_tree, node = 9)
+ 
+ ## various ways for computing the mean squared error (on the training data)
+ mean((BostonHousing$medv - fitted(bh_tree))^2)
+ mean(residuals(bh_tree)^2)
+ deviance(bh_tree)/sum(weights(bh_tree))
+ deviance(bh_tree)/nobs(bh_tree)
+ 
+ ## log-likelihood and information criteria
+ logLik(bh_tree)
+ AIC(bh_tree)
+ BIC(bh_tree)
+ ## (Note that this penalizes estimation of error variances, which
+ ## were treated as nuisance parameters in the fitting process.)
+ 
+ ## different types of predictions
+ bh <- BostonHousing[c(1, 10, 50), ]
+ predict(bh_tree, newdata = bh, type = "node")
+ predict(bh_tree, newdata = bh, type = "response")
+ predict(bh_tree, newdata = bh, type = function(object) summary(object)$r.squared)
+ 
+ }
Loading required package: mlbench
Linear model tree

Model formula:
medv ~ log(lstat) + I(rm^2) | zn + indus + chas + nox + age + 
    dis + rad + tax + crim + b + ptratio

Fitted party:
[1] root
|   [2] tax <= 432
|   |   [3] ptratio <= 15.2: n = 72
|   |       (Intercept)  log(lstat)     I(rm^2) 
|   |         9.2348804  -4.9390955   0.6859136 
|   |   [4] ptratio > 15.2
|   |   |   [5] ptratio <= 19.6
|   |   |   |   [6] tax <= 265: n = 63
|   |   |   |       (Intercept)  log(lstat)     I(rm^2) 
|   |   |   |         3.9637196  -2.7662873   0.6881287 
|   |   |   |   [7] tax > 265: n = 162
|   |   |   |       (Intercept)  log(lstat)     I(rm^2) 
|   |   |   |        -1.7983871  -0.2677070   0.6538864 
|   |   |   [8] ptratio > 19.6: n = 56
|   |   |       (Intercept)  log(lstat)     I(rm^2) 
|   |   |        17.5864899  -4.6189750   0.3386744 
|   [9] tax > 432: n = 153
|       (Intercept)  log(lstat)     I(rm^2) 
|        68.2970874 -16.3540061  -0.1477939 

Number of inner nodes:    4
Number of terminal nodes: 5
Number of parameters per node: 3
Objective function (residual sum of squares): 6089.803
Linear model tree 
-- Node 7 --

Estimated parameters:
(Intercept)  log(lstat)     I(rm^2) 
 -1.7983871  -0.2677070   0.6538864 

Objective function:
1118.535

Parameter instability tests:
                 zn     indus     chas       nox        age       dis
statistic 11.998039 7.3971233 7.227770 9.2936189 14.3023962 8.9239826
p.value    0.574642 0.9931875 0.522447 0.9119621  0.2886603 0.9389895
                 rad        tax       crim         b    ptratio
statistic 33.1746444 16.6666129 11.7143758 9.9050903 11.5927528
p.value    0.3926249  0.1206412  0.6153455 0.8539893  0.6328381
        1        10        50 
0.8172892 0.9220070 0.8176030 
> 
> 
> if(require("AER")) {
+ 
+ ## Demand for economics journals data
+ data("Journals", package = "AER")
+ Journals <- transform(Journals,
+   age = 2000 - foundingyear,
+   chars = charpp * pages)
+ 
+ ## linear regression tree (OLS)
+ j_tree <- lmtree(log(subs) ~ log(price/citations) | price + citations +
+   age + chars + society, data = Journals, minsize = 10, verbose = TRUE)
+ 
+ ## printing and plotting
+ j_tree
+ plot(j_tree)
+ 
+ ## coefficients and summary
+ coef(j_tree, node = 1:3)
+ summary(j_tree, node = 1:3)
+ 
+ }
Loading required package: AER
Loading required package: car
Loading required package: carData
Loading required package: lmtest
Loading required package: zoo

Attaching package: ‘zoo’

The following objects are masked from ‘package:base’:

    as.Date, as.Date.numeric

Loading required package: sandwich
Loading required package: survival

-- Node 1 ---------------------------------
Number of observations: 180

Parameter instability tests:
              price citations          age     chars   society
statistic 6.5617160  5.261443 4.219816e+01 4.5638410 3.2797248
p.value   0.9217588  0.988134 1.629130e-07 0.9976804 0.6598605

Best splitting variable: age
Perform split? yes
Selected split: <= 18 | > 18

-- Node 2 ---------------------------------
Number of observations: 53

Parameter instability tests:
              price citations       age     chars   society
statistic 3.3415225 3.7259445 5.6132430 6.0399915 0.6495396
p.value   0.9996007 0.9984132 0.9353808 0.8978925 0.9983602

Best splitting variable: chars
Perform split? no

-- Node 3 ---------------------------------
Number of observations: 127

Parameter instability tests:
              price citations      age     chars   society
statistic 3.3695027  6.839065 5.986772 3.6768804 0.6083476
p.value   0.9999824  0.894352 0.959765 0.9999056 0.9987591

Best splitting variable: citations
Perform split? no

$`1`

Call:
lm(formula = log(subs) ~ log(price/citations))

Residuals:
     Min       1Q   Median       3Q      Max 
-2.72478 -0.53609  0.03721  0.46619  1.84808 

Coefficients:
                     Estimate Std. Error t value Pr(>|t|)    
(Intercept)           4.76621    0.05591   85.25   <2e-16 ***
log(price/citations) -0.53305    0.03561  -14.97   <2e-16 ***
---
Signif. codes:  0 ‘***’ 0.001 ‘**’ 0.01 ‘*’ 0.05 ‘.’ 0.1 ‘ ’ 1

Residual standard error: 0.7497 on 178 degrees of freedom
Multiple R-squared:  0.5573,	Adjusted R-squared:  0.5548 
F-statistic:   224 on 1 and 178 DF,  p-value: < 2.2e-16


$`2`

Call:
lm(formula = log(subs) ~ log(price/citations))

Residuals:
     Min       1Q   Median       3Q      Max 
-2.12974 -0.37882 -0.05063  0.35693  1.57877 

Coefficients:
                     Estimate Std. Error t value Pr(>|t|)    
(Intercept)           4.35278    0.11687  37.244  < 2e-16 ***
log(price/citations) -0.60486    0.07483  -8.083 1.08e-10 ***
---
Signif. codes:  0 ‘***’ 0.001 ‘**’ 0.01 ‘*’ 0.05 ‘.’ 0.1 ‘ ’ 1

Residual standard error: 0.6682 on 51 degrees of freedom
Multiple R-squared:  0.5616,	Adjusted R-squared:  0.553 
F-statistic: 65.34 on 1 and 51 DF,  p-value: 1.078e-10


$`3`

Call:
lm(formula = log(subs) ~ log(price/citations))

Residuals:
     Min       1Q   Median       3Q      Max 
-2.16039 -0.38995  0.08398  0.41365  1.52063 

Coefficients:
                     Estimate Std. Error t value Pr(>|t|)    
(Intercept)           5.01127    0.05985   83.74   <2e-16 ***
log(price/citations) -0.40298    0.03804  -10.59   <2e-16 ***
---
Signif. codes:  0 ‘***’ 0.001 ‘**’ 0.01 ‘*’ 0.05 ‘.’ 0.1 ‘ ’ 1

Residual standard error: 0.659 on 125 degrees of freedom
Multiple R-squared:  0.4731,	Adjusted R-squared:  0.4689 
F-statistic: 112.2 on 1 and 125 DF,  p-value: < 2.2e-16


> 
> 
> if(require("AER")) {
+ 
+ ## Beauty and teaching ratings data
+ data("TeachingRatings", package = "AER")
+ 
+ ## linear regression (WLS)
+ ## null model
+ tr_null <- lm(eval ~ 1, data = TeachingRatings, weights = students,
+   subset = credits == "more")
+ ## main effects
+ tr_lm <- lm(eval ~ beauty + gender + minority + native + tenure + division,
+   data = TeachingRatings, weights = students, subset = credits == "more")
+ ## tree
+ tr_tree <- lmtree(eval ~ beauty | minority + age + gender + division + native + tenure,
+    data = TeachingRatings, weights = students, subset = credits == "more",
+    caseweights = FALSE)
+ 
+ ## visualization
+ plot(tr_tree)
+ 
+ ## beauty slope coefficient
+ coef(tr_lm)[2]
+ coef(tr_tree)[, 2]
+ 
+ ## R-squared
+ 1 - deviance(tr_lm)/deviance(tr_null)
+ 1 - deviance(tr_tree)/deviance(tr_null)
+ }
[1] 0.3820419
> 
> 
> 
> 
> cleanEx()

detaching ‘package:AER’, ‘package:survival’, ‘package:sandwich’,
  ‘package:lmtest’, ‘package:zoo’, ‘package:car’, ‘package:carData’,
  ‘package:mlbench’

> nameEx("mob")
> ### * mob
> 
> flush(stderr()); flush(stdout())
> 
> ### Name: mob
> ### Title: Model-based Recursive Partitioning
> ### Aliases: mob modelparty coef.modelparty deviance.modelparty
> ###   fitted.modelparty formula.modelparty getCall.modelparty
> ###   logLik.modelparty model.frame.modelparty nobs.modelparty
> ###   plot.modelparty predict.modelparty print.modelparty
> ###   residuals.modelparty summary.modelparty weights.modelparty
> ###   refit.modelparty sctest.modelparty
> ### Keywords: tree
> 
> ### ** Examples
> 
> if(require("mlbench")) {
+ 
+ ## Pima Indians diabetes data
+ data("PimaIndiansDiabetes", package = "mlbench")
+ 
+ ## a simple basic fitting function (of type 1) for a logistic regression
+ logit <- function(y, x, start = NULL, weights = NULL, offset = NULL, ...) {
+   glm(y ~ 0 + x, family = binomial, start = start, ...)
+ }
+ 
+ ## set up a logistic regression tree
+ pid_tree <- mob(diabetes ~ glucose | pregnant + pressure + triceps + insulin +
+   mass + pedigree + age, data = PimaIndiansDiabetes, fit = logit)
+ ## see lmtree() and glmtree() for interfaces with more efficient fitting functions
+ 
+ ## print tree
+ print(pid_tree)
+ 
+ ## print information about (some) nodes
+ print(pid_tree, node = 3:4)
+ 
+ ## visualization
+ plot(pid_tree)
+ 
+ ## coefficients and summary
+ coef(pid_tree)
+ coef(pid_tree, node = 1)
+ summary(pid_tree, node = 1)
+ 
+ ## average deviance computed in different ways
+ mean(residuals(pid_tree)^2)
+ deviance(pid_tree)/sum(weights(pid_tree))
+ deviance(pid_tree)/nobs(pid_tree)
+ 
+ ## log-likelihood and information criteria
+ logLik(pid_tree)
+ AIC(pid_tree)
+ BIC(pid_tree)
+ 
+ ## predicted nodes
+ predict(pid_tree, newdata = head(PimaIndiansDiabetes, 6), type = "node")
+ ## other types of predictions are possible using lmtree()/glmtree()
+ }
Loading required package: mlbench
Model-based recursive partitioning (logit)

Model formula:
diabetes ~ glucose | pregnant + pressure + triceps + insulin + 
    mass + pedigree + age

Fitted party:
[1] root
|   [2] mass <= 26.3: n = 167
|       x(Intercept)     xglucose 
|        -9.95150963   0.05870786 
|   [3] mass > 26.3
|   |   [4] age <= 30: n = 304
|   |       x(Intercept)     xglucose 
|   |        -6.70558554   0.04683748 
|   |   [5] age > 30: n = 297
|   |       x(Intercept)     xglucose 
|   |        -2.77095386   0.02353582 

Number of inner nodes:    2
Number of terminal nodes: 3
Number of parameters per node: 2
Objective function: 355.4578
Model-based recursive partitioning (logit) 
-- Node 3 --

Estimated parameters:
x(Intercept)     xglucose 
 -4.61015031   0.03426267 

Objective function:
344.225

Parameter instability tests:
              pregnant  pressure  triceps   insulin      mass    pedigree
statistic 2.673912e+01 6.1757583 7.346804 7.8963977 9.1545915 17.96438828
p.value   4.434356e-04 0.9845137 0.922646 0.8700398 0.7033477  0.02646585
                   age
statistic 3.498466e+01
p.value   8.098640e-06

-- Node 4 --

Estimated parameters:
x(Intercept)     xglucose 
 -6.70558554   0.04683748 

Objective function:
140.4905

Parameter instability tests:
           pregnant  pressure  triceps   insulin      mass pedigree       age
statistic 4.3749991 9.4006532 7.661457 9.0583568 5.4287861 5.640420 6.3088818
p.value   0.9998989 0.6656073 0.893893 0.7168659 0.9967316 0.994611 0.9804133
1 2 3 4 5 6 
5 5 2 4 5 2 
> 
> 
> 
> cleanEx()

detaching ‘package:mlbench’

> nameEx("nodeapply")
> ### * nodeapply
> 
> flush(stderr()); flush(stdout())
> 
> ### Name: nodeapply
> ### Title: Apply Functions Over Nodes
> ### Aliases: nodeapply nodeapply.party nodeapply.partynode
> ### Keywords: tree
> 
> ### ** Examples
> 
> 
>     ## a tree as flat list structure
>     nodelist <- list(
+         # root node
+         list(id = 1L, split = partysplit(varid = 4L, breaks = 1.9),
+             kids = 2:3),
+         # V4 <= 1.9, terminal node
+         list(id = 2L, info = "terminal A"),
+         # V4 > 1.9
+         list(id = 3L, split = partysplit(varid = 5L, breaks = 1.7),
+             kids = c(4L, 7L)),
+         # V5 <= 1.7
+         list(id = 4L, split = partysplit(varid = 4L, breaks = 4.8),
+             kids = 5:6),
+         # V4 <= 4.8, terminal node
+         list(id = 5L, info = "terminal B"),
+         # V4 > 4.8, terminal node
+         list(id = 6L, info = "terminal C"),
+         # V5 > 1.7, terminal node
+         list(id = 7L, info = "terminal D")
+     )
> 
>     ## convert to a recursive structure
>     node <- as.partynode(nodelist)
> 
>     ## return root node 
>     nodeapply(node)
[[1]]
[1] root
|   [2] V4 <= 1.9 *
|   [3] V4 > 1.9
|   |   [4] V5 <= 1.7
|   |   |   [5] V4 <= 4.8 *
|   |   |   [6] V4 > 4.8 *
|   |   [7] V5 > 1.7 *

> 
>     ## return info slots of terminal nodes
>     nodeapply(node, ids = nodeids(node, terminal = TRUE), 
+         FUN = function(x) info_node(x))
[[1]]
[1] "terminal A"

[[2]]
[1] "terminal B"

[[3]]
[1] "terminal C"

[[4]]
[1] "terminal D"

> 
>     ## fit tree using rpart
>     library("rpart")
>     rp <- rpart(Kyphosis ~ Age + Number + Start, data = kyphosis)
> 
>     ## coerce to `constparty'
>     rpk <- as.party(rp)
> 
>     ## extract nodeids
>     nodeids(rpk)
[1] 1 2 3 4 5 6 7 8 9
>     unlist(nodeapply(node_party(rpk), ids = nodeids(rpk), 
+         FUN = id_node))
[1] 1 2 3 4 5 6 7 8 9
>     unlist(nodeapply(rpk, ids = nodeids(rpk), FUN = id_node))
1 2 3 4 5 6 7 8 9 
1 2 3 4 5 6 7 8 9 
> 
>     ## but root nodes of party objects always have id = 1
>     unlist(nodeapply(rpk, ids = nodeids(rpk), FUN = function(x) 
+         id_node(node_party(x)), by_node = FALSE))
1 2 3 4 5 6 7 8 9 
1 1 1 1 1 1 1 1 1 
> 
> 
> 
> cleanEx()

detaching ‘package:rpart’

> nameEx("nodeids")
> ### * nodeids
> 
> flush(stderr()); flush(stdout())
> 
> ### Name: nodeids
> ### Title: Extract Node Identifiers
> ### Aliases: nodeids nodeids.party nodeids.partynode get_paths
> ### Keywords: tree
> 
> ### ** Examples
> 
> 
>   ## a tree as flat list structure
>   nodelist <- list(
+       # root node
+       list(id = 1L, split = partysplit(varid = 4L, breaks = 1.9),
+           kids = 2:3),
+       # V4 <= 1.9, terminal node
+       list(id = 2L),
+       # V4 > 1.9
+       list(id = 3L, split = partysplit(varid = 1L, breaks = 1.7),
+           kids = c(4L, 7L)),
+       # V1 <= 1.7
+       list(id = 4L, split = partysplit(varid = 4L, breaks = 4.8),
+           kids = 5:6),
+       # V4 <= 4.8, terminal node
+       list(id = 5L),
+       # V4 > 4.8, terminal node
+       list(id = 6L),
+       # V1 > 1.7, terminal node
+       list(id = 7L)
+   )
> 
>   ## convert to a recursive structure
>   node <- as.partynode(nodelist)
> 
>   ## set up party object
>   data("iris")
>   tree <- party(node, data = iris, 
+       fitted = data.frame("(fitted)" = 
+                           fitted_node(node, data = iris),
+                           check.names = FALSE))
>   tree
[1] root
|   [2] Petal.Width <= 1.9: *
|   [3] Petal.Width > 1.9
|   |   [4] Sepal.Length <= 1.7
|   |   |   [5] Petal.Width <= 4.8: *
|   |   |   [6] Petal.Width > 4.8: *
|   |   [7] Sepal.Length > 1.7: *
>   
>   ### ids of all nodes
>   nodeids(tree)
[1] 1 2 3 4 5 6 7
> 
>   ### ids of all terminal nodes
>   nodeids(tree, terminal = TRUE)
[1] 2 5 6 7
> 
>   ### ids of terminal nodes in subtree with root [3]
>   nodeids(tree, from = 3, terminal = TRUE)
[1] 5 6 7
> 
>   ### get paths and extract all terminal nodes
>   tr <- unclass(node_party(tree))
>   lapply(get_paths(tree, nodeids(tree, terminal = TRUE)), 
+          function(path) tr[path])
[[1]]
[[1]]$kids
[[1]]$kids[[1]]
[2] root * 

[[1]]$kids[[2]]
[3] root
|   [4] V1 <= 1.7
|   |   [5] V4 <= 4.8 *
|   |   [6] V4 > 4.8 *
|   [7] V1 > 1.7 *


[[1]]$id
[1] 1


[[2]]
[[2]]$kids
[[2]]$kids[[1]]
[2] root * 

[[2]]$kids[[2]]
[3] root
|   [4] V1 <= 1.7
|   |   [5] V4 <= 4.8 *
|   |   [6] V4 > 4.8 *
|   [7] V1 > 1.7 *


[[2]]$split
$varid
[1] 4

$breaks
[1] 1.9

$index
NULL

$right
[1] TRUE

$prob
NULL

$info
NULL

attr(,"class")
[1] "partysplit"

[[2]]$kids
[[2]]$kids[[1]]
[2] root * 

[[2]]$kids[[2]]
[3] root
|   [4] V1 <= 1.7
|   |   [5] V4 <= 4.8 *
|   |   [6] V4 > 4.8 *
|   [7] V1 > 1.7 *


[[2]]$id
[1] 1

[[2]]$kids
[[2]]$kids[[1]]
[2] root * 

[[2]]$kids[[2]]
[3] root
|   [4] V1 <= 1.7
|   |   [5] V4 <= 4.8 *
|   |   [6] V4 > 4.8 *
|   [7] V1 > 1.7 *


[[2]]$id
[1] 1


[[3]]
[[3]]$kids
[[3]]$kids[[1]]
[2] root * 

[[3]]$kids[[2]]
[3] root
|   [4] V1 <= 1.7
|   |   [5] V4 <= 4.8 *
|   |   [6] V4 > 4.8 *
|   [7] V1 > 1.7 *


[[3]]$split
$varid
[1] 4

$breaks
[1] 1.9

$index
NULL

$right
[1] TRUE

$prob
NULL

$info
NULL

attr(,"class")
[1] "partysplit"

[[3]]$kids
[[3]]$kids[[1]]
[2] root * 

[[3]]$kids[[2]]
[3] root
|   [4] V1 <= 1.7
|   |   [5] V4 <= 4.8 *
|   |   [6] V4 > 4.8 *
|   [7] V1 > 1.7 *


[[3]]$id
[1] 1

[[3]]$kids
[[3]]$kids[[1]]
[2] root * 

[[3]]$kids[[2]]
[3] root
|   [4] V1 <= 1.7
|   |   [5] V4 <= 4.8 *
|   |   [6] V4 > 4.8 *
|   [7] V1 > 1.7 *


[[3]]$split
$varid
[1] 4

$breaks
[1] 1.9

$index
NULL

$right
[1] TRUE

$prob
NULL

$info
NULL

attr(,"class")
[1] "partysplit"


[[4]]
[[4]]$kids
[[4]]$kids[[1]]
[2] root * 

[[4]]$kids[[2]]
[3] root
|   [4] V1 <= 1.7
|   |   [5] V4 <= 4.8 *
|   |   [6] V4 > 4.8 *
|   [7] V1 > 1.7 *


[[4]]$split
$varid
[1] 4

$breaks
[1] 1.9

$index
NULL

$right
[1] TRUE

$prob
NULL

$info
NULL

attr(,"class")
[1] "partysplit"

[[4]]$kids
[[4]]$kids[[1]]
[2] root * 

[[4]]$kids[[2]]
[3] root
|   [4] V1 <= 1.7
|   |   [5] V4 <= 4.8 *
|   |   [6] V4 > 4.8 *
|   [7] V1 > 1.7 *


[[4]]$split
$varid
[1] 4

$breaks
[1] 1.9

$index
NULL

$right
[1] TRUE

$prob
NULL

$info
NULL

attr(,"class")
[1] "partysplit"


> 
> 
> 
> 
> cleanEx()
> nameEx("party-coercion")
> ### * party-coercion
> 
> flush(stderr()); flush(stdout())
> 
> ### Name: party-coercion
> ### Title: Coercion Functions
> ### Aliases: party-coercion as.party as.party.rpart as.party.Weka_tree
> ###   as.party.XMLNode as.constparty as.simpleparty as.simpleparty.party
> ###   as.simpleparty.simpleparty as.simpleparty.XMLNode
> ###   as.simpleparty.constparty pmmlTreeModel
> ### Keywords: tree
> 
> ### ** Examples
> 
> ## fit tree using rpart
> library("rpart")
> rp <- rpart(Kyphosis ~ Age + Number + Start, data = kyphosis)
> 
> ## coerce to `constparty'
> as.party(rp)

Model formula:
Kyphosis ~ Age + Number + Start

Fitted party:
[1] root
|   [2] Start >= 8.5
|   |   [3] Start >= 14.5: absent (n = 29, err = 0.0%)
|   |   [4] Start < 14.5
|   |   |   [5] Age < 55: absent (n = 12, err = 0.0%)
|   |   |   [6] Age >= 55
|   |   |   |   [7] Age >= 111: absent (n = 14, err = 14.3%)
|   |   |   |   [8] Age < 111: present (n = 7, err = 42.9%)
|   [9] Start < 8.5: present (n = 19, err = 42.1%)

Number of inner nodes:    4
Number of terminal nodes: 5
> 
> 
> 
> cleanEx()

detaching ‘package:rpart’

> nameEx("party-methods")
> ### * party-methods
> 
> flush(stderr()); flush(stdout())
> 
> ### Name: party-methods
> ### Title: Methods for Party Objects
> ### Aliases: party-methods length.party print.party print.simpleparty
> ###   print.constparty [.party [[.party depth.party width.party
> ###   getCall.party nodeprune nodeprune.party
> ### Keywords: tree
> 
> ### ** Examples
> 
> 
>     ## a tree as flat list structure
>     nodelist <- list(
+         # root node
+         list(id = 1L, split = partysplit(varid = 4L, breaks = 1.9), 
+             kids = 2:3),
+         # V4 <= 1.9, terminal node
+         list(id = 2L),
+         # V4 > 1.9
+         list(id = 3L, split = partysplit(varid = 5L, breaks = 1.7), 
+             kids = c(4L, 7L)),
+         # V5 <= 1.7
+         list(id = 4L, split = partysplit(varid = 4L, breaks = 4.8), 
+             kids = 5:6),
+         # V4 <= 4.8, terminal node
+         list(id = 5L),
+         # V4 > 4.8, terminal node
+         list(id = 6L),
+         # V5 > 1.7, terminal node
+         list(id = 7L)
+     )
> 
>     ## convert to a recursive structure
>     node <- as.partynode(nodelist)
> 
>     ## set up party object
>     data("iris")
>     tree <- party(node, data = iris, 
+         fitted = data.frame("(fitted)" = 
+             fitted_node(node, data = iris),
+             check.names = FALSE))
>     names(tree) <- paste("Node", nodeids(tree), sep = " ")
> 
>     ## number of kids in root node
>     length(tree)
[1] 7
> 
>     ## depth of tree
>     depth(tree)
[1] 3
> 
>     ## number of terminal nodes
>     width(tree)
[1] 4
> 
>     ## node number four
>     tree["Node 4"]
[Node 4] root
|   [Node 5] Petal.Width <= 4.8: *
|   [Node 6] Petal.Width > 4.8: *
>     tree[["Node 4"]]
[Node 4] root
|   [Node 5] Petal.Width <= 4.8: *
|   [Node 6] Petal.Width > 4.8: *
> 
> 
> 
> 
> cleanEx()
> nameEx("party-predict")
> ### * party-predict
> 
> flush(stderr()); flush(stdout())
> 
> ### Name: party-predict
> ### Title: Tree Predictions
> ### Aliases: party-predict predict.party predict_party
> ###   predict_party.default predict_party.constparty
> ###   predict_party.simpleparty
> ### Keywords: tree
> 
> ### ** Examples
> 
> 
>   ## fit tree using rpart
>   library("rpart")
>   rp <- rpart(skips ~ Opening + Solder + Mask + PadType + Panel,
+               data = solder, method = 'anova')
> 
>   ## coerce to `constparty'
>   pr <- as.party(rp)
> 
>   ## mean predictions
>   predict(pr, newdata = solder[c(3, 541, 640),])
       3      541      640 
1.030952 1.030952 1.030952 
> 
>   ## ecdf
>   predict(pr, newdata = solder[c(3, 541, 640),], type = "prob")
$`3`
Empirical CDF 
Call: ecdf(y)
 x[1:11] =      0,      1,      2,  ...,      9,     12

$`541`
Empirical CDF 
Call: ecdf(y)
 x[1:11] =      0,      1,      2,  ...,      9,     12

$`640`
Empirical CDF 
Call: ecdf(y)
 x[1:11] =      0,      1,      2,  ...,      9,     12

> 
>   ## terminal node identifiers
>   predict(pr, newdata = solder[c(3, 541, 640),], type = "node")
  3 541 640 
  3   3   3 
> 
>   ## median predictions
>   predict(pr, newdata = solder[c(3, 541, 640),], 
+           FUN = function(y, w = 1) median(y))
  3 541 640 
  0   0   0 
> 
> 
> 
> 
> cleanEx()

detaching ‘package:rpart’

> nameEx("party")
> ### * party
> 
> flush(stderr()); flush(stdout())
> 
> ### Name: party
> ### Title: Recursive Partytioning
> ### Aliases: party names.party names<-.party node_party is.constparty
> ###   is.simpleparty data_party data_party.default
> ### Keywords: tree
> 
> ### ** Examples
> 
> ### data ###
> ## artificial WeatherPlay data
> data("WeatherPlay", package = "partykit")
> str(WeatherPlay)
'data.frame':	14 obs. of  5 variables:
 $ outlook    : Factor w/ 3 levels "sunny","overcast",..: 1 1 2 3 3 3 2 1 1 3 ...
 $ temperature: num  85 80 83 70 68 65 64 72 69 75 ...
 $ humidity   : num  85 90 86 96 80 70 65 95 70 80 ...
 $ windy      : Factor w/ 2 levels "false","true": 1 2 1 1 1 2 2 1 1 1 ...
 $ play       : Factor w/ 2 levels "yes","no": 2 2 1 1 1 2 1 2 1 1 ...
> 
> 
> ### splits ###
> ## split in overcast, humidity, and windy
> sp_o <- partysplit(1L, index = 1:3)
> sp_h <- partysplit(3L, breaks = 75)
> sp_w <- partysplit(4L, index = 1:2)
> 
> ## query labels
> character_split(sp_o)
$name
[1] "V1"

$levels
[1] "(-Inf,1]" "(1,2]"    "(2, Inf]"

> 
> 
> ### nodes ###
> ## set up partynode structure
> pn <- partynode(1L, split = sp_o, kids = list(
+   partynode(2L, split = sp_h, kids = list(
+     partynode(3L, info = "yes"),
+     partynode(4L, info = "no"))),
+   partynode(5L, info = "yes"),
+   partynode(6L, split = sp_w, kids = list(
+     partynode(7L, info = "yes"),
+     partynode(8L, info = "no")))))
> pn
[1] root
|   [2] V1 in (-Inf,1]
|   |   [3] V3 <= 75 *
|   |   [4] V3 > 75 *
|   [5] V1 in (1,2] *
|   [6] V1 in (2, Inf]
|   |   [7] V4 <= 1 *
|   |   [8] V4 > 1 *
> 
> 
> ### tree ###
> ## party: associate recursive partynode structure with data
> py <- party(pn, WeatherPlay)
> py
[1] root
|   [2] outlook in sunny
|   |   [3] humidity <= 75: yes
|   |   [4] humidity > 75: no
|   [5] outlook in overcast: yes
|   [6] outlook in rainy
|   |   [7] windy in false: yes
|   |   [8] windy in true: no
> plot(py)
> 
> 
> ### variations ###
> ## tree stump
> n1 <- partynode(id = 1L, split = sp_o, kids = lapply(2L:4L, partynode))
> print(n1, data = WeatherPlay)
[1] root
|   [2] outlook in sunny *
|   [3] outlook in overcast *
|   [4] outlook in rainy *
> 
> ## query fitted nodes and kids ids
> fitted_node(n1, data = WeatherPlay)
 [1] 2 2 3 4 4 4 3 2 2 4 2 3 3 4
> kidids_node(n1, data = WeatherPlay)
 [1] 1 1 2 3 3 3 2 1 1 3 1 2 2 3
> 
> ## tree with full data sets
> t1 <- party(n1, data = WeatherPlay)
> 
> ## tree with empty data set
> party(n1, data = WeatherPlay[0, ])
[1] root
|   [2] outlook in sunny: *
|   [3] outlook in overcast: *
|   [4] outlook in rainy: *
> 
> ## constant-fit tree
> t2 <- party(n1, 
+   data = WeatherPlay,
+   fitted = data.frame(
+     "(fitted)" = fitted_node(n1, data = WeatherPlay),
+     "(response)" = WeatherPlay$play,
+     check.names = FALSE),
+   terms = terms(play ~ ., data = WeatherPlay),
+ )
> t2 <- as.constparty(t2)
> t2

Model formula:
play ~ outlook + temperature + humidity + windy

Fitted party:
[1] root
|   [2] outlook in sunny: no (n = 5, err = 40.0%)
|   [3] outlook in overcast: yes (n = 4, err = 0.0%)
|   [4] outlook in rainy: yes (n = 5, err = 40.0%)

Number of inner nodes:    1
Number of terminal nodes: 3
> plot(t2)
> 
> 
> 
> cleanEx()
> nameEx("partynode-methods")
> ### * partynode-methods
> 
> flush(stderr()); flush(stdout())
> 
> ### Name: partynode-methods
> ### Title: Methods for Node Objects
> ### Aliases: partynode-methods is.partynode as.partynode
> ###   as.partynode.partynode as.partynode.list as.list.partynode
> ###   length.partynode [.partynode [[.partynode is.terminal
> ###   is.terminal.partynode depth.partynode width width.partynode
> ###   print.partynode nodeprune.partynode
> ### Keywords: tree
> 
> ### ** Examples
> 
> ## a tree as flat list structure
> nodelist <- list(
+   # root node
+   list(id = 1L, split = partysplit(varid = 4L, breaks = 1.9), 
+       kids = 2:3),
+   # V4 <= 1.9, terminal node
+   list(id = 2L),
+   # V4 > 1.9
+   list(id = 3L, split = partysplit(varid = 1L, breaks = 1.7), 
+       kids = c(4L, 7L)),
+   # V1 <= 1.7
+   list(id = 4L, split = partysplit(varid = 4L, breaks = 4.8), 
+       kids = 5:6),
+   # V4 <= 4.8, terminal node
+   list(id = 5L),
+   # V4 > 4.8, terminal node
+   list(id = 6L),
+   # V1 > 1.7, terminal node
+   list(id = 7L)
+ )
> 
> ## convert to a recursive structure
> node <- as.partynode(nodelist)
> 
> ## print raw recursive structure without data
> print(node)
[1] root
|   [2] V4 <= 1.9 *
|   [3] V4 > 1.9
|   |   [4] V1 <= 1.7
|   |   |   [5] V4 <= 4.8 *
|   |   |   [6] V4 > 4.8 *
|   |   [7] V1 > 1.7 *
> 
> ## print tree along with the associated iris data
> data("iris", package = "datasets")
> print(node, data = iris)
[1] root
|   [2] Petal.Width <= 1.9 *
|   [3] Petal.Width > 1.9
|   |   [4] Sepal.Length <= 1.7
|   |   |   [5] Petal.Width <= 4.8 *
|   |   |   [6] Petal.Width > 4.8 *
|   |   [7] Sepal.Length > 1.7 *
> 
> ## print subtree
> print(node[2], data = iris)
[3] root
|   [4] Sepal.Length <= 1.7
|   |   [5] Petal.Width <= 4.8 *
|   |   [6] Petal.Width > 4.8 *
|   [7] Sepal.Length > 1.7 *
> 
> ## print subtree, with root node number one
> print(as.partynode(node[2], from = 1), data = iris)
[1] root
|   [2] Sepal.Length <= 1.7
|   |   [3] Petal.Width <= 4.8 *
|   |   [4] Petal.Width > 4.8 *
|   [5] Sepal.Length > 1.7 *
> 
> ## number of kids in root node
> length(node)
[1] 2
> 
> ## depth of tree
> depth(node)
[1] 3
> 
> ## number of terminal nodes
> width(node)
[1] 4
> 
> ## convert back to flat structure
> as.list(node)
[[1]]
[[1]]$id
[1] 1

[[1]]$split
$varid
[1] 4

$breaks
[1] 1.9

$index
NULL

$right
[1] TRUE

$prob
NULL

$info
NULL

attr(,"class")
[1] "partysplit"

[[1]]$kids
[1] 2 3


[[2]]
[[2]]$id
[1] 2

[[2]]$info
NULL


[[3]]
[[3]]$id
[1] 3

[[3]]$split
$varid
[1] 1

$breaks
[1] 1.7

$index
NULL

$right
[1] TRUE

$prob
NULL

$info
NULL

attr(,"class")
[1] "partysplit"

[[3]]$kids
[1] 4 7


[[4]]
[[4]]$id
[1] 4

[[4]]$split
$varid
[1] 4

$breaks
[1] 4.8

$index
NULL

$right
[1] TRUE

$prob
NULL

$info
NULL

attr(,"class")
[1] "partysplit"

[[4]]$kids
[1] 5 6


[[5]]
[[5]]$id
[1] 5

[[5]]$info
NULL


[[6]]
[[6]]$id
[1] 6

[[6]]$info
NULL


[[7]]
[[7]]$id
[1] 7

[[7]]$info
NULL


> 
> 
> 
> cleanEx()
> nameEx("partynode")
> ### * partynode
> 
> flush(stderr()); flush(stdout())
> 
> ### Name: partynode
> ### Title: Inner and Terminal Nodes
> ### Aliases: partynode kidids_node fitted_node id_node split_node
> ###   surrogates_node kids_node info_node formatinfo_node
> ### Keywords: tree
> 
> ### ** Examples
> 
> data("iris", package = "datasets")
> 
> ## a stump defined by a binary split in Sepal.Length
> stump <- partynode(id = 1L, 
+     split = partysplit(which(names(iris) == "Sepal.Length"),
+ 	breaks = 5),
+     kids = lapply(2:3, partynode))
> 
> ## textual representation
> print(stump, data = iris)  
[1] root
|   [2] Sepal.Length <= 5 *
|   [3] Sepal.Length > 5 *
> 
> ## list element number and node id of the two terminal nodes
> table(kidids_node(stump, iris), 
+     fitted_node(stump, data = iris))
   
      2   3
  1  32   0
  2   0 118
> 
> ## assign terminal nodes with probability 0.5
> ## to observations with missing `Sepal.Length'
> iris_NA <- iris
> iris_NA[sample(1:nrow(iris), 50), "Sepal.Length"] <- NA
> table(fitted_node(stump, data = iris_NA, 
+     obs = !complete.cases(iris_NA)))

 2  3 
23 27 
> 
> ## a stump defined by a primary split in `Sepal.Length'
> ## and a surrogate split in `Sepal.Width' which
> ## determines terminal nodes for observations with
> ## missing `Sepal.Length'
> stump <- partynode(id = 1L, 
+     split = partysplit(which(names(iris) == "Sepal.Length"),
+ 	breaks = 5),
+     kids = lapply(2:3, partynode),
+     surrogates = list(partysplit(
+ 	which(names(iris) == "Sepal.Width"), breaks = 3)))
> f <- fitted_node(stump, data = iris_NA, 
+     obs = !complete.cases(iris_NA))
> tapply(iris_NA$Sepal.Width[!complete.cases(iris_NA)], f, range)
$`2`
[1] 2.3 3.0

$`3`
[1] 3.1 4.2

> 
> 
> 
> 
> cleanEx()
> nameEx("partysplit")
> ### * partysplit
> 
> flush(stderr()); flush(stdout())
> 
> ### Name: partysplit
> ### Title: Binary and Multiway Splits
> ### Aliases: partysplit kidids_split character_split varid_split
> ###   breaks_split index_split right_split prob_split info_split
> ### Keywords: tree
> 
> ### ** Examples
> 
> data("iris", package = "datasets")
> 
> ## binary split in numeric variable `Sepal.Length'
> sl5 <- partysplit(which(names(iris) == "Sepal.Length"),
+     breaks = 5)
> character_split(sl5, data = iris)
$name
[1] "Sepal.Length"

$levels
[1] "<= 5" "> 5" 

> table(kidids_split(sl5, data = iris), iris$Sepal.Length <= 5)
   
    FALSE TRUE
  1     0   32
  2   118    0
> 
> ## multiway split in numeric variable `Sepal.Width', 
> ## higher values go to the first kid, smallest values 
> ## to the last kid
> sw23 <- partysplit(which(names(iris) == "Sepal.Width"),    
+     breaks = c(3, 3.5), index = 3:1)	
> character_split(sw23, data = iris)    
$name
[1] "Sepal.Width"

$levels
[1] "(3.5, Inf]" "(3,3.5]"    "(-Inf,3]"  

> table(kidids_split(sw23, data = iris), 
+     cut(iris$Sepal.Width, breaks = c(-Inf, 2, 3, Inf)))   
   
    (-Inf,2] (2,3] (3, Inf]
  1        0     0       19
  2        0     0       48
  3        1    82        0
> 
> ## binary split in factor `Species'
> sp <- partysplit(which(names(iris) == "Species"),
+     index = c(1L, 1L, 2L))
> character_split(sp, data = iris)
$name
[1] "Species"

$levels
[1] "setosa, versicolor" "virginica"         

> table(kidids_split(sp, data = iris), iris$Species)
   
    setosa versicolor virginica
  1     50         50         0
  2      0          0        50
> 
> ## multiway split in factor `Species'
> sp <- partysplit(which(names(iris) == "Species"), index = 1:3)
> character_split(sp, data = iris)
$name
[1] "Species"

$levels
[1] "setosa"     "versicolor" "virginica" 

> table(kidids_split(sp, data = iris), iris$Species)
   
    setosa versicolor virginica
  1     50          0         0
  2      0         50         0
  3      0          0        50
> 
> ## multiway split in numeric variable `Sepal.Width'
> sp <- partysplit(which(names(iris) == "Sepal.Width"), 
+     breaks = quantile(iris$Sepal.Width))
> character_split(sp, data = iris)
$name
[1] "Sepal.Width"

$levels
[1] "(-Inf,2]"   "(2,2.8]"    "(2.8,3]"    "(3,3.3]"    "(3.3,4.4]" 
[6] "(4.4, Inf]"

> 
> 
> 
> 
> cleanEx()
> nameEx("prune.modelparty")
> ### * prune.modelparty
> 
> flush(stderr()); flush(stdout())
> 
> ### Name: prune.modelparty
> ### Title: Post-Prune 'modelparty' Objects
> ### Aliases: prune.modelparty prune.lmtree
> 
> ### ** Examples
> 
> set.seed(29)
> n <- 1000
> d <- data.frame(
+   x = runif(n),
+   z = runif(n),
+   z_noise = factor(sample(1:3, size = n, replace = TRUE))
+ )
> d$y <- rnorm(n, mean = d$x * c(-1, 1)[(d$z > 0.7) + 1], sd = 3)
> 
> ## glm versus lm / logLik versus sum of squared residuals
> fmla <- y ~ x | z + z_noise
> lm_big <- lmtree(formula = fmla, data = d, maxdepth = 3, alpha = 1)
> glm_big <- glmtree(formula = fmla, data = d, maxdepth = 3, alpha = 1)
> 
> AIC(lm_big)
[1] 5129.346
> AIC(glm_big)
[1] 5126.784
> 
> ## load rpart for prune() generic
> ## (otherwise: use prune.modelparty directly)
> if (require("rpart")) {
+ 
+ ## pruning
+ lm_aic <- prune(lm_big, type = "AIC")
+ lm_bic <- prune(lm_big, type = "BIC")
+ 
+ width(lm_big)
+ width(lm_aic)
+ width(lm_bic)
+ 
+ glm_aic <- prune(glm_big, type = "AIC")
+ glm_bic <- prune(glm_big, type = "BIC")
+ 
+ width(glm_big)
+ width(glm_aic)
+ width(glm_bic)
+ 
+ }
Loading required package: rpart
[1] 2
> 
> 
> 
> cleanEx()

detaching ‘package:rpart’

> nameEx("varimp")
> ### * varimp
> 
> flush(stderr()); flush(stdout())
> 
> ### Name: varimp
> ### Title: Variable Importance
> ### Aliases: varimp varimp.constparty varimp.cforest
> ### Keywords: tree
> 
> ### ** Examples
> 
>     
>    set.seed(290875)
>    data("readingSkills", package = "party")
>    readingSkills.cf <- cforest(score ~ ., data = readingSkills, 
+                                mtry = 2, ntree = 50)
> 
>    # standard importance
>    varimp(readingSkills.cf)
nativeSpeaker           age      shoeSize 
     12.17150      65.18361      16.09479 
> 
>    # conditional importance, may take a while...
>    varimp(readingSkills.cf, conditional = TRUE)
nativeSpeaker           age      shoeSize 
   12.3017295    39.5830711     0.4435327 
> 
> 
> 
> 
> ### * <FOOTER>
> ###
> cleanEx()
> options(digits = 7L)
> base::cat("Time elapsed: ", proc.time() - base::get("ptime", pos = 'CheckExEnv'),"\n")
Time elapsed:  9.355 0.127 9.543 0 0 
> grDevices::dev.off()
null device 
          1 
> ###
> ### Local variables: ***
> ### mode: outline-minor ***
> ### outline-regexp: "\\(> \\)?### [*]+" ***
> ### End: ***
> quit('no')


==> anc/simulation/partykit/tests/bugfixes.R <==
suppressWarnings(RNGversion("3.5.2"))

set.seed(290875)

datLB <-
structure(list(Site = c(1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 
1L, 1L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 
3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 4L, 4L, 4L, 4L, 
4L, 4L, 4L, 4L, 5L, 5L, 5L, 5L, 5L, 5L, 6L, 6L, 6L, 6L, 6L, 6L, 
6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 
7L, 7L, 7L, 7L, 7L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 
8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 
9L, 9L, 9L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 2L, 
2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 3L, 3L, 3L, 
3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 
4L, 5L, 5L, 5L, 5L, 5L, 5L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 
6L, 6L, 6L, 6L, 6L, 6L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 
7L, 7L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 
8L, 8L, 8L, 8L, 8L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 
1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 2L, 2L, 2L, 2L, 
2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 3L, 3L, 3L, 3L, 3L, 3L, 
3L, 3L, 3L, 3L, 3L, 3L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 5L, 5L, 
5L, 5L, 5L, 5L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 
6L, 6L, 6L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 8L, 
8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 
8L, 8L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 1L, 1L, 1L, 
1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 
2L, 2L, 2L, 2L, 2L, 2L, 2L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 
3L, 3L, 3L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 5L, 5L, 5L, 5L, 5L, 
5L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 
7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 8L, 8L, 8L, 8L, 
8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 9L, 
9L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 1L, 1L, 1L, 1L, 1L, 1L, 
1L, 1L, 1L, 1L, 1L, 1L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 
2L, 2L, 2L, 2L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 
4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 5L, 5L, 5L, 5L, 5L, 5L, 6L, 6L, 
6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 7L, 7L, 7L, 
7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 
8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 9L, 9L, 9L, 9L, 
9L, 9L, 9L, 9L, 9L, 9L, 9L), ID = c(1.1, 2.1, 3.1, 4.1, 5.1, 
6.1, 7.1, 8.1, 9.1, 10.1, 11.1, 12.1, 1.2, 2.2, 3.2, 4.2, 5.2, 
6.2, 7.2, 8.2, 9.2, 10.2, 11.2, 12.2, 13.2, 14.2, 1.3, 2.3, 3.3, 
4.3, 5.3, 6.3, 7.3, 8.3, 9.3, 10.3, 11.3, 12.3, 1.4, 2.4, 3.4, 
4.4, 5.4, 6.4, 7.4, 8.4, 1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 1.6, 2.6, 
3.6, 4.6, 5.6, 6.6, 7.6, 8.6, 9.6, 10.6, 11.6, 12.6, 13.6, 14.6, 
15.6, 1.7, 2.7, 3.7, 4.7, 5.7, 6.7, 7.7, 8.7, 9.7, 10.7, 11.7, 
12.7, 1.8, 2.8, 3.8, 4.8, 5.8, 6.8, 7.8, 8.8, 9.8, 10.8, 11.8, 
12.8, 13.8, 14.8, 15.8, 16.8, 17.8, 18.8, 19.8, 1.9, 2.9, 3.9, 
4.9, 5.9, 6.9, 7.9, 8.9, 9.9, 10.9, 11.9, 1.1, 2.1, 3.1, 4.1, 
5.1, 6.1, 7.1, 8.1, 9.1, 10.1, 11.1, 12.1, 1.2, 2.2, 3.2, 4.2, 
5.2, 6.2, 7.2, 8.2, 9.2, 10.2, 11.2, 12.2, 13.2, 14.2, 1.3, 2.3, 
3.3, 4.3, 5.3, 6.3, 7.3, 8.3, 9.3, 10.3, 11.3, 12.3, 1.4, 2.4, 
3.4, 4.4, 5.4, 6.4, 7.4, 8.4, 1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 1.6, 
2.6, 3.6, 4.6, 5.6, 6.6, 7.6, 8.6, 9.6, 10.6, 11.6, 12.6, 13.6, 
14.6, 15.6, 1.7, 2.7, 3.7, 4.7, 5.7, 6.7, 7.7, 8.7, 9.7, 10.7, 
11.7, 12.7, 1.8, 2.8, 3.8, 4.8, 5.8, 6.8, 7.8, 8.8, 9.8, 10.8, 
11.8, 12.8, 13.8, 14.8, 15.8, 16.8, 17.8, 18.8, 19.8, 1.9, 2.9, 
3.9, 4.9, 5.9, 6.9, 7.9, 8.9, 9.9, 10.9, 11.9, 1.1, 2.1, 3.1, 
4.1, 5.1, 6.1, 7.1, 8.1, 9.1, 10.1, 11.1, 12.1, 1.2, 2.2, 3.2, 
4.2, 5.2, 6.2, 7.2, 8.2, 9.2, 10.2, 11.2, 12.2, 13.2, 14.2, 1.3, 
2.3, 3.3, 4.3, 5.3, 6.3, 7.3, 8.3, 9.3, 10.3, 11.3, 12.3, 1.4, 
2.4, 3.4, 4.4, 5.4, 6.4, 7.4, 8.4, 1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 
1.6, 2.6, 3.6, 4.6, 5.6, 6.6, 7.6, 8.6, 9.6, 10.6, 11.6, 12.6, 
13.6, 14.6, 15.6, 1.7, 2.7, 3.7, 4.7, 5.7, 6.7, 7.7, 8.7, 9.7, 
10.7, 11.7, 12.7, 1.8, 2.8, 3.8, 4.8, 5.8, 6.8, 7.8, 8.8, 9.8, 
10.8, 11.8, 12.8, 13.8, 14.8, 15.8, 16.8, 17.8, 18.8, 19.8, 1.9, 
2.9, 3.9, 4.9, 5.9, 6.9, 7.9, 8.9, 9.9, 10.9, 11.9, 1.1, 2.1, 
3.1, 4.1, 5.1, 6.1, 7.1, 8.1, 9.1, 10.1, 11.1, 12.1, 1.2, 2.2, 
3.2, 4.2, 5.2, 6.2, 7.2, 8.2, 9.2, 10.2, 11.2, 12.2, 13.2, 14.2, 
1.3, 2.3, 3.3, 4.3, 5.3, 6.3, 7.3, 8.3, 9.3, 10.3, 11.3, 12.3, 
1.4, 2.4, 3.4, 4.4, 5.4, 6.4, 7.4, 8.4, 1.5, 2.5, 3.5, 4.5, 5.5, 
6.5, 1.6, 2.6, 3.6, 4.6, 5.6, 6.6, 7.6, 8.6, 9.6, 10.6, 11.6, 
12.6, 13.6, 14.6, 15.6, 1.7, 2.7, 3.7, 4.7, 5.7, 6.7, 7.7, 8.7, 
9.7, 10.7, 11.7, 12.7, 1.8, 2.8, 3.8, 4.8, 5.8, 6.8, 7.8, 8.8, 
9.8, 10.8, 11.8, 12.8, 13.8, 14.8, 15.8, 16.8, 17.8, 18.8, 19.8, 
1.9, 2.9, 3.9, 4.9, 5.9, 6.9, 7.9, 8.9, 9.9, 10.9, 11.9, 1.1, 
2.1, 3.1, 4.1, 5.1, 6.1, 7.1, 8.1, 9.1, 10.1, 11.1, 12.1, 1.2, 
2.2, 3.2, 4.2, 5.2, 6.2, 7.2, 8.2, 9.2, 10.2, 11.2, 12.2, 13.2, 
14.2, 1.3, 2.3, 3.3, 4.3, 5.3, 6.3, 7.3, 8.3, 9.3, 10.3, 11.3, 
12.3, 1.4, 2.4, 3.4, 4.4, 5.4, 6.4, 7.4, 8.4, 1.5, 2.5, 3.5, 
4.5, 5.5, 6.5, 1.6, 2.6, 3.6, 4.6, 5.6, 6.6, 7.6, 8.6, 9.6, 10.6, 
11.6, 12.6, 13.6, 14.6, 15.6, 1.7, 2.7, 3.7, 4.7, 5.7, 6.7, 7.7, 
8.7, 9.7, 10.7, 11.7, 12.7, 1.8, 2.8, 3.8, 4.8, 5.8, 6.8, 7.8, 
8.8, 9.8, 10.8, 11.8, 12.8, 13.8, 14.8, 15.8, 16.8, 17.8, 18.8, 
19.8, 1.9, 2.9, 3.9, 4.9, 5.9, 6.9, 7.9, 8.9, 9.9, 10.9, 11.9
), Treat = structure(c(2L, 1L, 2L, 3L, 1L, 1L, 2L, 3L, 2L, 3L, 
1L, 3L, 3L, 2L, 1L, 2L, 1L, 3L, 1L, 3L, 2L, 3L, 1L, 2L, 3L, 2L, 
1L, 3L, 2L, 3L, 1L, 2L, 1L, 3L, 2L, 1L, 3L, 2L, 3L, 2L, 1L, 1L, 
3L, 2L, 3L, 1L, 1L, 3L, 2L, 1L, 2L, 3L, 3L, 1L, 2L, 2L, 1L, 3L, 
2L, 3L, 1L, 3L, 1L, 2L, 1L, 2L, 3L, 2L, 3L, 1L, 3L, 1L, 2L, 1L, 
3L, 2L, 1L, 3L, 2L, 3L, 1L, 2L, 2L, 1L, 3L, 1L, 2L, 3L, 3L, 1L, 
2L, 3L, 2L, 1L, 2L, 1L, 3L, 1L, 1L, 3L, 2L, 3L, 2L, 1L, 3L, 2L, 
1L, 1L, 2L, 2L, 1L, 2L, 3L, 1L, 1L, 2L, 3L, 2L, 3L, 1L, 3L, 3L, 
2L, 1L, 2L, 1L, 3L, 1L, 3L, 2L, 3L, 1L, 2L, 3L, 2L, 1L, 3L, 2L, 
3L, 1L, 2L, 1L, 3L, 2L, 1L, 3L, 2L, 3L, 2L, 1L, 1L, 3L, 2L, 3L, 
1L, 1L, 3L, 2L, 1L, 2L, 3L, 3L, 1L, 2L, 2L, 1L, 3L, 2L, 3L, 1L, 
3L, 1L, 2L, 1L, 2L, 3L, 2L, 3L, 1L, 3L, 1L, 2L, 1L, 3L, 2L, 1L, 
3L, 2L, 3L, 1L, 2L, 2L, 1L, 3L, 1L, 2L, 3L, 3L, 1L, 2L, 3L, 2L, 
1L, 2L, 1L, 3L, 1L, 1L, 3L, 2L, 3L, 2L, 1L, 3L, 2L, 1L, 1L, 2L, 
2L, 1L, 2L, 3L, 1L, 1L, 2L, 3L, 2L, 3L, 1L, 3L, 3L, 2L, 1L, 2L, 
1L, 3L, 1L, 3L, 2L, 3L, 1L, 2L, 3L, 2L, 1L, 3L, 2L, 3L, 1L, 2L, 
1L, 3L, 2L, 1L, 3L, 2L, 3L, 2L, 1L, 1L, 3L, 2L, 3L, 1L, 1L, 3L, 
2L, 1L, 2L, 3L, 3L, 1L, 2L, 2L, 1L, 3L, 2L, 3L, 1L, 3L, 1L, 2L, 
1L, 2L, 3L, 2L, 3L, 1L, 3L, 1L, 2L, 1L, 3L, 2L, 1L, 3L, 2L, 3L, 
1L, 2L, 2L, 1L, 3L, 1L, 2L, 3L, 3L, 1L, 2L, 3L, 2L, 1L, 2L, 1L, 
3L, 1L, 1L, 3L, 2L, 3L, 2L, 1L, 3L, 2L, 1L, 1L, 2L, 2L, 1L, 2L, 
3L, 1L, 1L, 2L, 3L, 2L, 3L, 1L, 3L, 3L, 2L, 1L, 2L, 1L, 3L, 1L, 
3L, 2L, 3L, 1L, 2L, 3L, 2L, 1L, 3L, 2L, 3L, 1L, 2L, 1L, 3L, 2L, 
1L, 3L, 2L, 3L, 2L, 1L, 1L, 3L, 2L, 3L, 1L, 1L, 3L, 2L, 1L, 2L, 
3L, 3L, 1L, 2L, 2L, 1L, 3L, 2L, 3L, 1L, 3L, 1L, 2L, 1L, 2L, 3L, 
2L, 3L, 1L, 3L, 1L, 2L, 1L, 3L, 2L, 1L, 3L, 2L, 3L, 1L, 2L, 2L, 
1L, 3L, 1L, 2L, 3L, 3L, 1L, 2L, 3L, 2L, 1L, 2L, 1L, 3L, 1L, 1L, 
3L, 2L, 3L, 2L, 1L, 3L, 2L, 1L, 1L, 2L, 2L, 1L, 2L, 3L, 1L, 1L, 
2L, 3L, 2L, 3L, 1L, 3L, 3L, 2L, 1L, 2L, 1L, 3L, 1L, 3L, 2L, 3L, 
1L, 2L, 3L, 2L, 1L, 3L, 2L, 3L, 1L, 2L, 1L, 3L, 2L, 1L, 3L, 2L, 
3L, 2L, 1L, 1L, 3L, 2L, 3L, 1L, 1L, 3L, 2L, 1L, 2L, 3L, 3L, 1L, 
2L, 2L, 1L, 3L, 2L, 3L, 1L, 3L, 1L, 2L, 1L, 2L, 3L, 2L, 3L, 1L, 
3L, 1L, 2L, 1L, 3L, 2L, 1L, 3L, 2L, 3L, 1L, 2L, 2L, 1L, 3L, 1L, 
2L, 3L, 3L, 1L, 2L, 3L, 2L, 1L, 2L, 1L, 3L, 1L, 1L, 3L, 2L, 3L, 
2L, 1L, 3L, 2L, 1L, 1L, 2L), .Label = c("10000U", "5000U", "Placebo"
), class = "factor"), Age = c(65L, 70L, 64L, 59L, 76L, 59L, 72L, 
40L, 52L, 47L, 57L, 47L, 70L, 49L, 59L, 64L, 45L, 66L, 49L, 54L, 
47L, 31L, 53L, 61L, 40L, 67L, 54L, 41L, 66L, 68L, 41L, 77L, 41L, 
56L, 46L, 46L, 47L, 35L, 58L, 62L, 73L, 52L, 53L, 69L, 55L, 52L, 
51L, 56L, 65L, 35L, 43L, 61L, 43L, 64L, 57L, 60L, 44L, 41L, 51L, 
57L, 42L, 48L, 57L, 39L, 67L, 39L, 69L, 54L, 67L, 58L, 72L, 65L, 
68L, 75L, 26L, 36L, 72L, 54L, 64L, 39L, 54L, 48L, 83L, 74L, 41L, 
65L, 79L, 63L, 63L, 34L, 42L, 57L, 68L, 51L, 51L, 61L, 42L, 73L, 
57L, 59L, 57L, 68L, 55L, 46L, 79L, 43L, 50L, 39L, 57L, 65L, 70L, 
64L, 59L, 76L, 59L, 72L, 40L, 52L, 47L, 57L, 47L, 70L, 49L, 59L, 
64L, 45L, 66L, 49L, 54L, 47L, 31L, 53L, 61L, 40L, 67L, 54L, 41L, 
66L, 68L, 41L, 77L, 41L, 56L, 46L, 46L, 47L, 35L, 58L, 62L, 73L, 
52L, 53L, 69L, 55L, 52L, 51L, 56L, 65L, 35L, 43L, 61L, 43L, 64L, 
57L, 60L, 44L, 41L, 51L, 57L, 42L, 48L, 57L, 39L, 67L, 39L, 69L, 
54L, 67L, 58L, 72L, 65L, 68L, 75L, 26L, 36L, 72L, 54L, 64L, 39L, 
54L, 48L, 83L, 74L, 41L, 65L, 79L, 63L, 63L, 34L, 42L, 57L, 68L, 
51L, 51L, 61L, 42L, 73L, 57L, 59L, 57L, 68L, 55L, 46L, 79L, 43L, 
50L, 39L, 57L, 65L, 70L, 64L, 59L, 76L, 59L, 72L, 40L, 52L, 47L, 
57L, 47L, 70L, 49L, 59L, 64L, 45L, 66L, 49L, 54L, 47L, 31L, 53L, 
61L, 40L, 67L, 54L, 41L, 66L, 68L, 41L, 77L, 41L, 56L, 46L, 46L, 
47L, 35L, 58L, 62L, 73L, 52L, 53L, 69L, 55L, 52L, 51L, 56L, 65L, 
35L, 43L, 61L, 43L, 64L, 57L, 60L, 44L, 41L, 51L, 57L, 42L, 48L, 
57L, 39L, 67L, 39L, 69L, 54L, 67L, 58L, 72L, 65L, 68L, 75L, 26L, 
36L, 72L, 54L, 64L, 39L, 54L, 48L, 83L, 74L, 41L, 65L, 79L, 63L, 
63L, 34L, 42L, 57L, 68L, 51L, 51L, 61L, 42L, 73L, 57L, 59L, 57L, 
68L, 55L, 46L, 79L, 43L, 50L, 39L, 57L, 65L, 70L, 64L, 59L, 76L, 
59L, 72L, 40L, 52L, 47L, 57L, 47L, 70L, 49L, 59L, 64L, 45L, 66L, 
49L, 54L, 47L, 31L, 53L, 61L, 40L, 67L, 54L, 41L, 66L, 68L, 41L, 
77L, 41L, 56L, 46L, 46L, 47L, 35L, 58L, 62L, 73L, 52L, 53L, 69L, 
55L, 52L, 51L, 56L, 65L, 35L, 43L, 61L, 43L, 64L, 57L, 60L, 44L, 
41L, 51L, 57L, 42L, 48L, 57L, 39L, 67L, 39L, 69L, 54L, 67L, 58L, 
72L, 65L, 68L, 75L, 26L, 36L, 72L, 54L, 64L, 39L, 54L, 48L, 83L, 
74L, 41L, 65L, 79L, 63L, 63L, 34L, 42L, 57L, 68L, 51L, 51L, 61L, 
42L, 73L, 57L, 59L, 57L, 68L, 55L, 46L, 79L, 43L, 50L, 39L, 57L, 
65L, 70L, 64L, 59L, 76L, 59L, 72L, 40L, 52L, 47L, 57L, 47L, 70L, 
49L, 59L, 64L, 45L, 66L, 49L, 54L, 47L, 31L, 53L, 61L, 40L, 67L, 
54L, 41L, 66L, 68L, 41L, 77L, 41L, 56L, 46L, 46L, 47L, 35L, 58L, 
62L, 73L, 52L, 53L, 69L, 55L, 52L, 51L, 56L, 65L, 35L, 43L, 61L, 
43L, 64L, 57L, 60L, 44L, 41L, 51L, 57L, 42L, 48L, 57L, 39L, 67L, 
39L, 69L, 54L, 67L, 58L, 72L, 65L, 68L, 75L, 26L, 36L, 72L, 54L, 
64L, 39L, 54L, 48L, 83L, 74L, 41L, 65L, 79L, 63L, 63L, 34L, 42L, 
57L, 68L, 51L, 51L, 61L, 42L, 73L, 57L, 59L, 57L, 68L, 55L, 46L, 
79L, 43L, 50L, 39L, 57L), W0 = c(32L, 60L, 44L, 53L, 53L, 49L, 
42L, 34L, 41L, 27L, 48L, 34L, 49L, 46L, 56L, 59L, 62L, 50L, 42L, 
53L, 67L, 44L, 65L, 56L, 30L, 47L, 50L, 34L, 39L, 43L, 46L, 52L, 
38L, 33L, 28L, 34L, 39L, 29L, 52L, 52L, 54L, 52L, 47L, 44L, 42L, 
42L, 44L, 60L, 60L, 50L, 38L, 44L, 54L, 54L, 56L, 51L, 53L, 36L, 
59L, 49L, 50L, 46L, 55L, 46L, 34L, 57L, 41L, 49L, 42L, 31L, 50L, 
35L, 38L, 53L, 42L, 53L, 46L, 50L, 43L, 46L, 41L, 33L, 36L, 33L, 
37L, 24L, 42L, 30L, 42L, 49L, 58L, 26L, 37L, 40L, 33L, 41L, 46L, 
40L, 40L, 61L, 35L, 58L, 49L, 52L, 45L, 67L, 57L, 63L, 53L, 32L, 
60L, 44L, 53L, 53L, 49L, 42L, 34L, 41L, 27L, 48L, 34L, 49L, 46L, 
56L, 59L, 62L, 50L, 42L, 53L, 67L, 44L, 65L, 56L, 30L, 47L, 50L, 
34L, 39L, 43L, 46L, 52L, 38L, 33L, 28L, 34L, 39L, 29L, 52L, 52L, 
54L, 52L, 47L, 44L, 42L, 42L, 44L, 60L, 60L, 50L, 38L, 44L, 54L, 
54L, 56L, 51L, 53L, 36L, 59L, 49L, 50L, 46L, 55L, 46L, 34L, 57L, 
41L, 49L, 42L, 31L, 50L, 35L, 38L, 53L, 42L, 53L, 46L, 50L, 43L, 
46L, 41L, 33L, 36L, 33L, 37L, 24L, 42L, 30L, 42L, 49L, 58L, 26L, 
37L, 40L, 33L, 41L, 46L, 40L, 40L, 61L, 35L, 58L, 49L, 52L, 45L, 
67L, 57L, 63L, 53L, 32L, 60L, 44L, 53L, 53L, 49L, 42L, 34L, 41L, 
27L, 48L, 34L, 49L, 46L, 56L, 59L, 62L, 50L, 42L, 53L, 67L, 44L, 
65L, 56L, 30L, 47L, 50L, 34L, 39L, 43L, 46L, 52L, 38L, 33L, 28L, 
34L, 39L, 29L, 52L, 52L, 54L, 52L, 47L, 44L, 42L, 42L, 44L, 60L, 
60L, 50L, 38L, 44L, 54L, 54L, 56L, 51L, 53L, 36L, 59L, 49L, 50L, 
46L, 55L, 46L, 34L, 57L, 41L, 49L, 42L, 31L, 50L, 35L, 38L, 53L, 
42L, 53L, 46L, 50L, 43L, 46L, 41L, 33L, 36L, 33L, 37L, 24L, 42L, 
30L, 42L, 49L, 58L, 26L, 37L, 40L, 33L, 41L, 46L, 40L, 40L, 61L, 
35L, 58L, 49L, 52L, 45L, 67L, 57L, 63L, 53L, 32L, 60L, 44L, 53L, 
53L, 49L, 42L, 34L, 41L, 27L, 48L, 34L, 49L, 46L, 56L, 59L, 62L, 
50L, 42L, 53L, 67L, 44L, 65L, 56L, 30L, 47L, 50L, 34L, 39L, 43L, 
46L, 52L, 38L, 33L, 28L, 34L, 39L, 29L, 52L, 52L, 54L, 52L, 47L, 
44L, 42L, 42L, 44L, 60L, 60L, 50L, 38L, 44L, 54L, 54L, 56L, 51L, 
53L, 36L, 59L, 49L, 50L, 46L, 55L, 46L, 34L, 57L, 41L, 49L, 42L, 
31L, 50L, 35L, 38L, 53L, 42L, 53L, 46L, 50L, 43L, 46L, 41L, 33L, 
36L, 33L, 37L, 24L, 42L, 30L, 42L, 49L, 58L, 26L, 37L, 40L, 33L, 
41L, 46L, 40L, 40L, 61L, 35L, 58L, 49L, 52L, 45L, 67L, 57L, 63L, 
53L, 32L, 60L, 44L, 53L, 53L, 49L, 42L, 34L, 41L, 27L, 48L, 34L, 
49L, 46L, 56L, 59L, 62L, 50L, 42L, 53L, 67L, 44L, 65L, 56L, 30L, 
47L, 50L, 34L, 39L, 43L, 46L, 52L, 38L, 33L, 28L, 34L, 39L, 29L, 
52L, 52L, 54L, 52L, 47L, 44L, 42L, 42L, 44L, 60L, 60L, 50L, 38L, 
44L, 54L, 54L, 56L, 51L, 53L, 36L, 59L, 49L, 50L, 46L, 55L, 46L, 
34L, 57L, 41L, 49L, 42L, 31L, 50L, 35L, 38L, 53L, 42L, 53L, 46L, 
50L, 43L, 46L, 41L, 33L, 36L, 33L, 37L, 24L, 42L, 30L, 42L, 49L, 
58L, 26L, 37L, 40L, 33L, 41L, 46L, 40L, 40L, 61L, 35L, 58L, 49L, 
52L, 45L, 67L, 57L, 63L, 53L), Fem = c(1L, 1L, 1L, 1L, 1L, 1L, 
0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 0L, 
1L, 0L, 0L, 0L, 1L, 1L, 0L, 1L, 1L, 0L, 0L, 0L, 1L, 1L, 1L, 0L, 
0L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 1L, 1L, 1L, 1L, 0L, 0L, 0L, 1L, 
0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 
1L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 1L, 0L, 0L, 1L, 0L, 0L, 1L, 
0L, 0L, 1L, 1L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 1L, 0L, 0L, 0L, 1L, 
1L, 1L, 1L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 
0L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 0L, 0L, 
0L, 1L, 1L, 0L, 1L, 1L, 0L, 0L, 0L, 1L, 1L, 1L, 0L, 0L, 1L, 1L, 
1L, 1L, 0L, 0L, 1L, 1L, 1L, 1L, 1L, 0L, 0L, 0L, 1L, 0L, 1L, 1L, 
1L, 1L, 1L, 1L, 1L, 0L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 
1L, 1L, 1L, 0L, 1L, 1L, 1L, 0L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 1L, 
1L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 1L, 0L, 0L, 0L, 1L, 1L, 1L, 1L, 
0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 0L, 1L, 1L, 
1L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 0L, 0L, 0L, 1L, 1L, 
0L, 1L, 1L, 0L, 0L, 0L, 1L, 1L, 1L, 0L, 0L, 1L, 1L, 1L, 1L, 0L, 
0L, 1L, 1L, 1L, 1L, 1L, 0L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 
1L, 1L, 0L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 
0L, 1L, 1L, 1L, 0L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 1L, 1L, 0L, 0L, 
0L, 0L, 1L, 1L, 0L, 1L, 0L, 0L, 0L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 
0L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 
0L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 0L, 0L, 0L, 1L, 1L, 0L, 1L, 1L, 
0L, 0L, 0L, 1L, 1L, 1L, 0L, 0L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 1L, 
1L, 1L, 1L, 0L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 
0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 
1L, 0L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 1L, 1L, 0L, 0L, 0L, 0L, 1L, 
1L, 0L, 1L, 0L, 0L, 0L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 0L, 1L, 1L, 
1L, 1L, 1L, 1L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 
1L, 1L, 1L, 0L, 1L, 0L, 0L, 0L, 1L, 1L, 0L, 1L, 1L, 0L, 0L, 0L, 
1L, 1L, 1L, 0L, 0L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 1L, 1L, 1L, 1L, 
0L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 0L, 0L, 1L, 
0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 1L, 0L, 0L, 
1L, 0L, 0L, 1L, 0L, 0L, 1L, 1L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 1L, 
0L, 0L, 0L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 0L), Week = c(2L, 2L, 
2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 
2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 
2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 
2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 
2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 
2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 
2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 4L, 4L, 4L, 4L, 4L, 
4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 
4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 
4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 
4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 
4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 
4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 
4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 
8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 
8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 
8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 
8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 
8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 
8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 
8L, 8L, 8L, 8L, 8L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 
12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 
12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 
12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 
12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 
12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 
12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 
12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 
12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 16L, 16L, 16L, 16L, 
16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 
16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 
16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 
16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 
16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 
16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 
16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 
16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 
16L), Total = c(30L, 26L, 20L, 61L, 35L, 34L, 32L, 33L, 32L, 
10L, 41L, 19L, 47L, 35L, 44L, 48L, 60L, 53L, 42L, 56L, 64L, 40L, 
58L, 54L, 33L, NA, 43L, 29L, 41L, 31L, 26L, 44L, 19L, 38L, 16L, 
23L, 37L, 42L, 55L, 30L, 52L, 44L, 45L, 34L, 39L, 14L, 34L, 57L, 
53L, 50L, 27L, NA, 53L, 32L, 55L, 50L, 56L, 29L, 53L, 50L, 38L, 
48L, 34L, 44L, 31L, 48L, 40L, 25L, 30L, 18L, 27L, 24L, 25L, 40L, 
48L, 45L, 47L, 42L, 24L, 39L, 30L, 27L, 15L, 32L, NA, 29L, 23L, 
22L, 46L, 25L, 46L, 26L, NA, 24L, 10L, 50L, NA, 28L, 16L, 52L, 
21L, 38L, 45L, 46L, 46L, 63L, NA, 51L, 38L, 24L, 27L, 23L, 64L, 
48L, 43L, 32L, 21L, 34L, 31L, 32L, 21L, 44L, 45L, 48L, 56L, 60L, 
52L, 43L, 52L, 65L, 32L, 55L, 52L, 25L, 54L, 51L, 27L, 33L, 29L, 
29L, 47L, 20L, 40L, 11L, 16L, 39L, 35L, 51L, 43L, 52L, 33L, 41L, 
29L, 38L, 9L, 32L, 53L, 55L, NA, 16L, 46L, 51L, 40L, 44L, 50L, 
47L, 24L, 45L, 48L, 42L, 46L, 26L, 47L, 25L, 50L, 42L, 30L, 40L, 
23L, 43L, 34L, 21L, 38L, 26L, 52L, 45L, 52L, 17L, 25L, 44L, 25L, 
16L, 31L, NA, 18L, 30L, 21L, 41L, 30L, 46L, 27L, 23L, 25L, 13L, 
22L, 41L, 29L, 18L, 61L, 29L, 50L, 36L, 36L, 33L, 71L, 36L, 46L, 
NA, 37L, 41L, 26L, 62L, 49L, 48L, 43L, 27L, 35L, 32L, 35L, 24L, 
48L, 49L, 54L, 55L, 64L, 57L, 33L, 54L, 64L, 36L, NA, 48L, 29L, 
43L, 46L, 21L, 39L, 28L, 33L, 50L, 27L, 48L, 7L, 15L, 39L, 24L, 
52L, 45L, 54L, 54L, 45L, 28L, 47L, 9L, 35L, 52L, 62L, 46L, 19L, 
26L, 56L, 52L, 50L, 56L, 53L, 32L, 44L, 56L, 43L, 57L, 40L, 50L, 
NA, 50L, 38L, 41L, 43L, 26L, 32L, 28L, 33L, 44L, 37L, 51L, 45L, 
60L, 37L, 15L, 46L, 30L, 17L, 27L, NA, 20L, 36L, 25L, 43L, 49L, 
50L, 22L, 18L, 37L, 16L, 28L, 41L, 30L, 25L, 68L, 30L, 53L, NA, 
NA, 44L, 66L, 23L, 50L, 33L, 39L, 65L, 35L, NA, 41L, 48L, 42L, 
32L, 37L, 6L, 57L, 28L, 44L, 53L, 49L, 57L, 67L, 61L, 37L, 55L, 
62L, 42L, 56L, 52L, 32L, 46L, 49L, 22L, 37L, 33L, 45L, 50L, 29L, 
49L, 13L, 17L, 45L, 29L, 54L, 47L, 51L, 46L, 43L, 35L, 39L, 16L, 
54L, 53L, 67L, 50L, 23L, 30L, 39L, 42L, 53L, 59L, 51L, 45L, 50L, 
49L, 42L, 57L, 49L, 46L, NA, 50L, 50L, 41L, 36L, 33L, 40L, 34L, 
42L, 47L, 37L, 52L, 50L, 54L, 36L, 21L, 46L, 28L, 22L, 49L, NA, 
25L, 41L, 26L, 49L, 55L, 56L, 38L, 34L, NA, 32L, 34L, 58L, 37L, 
33L, 59L, 35L, 47L, 40L, 45L, 46L, 68L, NA, 50L, 36L, 36L, 67L, 
35L, NA, 51L, 51L, 46L, 38L, 36L, 14L, 51L, 28L, 44L, 56L, 60L, 
58L, 66L, 54L, 43L, 51L, 64L, 43L, 60L, 53L, 32L, 50L, 53L, 22L, 
37L, 38L, 56L, 49L, 32L, 44L, 21L, 29L, 43L, 42L, 57L, 46L, 57L, 
47L, 41L, 41L, 39L, 33L, 53L, 58L, NA, 57L, 26L, 34L, 9L, 47L, 
52L, 53L, 51L, 36L, 48L, 57L, 46L, 49L, 47L, 51L, NA, 49L, 56L, 
31L, 45L, 41L, 47L, 28L, 53L, 53L, 43L, 53L, 52L, 59L, 38L, 25L, 
44L, 30L, 41L, 60L, NA, 41L, 43L, 33L, 54L, 58L, 60L, 35L, 36L, 
38L, 16L, 36L, 53L, 44L, 48L, 71L, 48L, 59L, 52L, 54L, 48L, 71L, 
52L, 54L, 51L)), .Names = c("Site", "ID", "Treat", "Age", "W0", 
"Fem", "Week", "Total"), class = "data.frame", row.names = c(NA, 
-545L))


library("partykit")
library("rpart")

fac <- c(1,3,6)
for(j in 1:length(fac)) datLB[,fac[j]] <- as.factor(datLB[,fac[j]])
dat <- subset(datLB,Week==16)
dat <- na.omit(dat)
fit <- rpart(Total ~ Site + Treat + Age + W0, 
             method = "anova", data = dat)
f <- as.party(fit)
plot(f,tp_args = list(id = FALSE))
f[10]$node$split

### factors with empty levels in learning sample
library("mlbench")
data("Vowel")
ct <- ctree(V2 ~ V1, data = Vowel[1:200,]) ### only levels 1:4 in V1
try(p1 <- predict(ct, newdata = Vowel)) ### 14 levels in V1

### deal with empty levels for teststat = "quad" by
### removing elements of the teststatistic with zero variance
### reported by Wei-Yin Loh <loh@stat.wisc.edu>
tdata <-
structure(list(ytrain = structure(c(3L, 7L, 3L, 2L, 1L, 6L, 2L, 
1L, 1L, 2L, 1L, 2L, 3L, 3L, 2L, 1L, 2L, 6L, 2L, 4L, 6L, 1L, 2L, 
3L, 7L, 6L, 4L, 6L, 2L, 2L, 1L, 2L, 6L, 1L, 7L, 1L, 3L, 6L, 2L, 
1L, 7L, 2L, 7L, 2L, 3L, 2L, 1L, 1L, 3L, 1L, 6L, 2L, 2L, 2L, 2L, 
2L, 1L, 1L, 6L, 6L, 7L, 2L, 2L, 2L, 2L, 2L, 1L, 3L, 6L, 5L, 1L, 
1L, 4L, 7L, 2L, 3L, 3L, 3L, 1L, 8L, 1L, 6L, 2L, 8L, 3L, 4L, 6L, 
2L, 7L, 3L, 6L, 6L, 1L, 1L, 2L, 6L, 3L, 3L, 1L, 2L, 3L, 1L, 2L, 
7L, 2L, 3L, 6L, 2L, 5L, 2L, 2L, 2L, 1L, 3L, 3L, 7L, 3L, 2L, 3L, 
3L, 1L, 6L, 1L, 1L, 1L, 7L, 1L, 3L, 7L, 6L, 1L, 3L, 3L, 6L, 4L, 
2L, 3L, 2L, 8L, 3L, 4L, 2L, 2L, 2L, 3L, 2L, 2L, 2L, 3L, 4L, 6L, 
4L, 8L, 2L, 2L, 3L, 3L, 2L, 3L, 6L, 2L, 1L, 2L, 2L, 7L, 2L, 1L, 
1L, 7L, 2L, 7L, 6L, 6L, 6L), .Label = c("0", "1", "2", "3", "4", 
"5", "6", "7"), class = "factor"), landmass = c(5L, 3L, 4L, 6L, 
3L, 4L, 1L, 2L, 2L, 6L, 3L, 1L, 5L, 5L, 1L, 3L, 1L, 4L, 1L, 5L, 
4L, 2L, 1L, 5L, 3L, 4L, 5L, 4L, 4L, 1L, 4L, 1L, 4L, 2L, 5L, 2L, 
4L, 4L, 6L, 1L, 1L, 3L, 3L, 3L, 4L, 1L, 1L, 2L, 4L, 1L, 4L, 4L, 
3L, 2L, 6L, 3L, 3L, 2L, 4L, 4L, 3L, 3L, 3L, 3L, 1L, 6L, 1L, 4L, 
4L, 2L, 1L, 1L, 5L, 3L, 3L, 6L, 5L, 5L, 3L, 5L, 3L, 4L, 1L, 5L, 
5L, 5L, 4L, 6L, 5L, 5L, 4L, 4L, 3L, 3L, 4L, 4L, 5L, 5L, 3L, 6L, 
4L, 1L, 6L, 5L, 1L, 4L, 4L, 6L, 5L, 3L, 1L, 6L, 1L, 4L, 4L, 5L, 
5L, 3L, 5L, 5L, 2L, 6L, 2L, 2L, 6L, 3L, 1L, 5L, 3L, 4L, 4L, 5L, 
4L, 4L, 5L, 6L, 4L, 4L, 5L, 5L, 5L, 1L, 1L, 1L, 4L, 2L, 3L, 3L, 
5L, 5L, 4L, 5L, 4L, 6L, 2L, 4L, 5L, 1L, 5L, 4L, 3L, 2L, 1L, 1L, 
5L, 6L, 3L, 2L, 5L, 6L, 3L, 4L, 4L, 4L), zone = c(1L, 1L, 1L, 
3L, 1L, 2L, 4L, 3L, 3L, 2L, 1L, 4L, 1L, 1L, 4L, 1L, 4L, 1L, 4L, 
1L, 2L, 3L, 4L, 1L, 1L, 4L, 1L, 2L, 1L, 4L, 4L, 4L, 1L, 3L, 1L, 
4L, 2L, 2L, 3L, 4L, 4L, 1L, 1L, 1L, 1L, 4L, 4L, 3L, 1L, 4L, 1L, 
1L, 4L, 3L, 2L, 1L, 1L, 4L, 2L, 4L, 1L, 1L, 4L, 1L, 4L, 1L, 4L, 
4L, 4L, 4L, 4L, 4L, 1L, 1L, 4L, 2L, 1L, 1L, 4L, 1L, 1L, 4L, 4L, 
1L, 1L, 1L, 1L, 1L, 1L, 1L, 2L, 4L, 1L, 1L, 2L, 2L, 1L, 1L, 1L, 
1L, 4L, 4L, 1L, 1L, 4L, 4L, 2L, 2L, 1L, 1L, 4L, 2L, 4L, 1L, 1L, 
1L, 1L, 1L, 1L, 1L, 4L, 2L, 3L, 3L, 1L, 1L, 4L, 1L, 1L, 2L, 1L, 
1L, 4L, 4L, 1L, 2L, 1L, 2L, 1L, 1L, 1L, 4L, 4L, 4L, 1L, 4L, 1L, 
1L, 1L, 1L, 2L, 1L, 1L, 2L, 4L, 1L, 1L, 4L, 1L, 1L, 4L, 3L, 4L, 
4L, 1L, 2L, 1L, 4L, 1L, 3L, 1L, 2L, 2L, 2L), area = c(648L, 29L, 
2388L, 0L, 0L, 1247L, 0L, 2777L, 2777L, 7690L, 84L, 19L, 1L, 
143L, 0L, 31L, 23L, 113L, 0L, 47L, 600L, 8512L, 0L, 6L, 111L, 
274L, 678L, 28L, 474L, 9976L, 4L, 0L, 623L, 757L, 9561L, 1139L, 
2L, 342L, 0L, 51L, 115L, 9L, 128L, 43L, 22L, 0L, 49L, 284L, 1001L, 
21L, 28L, 1222L, 1L, 12L, 18L, 337L, 547L, 91L, 268L, 10L, 108L, 
249L, 0L, 132L, 0L, 0L, 109L, 246L, 36L, 215L, 28L, 112L, 1L, 
93L, 103L, 1904L, 1648L, 435L, 70L, 21L, 301L, 323L, 11L, 372L, 
98L, 181L, 583L, 0L, 236L, 10L, 30L, 111L, 0L, 3L, 587L, 118L, 
333L, 0L, 0L, 0L, 1031L, 1973L, 1L, 1566L, 0L, 447L, 783L, 0L, 
140L, 41L, 0L, 268L, 128L, 1267L, 925L, 121L, 195L, 324L, 212L, 
804L, 76L, 463L, 407L, 1285L, 300L, 313L, 9L, 11L, 237L, 26L, 
0L, 2150L, 196L, 72L, 1L, 30L, 637L, 1221L, 99L, 288L, 66L, 0L, 
0L, 0L, 2506L, 63L, 450L, 41L, 185L, 36L, 945L, 514L, 57L, 1L, 
5L, 164L, 781L, 0L, 84L, 236L, 245L, 178L, 0L, 9363L, 22402L, 
15L, 0L, 912L, 333L, 3L, 256L, 905L, 753L, 391L), population = c(16L, 
3L, 20L, 0L, 0L, 7L, 0L, 28L, 28L, 15L, 8L, 0L, 0L, 90L, 0L, 
10L, 0L, 3L, 0L, 1L, 1L, 119L, 0L, 0L, 9L, 7L, 35L, 4L, 8L, 24L, 
0L, 0L, 2L, 11L, 1008L, 28L, 0L, 2L, 0L, 2L, 10L, 1L, 15L, 5L, 
0L, 0L, 6L, 8L, 47L, 5L, 0L, 31L, 0L, 0L, 1L, 5L, 54L, 0L, 1L, 
1L, 17L, 61L, 0L, 10L, 0L, 0L, 8L, 6L, 1L, 1L, 6L, 4L, 5L, 11L, 
0L, 157L, 39L, 14L, 3L, 4L, 57L, 7L, 2L, 118L, 2L, 6L, 17L, 0L, 
3L, 3L, 1L, 1L, 0L, 0L, 9L, 6L, 13L, 0L, 0L, 0L, 2L, 77L, 0L, 
2L, 0L, 20L, 12L, 0L, 16L, 14L, 0L, 2L, 3L, 5L, 56L, 18L, 9L, 
4L, 1L, 84L, 2L, 3L, 3L, 14L, 48L, 36L, 3L, 0L, 22L, 5L, 0L, 
9L, 6L, 3L, 3L, 0L, 5L, 29L, 39L, 2L, 15L, 0L, 0L, 0L, 20L, 0L, 
8L, 6L, 10L, 18L, 18L, 49L, 2L, 0L, 1L, 7L, 45L, 0L, 1L, 13L, 
56L, 3L, 0L, 231L, 274L, 0L, 0L, 15L, 60L, 0L, 22L, 28L, 6L, 
8L), language = structure(c(10L, 6L, 8L, 1L, 6L, 10L, 1L, 2L, 
2L, 1L, 4L, 1L, 8L, 6L, 1L, 6L, 1L, 3L, 1L, 10L, 10L, 6L, 1L, 
10L, 5L, 3L, 10L, 10L, 3L, 1L, 6L, 1L, 10L, 2L, 7L, 2L, 3L, 10L, 
1L, 2L, 2L, 6L, 5L, 6L, 3L, 1L, 2L, 2L, 8L, 2L, 10L, 10L, 6L, 
1L, 1L, 9L, 3L, 3L, 10L, 1L, 4L, 4L, 1L, 6L, 1L, 1L, 2L, 3L, 
6L, 1L, 3L, 2L, 7L, 9L, 6L, 10L, 6L, 8L, 1L, 10L, 6L, 3L, 1L, 
9L, 8L, 10L, 10L, 1L, 10L, 8L, 10L, 10L, 4L, 4L, 10L, 10L, 10L, 
10L, 10L, 10L, 8L, 2L, 10L, 10L, 1L, 8L, 10L, 10L, 10L, 6L, 6L, 
1L, 2L, 3L, 10L, 10L, 8L, 6L, 8L, 6L, 2L, 1L, 2L, 2L, 10L, 5L, 
2L, 8L, 6L, 10L, 6L, 8L, 3L, 1L, 7L, 1L, 10L, 6L, 10L, 8L, 10L, 
1L, 1L, 1L, 8L, 6L, 6L, 4L, 8L, 7L, 10L, 10L, 3L, 10L, 1L, 8L, 
9L, 1L, 8L, 10L, 1L, 2L, 1L, 1L, 5L, 6L, 6L, 2L, 10L, 1L, 6L, 
10L, 10L, 10L), .Label = c("1", "2", "3", "4", "5", "6", "7", 
"8", "9", "10"), class = "factor"), bars = c(0L, 0L, 2L, 0L, 
3L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 3L, 3L, 0L, 0L, 0L, 0L, 
0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 3L, 2L, 1L, 0L, 1L, 0L, 0L, 0L, 
0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
0L, 0L, 0L, 0L, 3L, 3L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 3L, 3L, 
1L, 0L, 2L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 3L, 0L, 3L, 3L, 0L, 0L, 
0L, 0L, 0L, 0L, 0L, 0L, 2L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 2L, 0L, 
0L, 3L, 0L, 3L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 3L, 0L, 
0L, 0L, 0L, 1L, 0L, 0L, 0L, 3L, 0L, 0L, 0L, 0L, 3L, 3L, 0L, 0L, 
3L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 2L, 0L, 0L, 5L, 0L, 0L, 0L, 0L, 
0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 
0L, 0L, 2L, 0L, 0L, 0L, 0L, 0L, 3L, 0L), stripes = c(3L, 0L, 
0L, 0L, 0L, 2L, 1L, 3L, 3L, 0L, 3L, 3L, 0L, 0L, 0L, 0L, 2L, 0L, 
0L, 0L, 5L, 0L, 0L, 0L, 3L, 2L, 0L, 0L, 0L, 0L, 2L, 0L, 0L, 2L, 
0L, 3L, 0L, 0L, 0L, 5L, 5L, 0L, 0L, 0L, 0L, 0L, 0L, 3L, 3L, 3L, 
3L, 3L, 0L, 0L, 0L, 0L, 0L, 0L, 3L, 5L, 3L, 3L, 1L, 9L, 0L, 0L, 
0L, 0L, 2L, 0L, 0L, 3L, 0L, 3L, 0L, 2L, 3L, 3L, 0L, 2L, 0L, 0L, 
0L, 0L, 3L, 0L, 5L, 0L, 3L, 2L, 0L, 11L, 2L, 3L, 2L, 3L, 14L, 
0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 5L, 3L, 0L, 3L, 1L, 0L, 3L, 
3L, 0L, 5L, 3L, 0L, 2L, 0L, 0L, 0L, 3L, 0L, 0L, 2L, 5L, 0L, 0L, 
0L, 3L, 0L, 0L, 3L, 2L, 0L, 0L, 3L, 0L, 3L, 0L, 0L, 0L, 0L, 3L, 
5L, 0L, 0L, 3L, 0L, 0L, 5L, 5L, 0L, 0L, 0L, 0L, 0L, 3L, 6L, 0L, 
9L, 0L, 13L, 0L, 0L, 0L, 3L, 0L, 0L, 3L, 0L, 0L, 7L), colours = c(5L, 
3L, 3L, 5L, 3L, 3L, 3L, 2L, 3L, 3L, 2L, 3L, 2L, 2L, 3L, 3L, 8L, 
2L, 6L, 4L, 3L, 4L, 6L, 4L, 5L, 3L, 3L, 3L, 3L, 2L, 5L, 6L, 5L, 
3L, 2L, 3L, 2L, 3L, 4L, 3L, 3L, 3L, 3L, 2L, 4L, 6L, 3L, 3L, 4L, 
2L, 4L, 3L, 3L, 6L, 7L, 2L, 3L, 3L, 3L, 4L, 3L, 3L, 3L, 2L, 3L, 
7L, 2L, 3L, 4L, 5L, 2L, 2L, 6L, 3L, 3L, 2L, 3L, 4L, 3L, 2L, 3L, 
3L, 3L, 2L, 4L, 2L, 4L, 4L, 3L, 4L, 4L, 3L, 3L, 3L, 3L, 3L, 4L, 
3L, 3L, 3L, 2L, 4L, 2L, 3L, 7L, 2L, 5L, 3L, 3L, 3L, 3L, 3L, 2L, 
3L, 2L, 3L, 4L, 3L, 3L, 2L, 3L, 4L, 6L, 2L, 4L, 2L, 3L, 2L, 7L, 
4L, 4L, 2L, 3L, 3L, 2L, 4L, 2L, 5L, 4L, 4L, 4L, 5L, 4L, 4L, 4L, 
4L, 2L, 2L, 4L, 3L, 4L, 3L, 4L, 2L, 3L, 2L, 2L, 6L, 4L, 5L, 3L, 
3L, 6L, 3L, 2L, 4L, 4L, 7L, 2L, 3L, 4L, 4L, 4L, 5L), red = c(1L, 
1L, 1L, 1L, 1L, 1L, 0L, 0L, 0L, 1L, 1L, 0L, 1L, 1L, 0L, 1L, 1L, 
1L, 1L, 1L, 0L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 
1L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 
0L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 0L, 1L, 
1L, 0L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 
1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 
1L, 1L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 1L, 1L, 0L, 
0L, 0L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 
1L, 1L, 0L, 1L, 0L, 1L, 0L, 0L, 1L, 1L, 1L, 0L, 1L, 0L, 0L, 1L, 
1L, 0L, 1L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 
0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L), green = c(1L, 
0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 
1L, 1L, 0L, 0L, 1L, 1L, 0L, 1L, 1L, 0L, 1L, 1L, 0L, 1L, 1L, 1L, 
0L, 0L, 0L, 1L, 1L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 1L, 0L, 0L, 0L, 
0L, 1L, 1L, 0L, 1L, 1L, 0L, 0L, 0L, 1L, 1L, 0L, 0L, 0L, 0L, 1L, 
1L, 0L, 1L, 1L, 1L, 0L, 0L, 1L, 1L, 0L, 0L, 1L, 1L, 1L, 0L, 1L, 
1L, 1L, 0L, 1L, 0L, 1L, 0L, 0L, 1L, 1L, 0L, 0L, 0L, 1L, 1L, 0L, 
1L, 0L, 0L, 1L, 1L, 0L, 0L, 1L, 1L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 
1L, 1L, 0L, 1L, 0L, 1L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 
1L, 1L, 1L, 1L, 1L, 0L, 1L, 0L, 1L, 0L, 0L, 1L, 1L, 0L, 1L, 1L, 
1L, 0L, 0L, 1L, 0L, 1L, 0L, 1L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 0L, 
0L, 1L, 0L, 0L, 1L, 0L, 1L, 0L, 0L, 0L, 1L, 1L, 1L), blue = c(0L, 
0L, 0L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 0L, 1L, 0L, 0L, 1L, 0L, 1L, 
0L, 1L, 0L, 1L, 1L, 1L, 0L, 1L, 0L, 1L, 0L, 0L, 0L, 0L, 1L, 1L, 
1L, 0L, 1L, 0L, 0L, 1L, 1L, 1L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 0L, 
1L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 0L, 0L, 1L, 0L, 
1L, 1L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 1L, 0L, 0L, 0L, 0L, 1L, 0L, 
0L, 0L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 
0L, 0L, 1L, 0L, 0L, 1L, 1L, 1L, 0L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 
0L, 0L, 1L, 0L, 1L, 0L, 0L, 1L, 0L, 1L, 0L, 1L, 0L, 1L, 0L, 1L, 
0L, 0L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 1L, 0L, 
0L, 1L, 0L, 0L, 1L, 1L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 
1L, 1L, 1L, 0L, 0L, 0L, 1L, 0L, 1L, 1L, 0L, 0L, 0L), gold = c(1L, 
1L, 0L, 1L, 1L, 1L, 0L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 1L, 1L, 1L, 
0L, 1L, 0L, 0L, 1L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 
0L, 1L, 1L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 1L, 1L, 
0L, 0L, 1L, 0L, 1L, 1L, 0L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 0L, 1L, 
1L, 0L, 1L, 1L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
0L, 1L, 0L, 0L, 1L, 0L, 1L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 1L, 
0L, 0L, 0L, 1L, 0L, 0L, 1L, 1L, 0L, 1L, 1L, 0L, 0L, 0L, 0L, 0L, 
0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 1L, 0L, 0L, 0L, 1L, 
1L, 1L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 1L, 1L, 1L, 1L, 0L, 
1L, 1L, 0L, 0L, 0L, 1L, 0L, 1L, 0L, 0L, 0L, 0L, 1L, 0L, 1L, 0L, 
1L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 0L, 1L), white = c(1L, 
0L, 1L, 1L, 0L, 0L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 0L, 0L, 0L, 1L, 
0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 0L, 1L, 0L, 1L, 1L, 
1L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 
1L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 0L, 0L, 1L, 1L, 0L, 
1L, 1L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 
1L, 0L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 0L, 1L, 
1L, 1L, 1L, 0L, 1L, 1L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 
1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 
0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 
1L, 0L, 1L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 
1L, 1L, 1L, 0L, 0L, 1L, 1L, 0L, 1L, 1L, 0L, 0L, 1L), black = c(1L, 
1L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 1L, 1L, 
0L, 1L, 1L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 
0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 
0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 0L, 0L, 
0L, 0L, 0L, 1L, 1L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 
0L, 1L, 0L, 1L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 
0L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 
0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 
1L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 1L, 1L, 0L, 1L, 
0L, 0L, 0L, 1L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 1L, 1L, 0L, 
0L, 0L, 0L, 0L, 1L, 1L, 1L, 0L, 0L, 0L, 0L, 1L, 1L), orange = c(0L, 
0L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 
0L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 
0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
1L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 
0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 
1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 1L, 
0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 
0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 
0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 1L, 1L, 0L), mainhue = structure(c(5L, 
7L, 5L, 2L, 4L, 7L, 8L, 2L, 2L, 2L, 7L, 2L, 7L, 5L, 2L, 4L, 2L, 
5L, 7L, 6L, 2L, 5L, 2L, 4L, 7L, 7L, 7L, 7L, 4L, 7L, 4L, 2L, 4L, 
7L, 7L, 4L, 5L, 7L, 2L, 2L, 2L, 8L, 8L, 7L, 2L, 5L, 2L, 4L, 1L, 
2L, 5L, 5L, 8L, 2L, 2L, 8L, 8L, 8L, 5L, 7L, 4L, 1L, 8L, 2L, 4L, 
2L, 2L, 4L, 4L, 5L, 1L, 2L, 2L, 7L, 2L, 7L, 7L, 7L, 8L, 8L, 8L, 
8L, 5L, 8L, 1L, 7L, 7L, 7L, 7L, 7L, 2L, 7L, 7L, 7L, 7L, 7L, 7L, 
7L, 7L, 2L, 5L, 5L, 2L, 7L, 2L, 7L, 4L, 2L, 3L, 7L, 8L, 2L, 2L, 
6L, 5L, 2L, 7L, 7L, 7L, 5L, 7L, 1L, 7L, 7L, 2L, 8L, 7L, 3L, 7L, 
7L, 5L, 5L, 5L, 5L, 8L, 5L, 2L, 6L, 8L, 7L, 4L, 5L, 2L, 5L, 7L, 
7L, 2L, 7L, 7L, 7L, 5L, 7L, 5L, 7L, 7L, 7L, 7L, 2L, 5L, 4L, 7L, 
8L, 8L, 8L, 7L, 7L, 4L, 7L, 7L, 7L, 7L, 5L, 5L, 5L), .Label = c("black", 
"blue", "brown", "gold", "green", "orange", "red", "white"), class = "factor"), 
    circles = c(0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 1L, 0L, 0L, 1L, 0L, 1L, 4L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 
    1L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 
    0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 
    0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 2L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 1L, 0L, 
    0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L), crosses = c(0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    1L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 
    1L, 0L, 0L, 0L, 0L, 0L, 1L, 1L, 2L, 1L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 1L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 2L, 0L, 
    0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 0L, 0L, 
    0L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L), saltires = c(0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    1L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 
    0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 
    0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L), quarters = c(0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 
    0L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 1L, 0L, 1L, 0L, 
    0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 1L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 
    0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 
    0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 4L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 1L, 0L, 
    0L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 
    0L, 0L, 0L, 0L), sunstars = c(1L, 1L, 1L, 0L, 0L, 1L, 0L, 
    0L, 1L, 6L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 22L, 
    0L, 0L, 1L, 1L, 14L, 3L, 1L, 0L, 1L, 4L, 1L, 1L, 5L, 0L, 
    4L, 1L, 15L, 0L, 1L, 0L, 0L, 0L, 1L, 10L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 7L, 
    0L, 0L, 0L, 1L, 0L, 0L, 5L, 0L, 0L, 0L, 0L, 0L, 3L, 0L, 1L, 
    0L, 0L, 0L, 1L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 
    1L, 1L, 0L, 0L, 1L, 1L, 0L, 4L, 1L, 0L, 1L, 1L, 1L, 2L, 0L, 
    6L, 4L, 0L, 0L, 0L, 1L, 1L, 0L, 0L, 1L, 2L, 5L, 1L, 0L, 4L, 
    0L, 1L, 0L, 2L, 0L, 2L, 0L, 1L, 0L, 5L, 5L, 1L, 0L, 0L, 1L, 
    0L, 2L, 0L, 0L, 0L, 1L, 0L, 0L, 2L, 1L, 0L, 0L, 1L, 0L, 0L, 
    1L, 1L, 0L, 0L, 0L, 0L, 1L, 0L, 50L, 1L, 0L, 0L, 7L, 1L, 
    5L, 1L, 0L, 0L, 1L), crescent = c(0L, 0L, 1L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    1L, 1L, 0L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 
    1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L), triangle = c(0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 1L, 0L, 1L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 
    0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 
    0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 0L, 1L, 0L, 
    0L, 0L, 1L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 1L, 1L, 
    0L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    1L), icon = c(1L, 0L, 0L, 1L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 1L, 0L, 1L, 0L, 1L, 0L, 0L, 0L, 1L, 1L, 1L, 0L, 
    1L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 
    1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 
    0L, 0L, 0L, 0L, 1L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 
    0L, 1L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 
    1L, 1L, 0L, 0L, 1L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 
    0L, 0L, 1L, 1L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 
    1L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 
    0L, 1L, 0L, 1L, 0L, 1L, 1L, 0L, 0L, 0L, 1L, 0L, 1L), animate = c(0L, 
    1L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    1L, 0L, 1L, 1L, 0L, 0L, 1L, 1L, 1L, 0L, 1L, 0L, 0L, 1L, 1L, 
    1L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 1L, 
    0L, 0L, 1L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 1L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 1L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    1L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 1L, 
    0L, 1L, 0L, 0L, 0L, 1L, 1L, 1L), text = c(0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 
    0L, 0L, 1L, 1L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 
    0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 
    0L, 0L, 0L, 0L, 1L, 1L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 
    0L, 0L, 0L, 0L, 0L), topleft = structure(c(1L, 6L, 4L, 2L, 
    2L, 6L, 7L, 2L, 2L, 7L, 6L, 2L, 7L, 4L, 2L, 1L, 6L, 4L, 7L, 
    5L, 2L, 4L, 7L, 7L, 7L, 6L, 2L, 7L, 4L, 6L, 6L, 7L, 2L, 2L, 
    6L, 3L, 4L, 6L, 7L, 2L, 2L, 7L, 7L, 6L, 7L, 4L, 2L, 3L, 6L, 
    2L, 4L, 4L, 7L, 7L, 7L, 7L, 2L, 2L, 4L, 6L, 1L, 1L, 7L, 2L, 
    6L, 6L, 2L, 6L, 6L, 1L, 1L, 2L, 7L, 6L, 2L, 6L, 4L, 6L, 4L, 
    2L, 4L, 6L, 3L, 7L, 1L, 6L, 1L, 6L, 6L, 6L, 4L, 2L, 2L, 6L, 
    7L, 1L, 2L, 6L, 7L, 2L, 4L, 4L, 2L, 6L, 7L, 6L, 4L, 2L, 2L, 
    6L, 7L, 7L, 2L, 5L, 4L, 2L, 6L, 6L, 6L, 7L, 7L, 6L, 6L, 6L, 
    2L, 7L, 6L, 7L, 2L, 6L, 4L, 4L, 4L, 4L, 6L, 2L, 2L, 5L, 7L, 
    6L, 3L, 4L, 2L, 2L, 6L, 4L, 2L, 6L, 6L, 2L, 4L, 6L, 6L, 7L, 
    7L, 6L, 6L, 7L, 6L, 1L, 7L, 7L, 7L, 2L, 6L, 1L, 3L, 3L, 6L, 
    2L, 2L, 4L, 4L, 4L), .Label = c("black", "blue", "gold", 
    "green", "orange", "red", "white"), class = "factor"), botright = structure(c(5L, 
    7L, 8L, 7L, 7L, 1L, 2L, 2L, 2L, 2L, 7L, 2L, 7L, 5L, 2L, 7L, 
    7L, 5L, 7L, 7L, 2L, 5L, 2L, 4L, 7L, 5L, 7L, 8L, 4L, 7L, 5L, 
    2L, 4L, 7L, 7L, 7L, 5L, 7L, 2L, 2L, 2L, 8L, 7L, 7L, 5L, 5L, 
    2L, 7L, 1L, 2L, 7L, 7L, 8L, 2L, 2L, 8L, 7L, 7L, 2L, 5L, 4L, 
    4L, 7L, 2L, 7L, 7L, 2L, 5L, 5L, 5L, 7L, 2L, 2L, 5L, 2L, 8L, 
    7L, 1L, 6L, 2L, 7L, 5L, 4L, 8L, 5L, 7L, 5L, 2L, 7L, 7L, 2L, 
    7L, 7L, 2L, 5L, 5L, 8L, 7L, 7L, 2L, 5L, 7L, 2L, 7L, 2L, 7L, 
    4L, 2L, 2L, 2L, 8L, 2L, 2L, 5L, 5L, 2L, 1L, 7L, 5L, 5L, 8L, 
    1L, 2L, 7L, 7L, 7L, 7L, 3L, 7L, 5L, 5L, 5L, 7L, 2L, 8L, 5L, 
    2L, 2L, 8L, 1L, 4L, 7L, 2L, 5L, 1L, 5L, 2L, 7L, 1L, 7L, 2L, 
    7L, 5L, 7L, 8L, 7L, 7L, 2L, 1L, 7L, 7L, 8L, 8L, 7L, 7L, 5L, 
    8L, 7L, 7L, 7L, 7L, 5L, 3L, 5L), .Label = c("black", "blue", 
    "brown", "gold", "green", "orange", "red", "white"), class = "factor")), .Names = c("ytrain", 
"landmass", "zone", "area", "population", "language", "bars", 
"stripes", "colours", "red", "green", "blue", "gold", "white", 
"black", "orange", "mainhue", "circles", "crosses", "saltires", 
"quarters", "sunstars", "crescent", "triangle", "icon", "animate", 
"text", "topleft", "botright"), row.names = c(NA, -174L), class = "data.frame")
tdata$language <-  factor(tdata$language)
tdata$ytrain <- factor(tdata$ytrain)

### was: error
model <- ctree(ytrain ~ ., data = tdata, 
    control = ctree_control(testtype = "Univariate", splitstat = "maximum"))

library("coin")
### check against coin (independence_test automatically
### removes empty levels)
p <- info_node(node_party(model))$criterion["p.value",]
p[is.na(p)] <- 0
p2 <- sapply(names(p), function(n)
    pvalue(independence_test(ytrain ~ .,
    data = tdata[, c("ytrain", n)], teststat = "quad")))
stopifnot(max(abs(p - p2)) < sqrt(.Machine$double.eps))

p <- info_node(node_party(model[2]))$criterion["p.value",]
p[is.na(p)] <- 0
p2 <- sapply(names(p), function(n)
    pvalue(independence_test(ytrain ~ .,
    data = tdata[tdata$language != "8", c("ytrain", n)], 
    teststat = "quad")))
stopifnot(max(abs(p - p2)) < sqrt(.Machine$double.eps))

p <- info_node(node_party(model[3]))$criterion["p.value",]
p[is.na(p)] <- 0
p2 <- sapply(names(p), function(n)
    pvalue(independence_test(ytrain ~ .,
    data = tdata[!(tdata$language %in% c("2", "4", "8")), 
                 c("ytrain", n)], 
    teststat = "quad")))
stopifnot(max(abs(p - p2)) < sqrt(.Machine$double.eps))

### check coersion of constparties to simpleparties
### containing terminal nodes without corresponding observations
## create party
data("WeatherPlay", package = "partykit")
py <- party(
  partynode(1L,
    split = partysplit(1L, index = 1:3),
    kids = list(
      partynode(2L,
        split = partysplit(3L, breaks = 75),
        kids = list(
          partynode(3L, info = "yes"),
          partynode(4L, info = "no"))),
      partynode(5L, 
        split = partysplit(3L, breaks = 20),
        kids = list(
          partynode(6L, info = "no"),
          partynode(7L, info = "yes"))),
      partynode(8L,
        split = partysplit(4L, index = 1:2),
        kids = list(
          partynode(9L, info = "yes"),
          partynode(10L, info = "no"))))),
  WeatherPlay)
names(py) <- LETTERS[nodeids(py)]

pn <- node_party(py)
cp <- party(pn,
  data = WeatherPlay,
  fitted = data.frame(
    "(fitted)" = fitted_node(pn, data = WeatherPlay),
    "(response)" = WeatherPlay$play,
    check.names = FALSE),
  terms = terms(play ~ ., data = WeatherPlay),
)
print(cp)
cp <- as.constparty(cp)

nd <- data.frame(outlook = factor("overcast", levels = levels(WeatherPlay$outlook)), 
                 humidity = 10, temperature = 10, windy = "yes")
try(predict(cp, type = "node", newdata = nd))
try(predict(cp, type = "response", newdata = nd))
as.simpleparty(cp)
print(cp)

### scores
y <- gl(3, 10, ordered = TRUE)
x <- rnorm(length(y))  
x <- ordered(cut(x, 3))
d <- data.frame(y = y, x = x)

### partykit with scores
ct11 <- partykit::ctree(y ~ x, data = d) 
ct12 <- partykit::ctree(y ~ x, data = d, 
                        scores = list(y = c(1, 4, 5)))
ct13 <- partykit::ctree(y ~ x, data = d, 
                        scores = list(y = c(1, 4, 5), x = c(1, 5, 6)))

### party with scores
ct21 <- party::ctree(y ~ x, data = d) 
ct22 <- party::ctree(y ~ x, data = d, 
                     scores = list(y = c(1, 4, 5)))
ct23 <- party::ctree(y ~ x, data = d, 
                     scores = list(y = c(1, 4, 5), x = c(1, 5, 6)))

stopifnot(all.equal(ct11$node$info$p.value, 
          1 - ct21@tree$criterion$criterion, check.attr = FALSE))
stopifnot(all.equal(ct12$node$info$p.value, 
          1 - ct22@tree$criterion$criterion, check.attr = FALSE))
stopifnot(all.equal(ct13$node$info$p.value, 
          1 - ct23@tree$criterion$criterion, check.attr = FALSE))

### ytrafo
y <- runif(100, max = 3)
x <- rnorm(length(y))
d <- data.frame(y = y, x = x)

### partykit with scores
ct11 <- partykit::ctree(y ~ x, data = d)
ct12 <- partykit::ctree(y ~ x, data = d,
                        ytrafo = list(y = sqrt))

### party with scores
ct21 <- party::ctree(y ~ x, data = d)
f <- function(data) coin::trafo(data, numeric_trafo = sqrt)
ct22 <- party::ctree(y ~ x, data = d,
                     ytrafo = f)

stopifnot(all.equal(ct11$node$info$p.value,
          1 - ct21@tree$criterion$criterion, check.attr = FALSE))
stopifnot(all.equal(ct12$node$info$p.value,
          1 - ct22@tree$criterion$criterion, check.attr = FALSE))


### spotted by Peter Philip Stephensen (DREAM) <PSP@dreammodel.dk>
### splits x >= max(x) where possible in partykit::ctree
library("partykit")
nAge <- 30
d <- data.frame(Age=rep(1:nAge,2),y=c(rep(1,nAge),rep(0,nAge)), 
                n = rep(0,2*nAge))
ntot <- 100
alpha <- .5
d[d$y==1,]$n = floor(ntot * alpha * d[d$y==1,]$Age / nAge)
d[d$y==0,]$n = ntot - d[d$y==1,]$n
d$n <- as.integer(d$n)
ctrl <- partykit::ctree_control(maxdepth=3, minbucket = min(d$n) + 1)
tree <- partykit::ctree(y ~ Age, weights=n, data=d, control=ctrl)
tree

(w1 <- predict(tree, type = "node"))

(ct <- ctree(dist + I(dist^2) ~ speed, data = cars))
predict(ct)

### nodeapply was not the same for permutations of ids
### spotted by Heidi Seibold
airq <- subset(airquality, !is.na(Ozone))
airct <- ctree(Ozone ~ ., data = airq)
n1 <- nodeapply(airct, ids = c(3, 5, 6), function(x) x$info$nobs)
n2 <- nodeapply(airct, ids = c(6, 3, 5), function(x) x$info$nobs)
stopifnot(all.equal(n1[names(n2)], n2))

### pruning got "fitted" wrong, spotted by Jason Parker
data("Titanic")
titan <- as.data.frame(Titanic)
(tree <- ctree(Survived ~ Class + Sex + Age, data = titan, weights = Freq))
### prune off nodes 5-12 and check if the other nodes are not affected
nodeprune(tree, 4)


==> anc/simulation/partykit/tests/bugfixes.Rout.save <==

R Under development (unstable) (2019-05-15 r76506) -- "Unsuffered Consequences"
Copyright (C) 2019 The R Foundation for Statistical Computing
Platform: x86_64-pc-linux-gnu (64-bit)

R is free software and comes with ABSOLUTELY NO WARRANTY.
You are welcome to redistribute it under certain conditions.
Type 'license()' or 'licence()' for distribution details.

R is a collaborative project with many contributors.
Type 'contributors()' for more information and
'citation()' on how to cite R or R packages in publications.

Type 'demo()' for some demos, 'help()' for on-line help, or
'help.start()' for an HTML browser interface to help.
Type 'q()' to quit R.

> suppressWarnings(RNGversion("3.5.2"))
> 
> set.seed(290875)
> 
> datLB <-
+ structure(list(Site = c(1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 
+ 1L, 1L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 
+ 3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 4L, 4L, 4L, 4L, 
+ 4L, 4L, 4L, 4L, 5L, 5L, 5L, 5L, 5L, 5L, 6L, 6L, 6L, 6L, 6L, 6L, 
+ 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 
+ 7L, 7L, 7L, 7L, 7L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 
+ 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 
+ 9L, 9L, 9L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 2L, 
+ 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 3L, 3L, 3L, 
+ 3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 
+ 4L, 5L, 5L, 5L, 5L, 5L, 5L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 
+ 6L, 6L, 6L, 6L, 6L, 6L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 
+ 7L, 7L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 
+ 8L, 8L, 8L, 8L, 8L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 
+ 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 2L, 2L, 2L, 2L, 
+ 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 3L, 3L, 3L, 3L, 3L, 3L, 
+ 3L, 3L, 3L, 3L, 3L, 3L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 5L, 5L, 
+ 5L, 5L, 5L, 5L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 
+ 6L, 6L, 6L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 8L, 
+ 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 
+ 8L, 8L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 1L, 1L, 1L, 
+ 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 
+ 2L, 2L, 2L, 2L, 2L, 2L, 2L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 
+ 3L, 3L, 3L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 5L, 5L, 5L, 5L, 5L, 
+ 5L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 
+ 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 8L, 8L, 8L, 8L, 
+ 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 9L, 
+ 9L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 9L, 1L, 1L, 1L, 1L, 1L, 1L, 
+ 1L, 1L, 1L, 1L, 1L, 1L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 
+ 2L, 2L, 2L, 2L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 3L, 
+ 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 5L, 5L, 5L, 5L, 5L, 5L, 6L, 6L, 
+ 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 6L, 7L, 7L, 7L, 
+ 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 7L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 
+ 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 9L, 9L, 9L, 9L, 
+ 9L, 9L, 9L, 9L, 9L, 9L, 9L), ID = c(1.1, 2.1, 3.1, 4.1, 5.1, 
+ 6.1, 7.1, 8.1, 9.1, 10.1, 11.1, 12.1, 1.2, 2.2, 3.2, 4.2, 5.2, 
+ 6.2, 7.2, 8.2, 9.2, 10.2, 11.2, 12.2, 13.2, 14.2, 1.3, 2.3, 3.3, 
+ 4.3, 5.3, 6.3, 7.3, 8.3, 9.3, 10.3, 11.3, 12.3, 1.4, 2.4, 3.4, 
+ 4.4, 5.4, 6.4, 7.4, 8.4, 1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 1.6, 2.6, 
+ 3.6, 4.6, 5.6, 6.6, 7.6, 8.6, 9.6, 10.6, 11.6, 12.6, 13.6, 14.6, 
+ 15.6, 1.7, 2.7, 3.7, 4.7, 5.7, 6.7, 7.7, 8.7, 9.7, 10.7, 11.7, 
+ 12.7, 1.8, 2.8, 3.8, 4.8, 5.8, 6.8, 7.8, 8.8, 9.8, 10.8, 11.8, 
+ 12.8, 13.8, 14.8, 15.8, 16.8, 17.8, 18.8, 19.8, 1.9, 2.9, 3.9, 
+ 4.9, 5.9, 6.9, 7.9, 8.9, 9.9, 10.9, 11.9, 1.1, 2.1, 3.1, 4.1, 
+ 5.1, 6.1, 7.1, 8.1, 9.1, 10.1, 11.1, 12.1, 1.2, 2.2, 3.2, 4.2, 
+ 5.2, 6.2, 7.2, 8.2, 9.2, 10.2, 11.2, 12.2, 13.2, 14.2, 1.3, 2.3, 
+ 3.3, 4.3, 5.3, 6.3, 7.3, 8.3, 9.3, 10.3, 11.3, 12.3, 1.4, 2.4, 
+ 3.4, 4.4, 5.4, 6.4, 7.4, 8.4, 1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 1.6, 
+ 2.6, 3.6, 4.6, 5.6, 6.6, 7.6, 8.6, 9.6, 10.6, 11.6, 12.6, 13.6, 
+ 14.6, 15.6, 1.7, 2.7, 3.7, 4.7, 5.7, 6.7, 7.7, 8.7, 9.7, 10.7, 
+ 11.7, 12.7, 1.8, 2.8, 3.8, 4.8, 5.8, 6.8, 7.8, 8.8, 9.8, 10.8, 
+ 11.8, 12.8, 13.8, 14.8, 15.8, 16.8, 17.8, 18.8, 19.8, 1.9, 2.9, 
+ 3.9, 4.9, 5.9, 6.9, 7.9, 8.9, 9.9, 10.9, 11.9, 1.1, 2.1, 3.1, 
+ 4.1, 5.1, 6.1, 7.1, 8.1, 9.1, 10.1, 11.1, 12.1, 1.2, 2.2, 3.2, 
+ 4.2, 5.2, 6.2, 7.2, 8.2, 9.2, 10.2, 11.2, 12.2, 13.2, 14.2, 1.3, 
+ 2.3, 3.3, 4.3, 5.3, 6.3, 7.3, 8.3, 9.3, 10.3, 11.3, 12.3, 1.4, 
+ 2.4, 3.4, 4.4, 5.4, 6.4, 7.4, 8.4, 1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 
+ 1.6, 2.6, 3.6, 4.6, 5.6, 6.6, 7.6, 8.6, 9.6, 10.6, 11.6, 12.6, 
+ 13.6, 14.6, 15.6, 1.7, 2.7, 3.7, 4.7, 5.7, 6.7, 7.7, 8.7, 9.7, 
+ 10.7, 11.7, 12.7, 1.8, 2.8, 3.8, 4.8, 5.8, 6.8, 7.8, 8.8, 9.8, 
+ 10.8, 11.8, 12.8, 13.8, 14.8, 15.8, 16.8, 17.8, 18.8, 19.8, 1.9, 
+ 2.9, 3.9, 4.9, 5.9, 6.9, 7.9, 8.9, 9.9, 10.9, 11.9, 1.1, 2.1, 
+ 3.1, 4.1, 5.1, 6.1, 7.1, 8.1, 9.1, 10.1, 11.1, 12.1, 1.2, 2.2, 
+ 3.2, 4.2, 5.2, 6.2, 7.2, 8.2, 9.2, 10.2, 11.2, 12.2, 13.2, 14.2, 
+ 1.3, 2.3, 3.3, 4.3, 5.3, 6.3, 7.3, 8.3, 9.3, 10.3, 11.3, 12.3, 
+ 1.4, 2.4, 3.4, 4.4, 5.4, 6.4, 7.4, 8.4, 1.5, 2.5, 3.5, 4.5, 5.5, 
+ 6.5, 1.6, 2.6, 3.6, 4.6, 5.6, 6.6, 7.6, 8.6, 9.6, 10.6, 11.6, 
+ 12.6, 13.6, 14.6, 15.6, 1.7, 2.7, 3.7, 4.7, 5.7, 6.7, 7.7, 8.7, 
+ 9.7, 10.7, 11.7, 12.7, 1.8, 2.8, 3.8, 4.8, 5.8, 6.8, 7.8, 8.8, 
+ 9.8, 10.8, 11.8, 12.8, 13.8, 14.8, 15.8, 16.8, 17.8, 18.8, 19.8, 
+ 1.9, 2.9, 3.9, 4.9, 5.9, 6.9, 7.9, 8.9, 9.9, 10.9, 11.9, 1.1, 
+ 2.1, 3.1, 4.1, 5.1, 6.1, 7.1, 8.1, 9.1, 10.1, 11.1, 12.1, 1.2, 
+ 2.2, 3.2, 4.2, 5.2, 6.2, 7.2, 8.2, 9.2, 10.2, 11.2, 12.2, 13.2, 
+ 14.2, 1.3, 2.3, 3.3, 4.3, 5.3, 6.3, 7.3, 8.3, 9.3, 10.3, 11.3, 
+ 12.3, 1.4, 2.4, 3.4, 4.4, 5.4, 6.4, 7.4, 8.4, 1.5, 2.5, 3.5, 
+ 4.5, 5.5, 6.5, 1.6, 2.6, 3.6, 4.6, 5.6, 6.6, 7.6, 8.6, 9.6, 10.6, 
+ 11.6, 12.6, 13.6, 14.6, 15.6, 1.7, 2.7, 3.7, 4.7, 5.7, 6.7, 7.7, 
+ 8.7, 9.7, 10.7, 11.7, 12.7, 1.8, 2.8, 3.8, 4.8, 5.8, 6.8, 7.8, 
+ 8.8, 9.8, 10.8, 11.8, 12.8, 13.8, 14.8, 15.8, 16.8, 17.8, 18.8, 
+ 19.8, 1.9, 2.9, 3.9, 4.9, 5.9, 6.9, 7.9, 8.9, 9.9, 10.9, 11.9
+ ), Treat = structure(c(2L, 1L, 2L, 3L, 1L, 1L, 2L, 3L, 2L, 3L, 
+ 1L, 3L, 3L, 2L, 1L, 2L, 1L, 3L, 1L, 3L, 2L, 3L, 1L, 2L, 3L, 2L, 
+ 1L, 3L, 2L, 3L, 1L, 2L, 1L, 3L, 2L, 1L, 3L, 2L, 3L, 2L, 1L, 1L, 
+ 3L, 2L, 3L, 1L, 1L, 3L, 2L, 1L, 2L, 3L, 3L, 1L, 2L, 2L, 1L, 3L, 
+ 2L, 3L, 1L, 3L, 1L, 2L, 1L, 2L, 3L, 2L, 3L, 1L, 3L, 1L, 2L, 1L, 
+ 3L, 2L, 1L, 3L, 2L, 3L, 1L, 2L, 2L, 1L, 3L, 1L, 2L, 3L, 3L, 1L, 
+ 2L, 3L, 2L, 1L, 2L, 1L, 3L, 1L, 1L, 3L, 2L, 3L, 2L, 1L, 3L, 2L, 
+ 1L, 1L, 2L, 2L, 1L, 2L, 3L, 1L, 1L, 2L, 3L, 2L, 3L, 1L, 3L, 3L, 
+ 2L, 1L, 2L, 1L, 3L, 1L, 3L, 2L, 3L, 1L, 2L, 3L, 2L, 1L, 3L, 2L, 
+ 3L, 1L, 2L, 1L, 3L, 2L, 1L, 3L, 2L, 3L, 2L, 1L, 1L, 3L, 2L, 3L, 
+ 1L, 1L, 3L, 2L, 1L, 2L, 3L, 3L, 1L, 2L, 2L, 1L, 3L, 2L, 3L, 1L, 
+ 3L, 1L, 2L, 1L, 2L, 3L, 2L, 3L, 1L, 3L, 1L, 2L, 1L, 3L, 2L, 1L, 
+ 3L, 2L, 3L, 1L, 2L, 2L, 1L, 3L, 1L, 2L, 3L, 3L, 1L, 2L, 3L, 2L, 
+ 1L, 2L, 1L, 3L, 1L, 1L, 3L, 2L, 3L, 2L, 1L, 3L, 2L, 1L, 1L, 2L, 
+ 2L, 1L, 2L, 3L, 1L, 1L, 2L, 3L, 2L, 3L, 1L, 3L, 3L, 2L, 1L, 2L, 
+ 1L, 3L, 1L, 3L, 2L, 3L, 1L, 2L, 3L, 2L, 1L, 3L, 2L, 3L, 1L, 2L, 
+ 1L, 3L, 2L, 1L, 3L, 2L, 3L, 2L, 1L, 1L, 3L, 2L, 3L, 1L, 1L, 3L, 
+ 2L, 1L, 2L, 3L, 3L, 1L, 2L, 2L, 1L, 3L, 2L, 3L, 1L, 3L, 1L, 2L, 
+ 1L, 2L, 3L, 2L, 3L, 1L, 3L, 1L, 2L, 1L, 3L, 2L, 1L, 3L, 2L, 3L, 
+ 1L, 2L, 2L, 1L, 3L, 1L, 2L, 3L, 3L, 1L, 2L, 3L, 2L, 1L, 2L, 1L, 
+ 3L, 1L, 1L, 3L, 2L, 3L, 2L, 1L, 3L, 2L, 1L, 1L, 2L, 2L, 1L, 2L, 
+ 3L, 1L, 1L, 2L, 3L, 2L, 3L, 1L, 3L, 3L, 2L, 1L, 2L, 1L, 3L, 1L, 
+ 3L, 2L, 3L, 1L, 2L, 3L, 2L, 1L, 3L, 2L, 3L, 1L, 2L, 1L, 3L, 2L, 
+ 1L, 3L, 2L, 3L, 2L, 1L, 1L, 3L, 2L, 3L, 1L, 1L, 3L, 2L, 1L, 2L, 
+ 3L, 3L, 1L, 2L, 2L, 1L, 3L, 2L, 3L, 1L, 3L, 1L, 2L, 1L, 2L, 3L, 
+ 2L, 3L, 1L, 3L, 1L, 2L, 1L, 3L, 2L, 1L, 3L, 2L, 3L, 1L, 2L, 2L, 
+ 1L, 3L, 1L, 2L, 3L, 3L, 1L, 2L, 3L, 2L, 1L, 2L, 1L, 3L, 1L, 1L, 
+ 3L, 2L, 3L, 2L, 1L, 3L, 2L, 1L, 1L, 2L, 2L, 1L, 2L, 3L, 1L, 1L, 
+ 2L, 3L, 2L, 3L, 1L, 3L, 3L, 2L, 1L, 2L, 1L, 3L, 1L, 3L, 2L, 3L, 
+ 1L, 2L, 3L, 2L, 1L, 3L, 2L, 3L, 1L, 2L, 1L, 3L, 2L, 1L, 3L, 2L, 
+ 3L, 2L, 1L, 1L, 3L, 2L, 3L, 1L, 1L, 3L, 2L, 1L, 2L, 3L, 3L, 1L, 
+ 2L, 2L, 1L, 3L, 2L, 3L, 1L, 3L, 1L, 2L, 1L, 2L, 3L, 2L, 3L, 1L, 
+ 3L, 1L, 2L, 1L, 3L, 2L, 1L, 3L, 2L, 3L, 1L, 2L, 2L, 1L, 3L, 1L, 
+ 2L, 3L, 3L, 1L, 2L, 3L, 2L, 1L, 2L, 1L, 3L, 1L, 1L, 3L, 2L, 3L, 
+ 2L, 1L, 3L, 2L, 1L, 1L, 2L), .Label = c("10000U", "5000U", "Placebo"
+ ), class = "factor"), Age = c(65L, 70L, 64L, 59L, 76L, 59L, 72L, 
+ 40L, 52L, 47L, 57L, 47L, 70L, 49L, 59L, 64L, 45L, 66L, 49L, 54L, 
+ 47L, 31L, 53L, 61L, 40L, 67L, 54L, 41L, 66L, 68L, 41L, 77L, 41L, 
+ 56L, 46L, 46L, 47L, 35L, 58L, 62L, 73L, 52L, 53L, 69L, 55L, 52L, 
+ 51L, 56L, 65L, 35L, 43L, 61L, 43L, 64L, 57L, 60L, 44L, 41L, 51L, 
+ 57L, 42L, 48L, 57L, 39L, 67L, 39L, 69L, 54L, 67L, 58L, 72L, 65L, 
+ 68L, 75L, 26L, 36L, 72L, 54L, 64L, 39L, 54L, 48L, 83L, 74L, 41L, 
+ 65L, 79L, 63L, 63L, 34L, 42L, 57L, 68L, 51L, 51L, 61L, 42L, 73L, 
+ 57L, 59L, 57L, 68L, 55L, 46L, 79L, 43L, 50L, 39L, 57L, 65L, 70L, 
+ 64L, 59L, 76L, 59L, 72L, 40L, 52L, 47L, 57L, 47L, 70L, 49L, 59L, 
+ 64L, 45L, 66L, 49L, 54L, 47L, 31L, 53L, 61L, 40L, 67L, 54L, 41L, 
+ 66L, 68L, 41L, 77L, 41L, 56L, 46L, 46L, 47L, 35L, 58L, 62L, 73L, 
+ 52L, 53L, 69L, 55L, 52L, 51L, 56L, 65L, 35L, 43L, 61L, 43L, 64L, 
+ 57L, 60L, 44L, 41L, 51L, 57L, 42L, 48L, 57L, 39L, 67L, 39L, 69L, 
+ 54L, 67L, 58L, 72L, 65L, 68L, 75L, 26L, 36L, 72L, 54L, 64L, 39L, 
+ 54L, 48L, 83L, 74L, 41L, 65L, 79L, 63L, 63L, 34L, 42L, 57L, 68L, 
+ 51L, 51L, 61L, 42L, 73L, 57L, 59L, 57L, 68L, 55L, 46L, 79L, 43L, 
+ 50L, 39L, 57L, 65L, 70L, 64L, 59L, 76L, 59L, 72L, 40L, 52L, 47L, 
+ 57L, 47L, 70L, 49L, 59L, 64L, 45L, 66L, 49L, 54L, 47L, 31L, 53L, 
+ 61L, 40L, 67L, 54L, 41L, 66L, 68L, 41L, 77L, 41L, 56L, 46L, 46L, 
+ 47L, 35L, 58L, 62L, 73L, 52L, 53L, 69L, 55L, 52L, 51L, 56L, 65L, 
+ 35L, 43L, 61L, 43L, 64L, 57L, 60L, 44L, 41L, 51L, 57L, 42L, 48L, 
+ 57L, 39L, 67L, 39L, 69L, 54L, 67L, 58L, 72L, 65L, 68L, 75L, 26L, 
+ 36L, 72L, 54L, 64L, 39L, 54L, 48L, 83L, 74L, 41L, 65L, 79L, 63L, 
+ 63L, 34L, 42L, 57L, 68L, 51L, 51L, 61L, 42L, 73L, 57L, 59L, 57L, 
+ 68L, 55L, 46L, 79L, 43L, 50L, 39L, 57L, 65L, 70L, 64L, 59L, 76L, 
+ 59L, 72L, 40L, 52L, 47L, 57L, 47L, 70L, 49L, 59L, 64L, 45L, 66L, 
+ 49L, 54L, 47L, 31L, 53L, 61L, 40L, 67L, 54L, 41L, 66L, 68L, 41L, 
+ 77L, 41L, 56L, 46L, 46L, 47L, 35L, 58L, 62L, 73L, 52L, 53L, 69L, 
+ 55L, 52L, 51L, 56L, 65L, 35L, 43L, 61L, 43L, 64L, 57L, 60L, 44L, 
+ 41L, 51L, 57L, 42L, 48L, 57L, 39L, 67L, 39L, 69L, 54L, 67L, 58L, 
+ 72L, 65L, 68L, 75L, 26L, 36L, 72L, 54L, 64L, 39L, 54L, 48L, 83L, 
+ 74L, 41L, 65L, 79L, 63L, 63L, 34L, 42L, 57L, 68L, 51L, 51L, 61L, 
+ 42L, 73L, 57L, 59L, 57L, 68L, 55L, 46L, 79L, 43L, 50L, 39L, 57L, 
+ 65L, 70L, 64L, 59L, 76L, 59L, 72L, 40L, 52L, 47L, 57L, 47L, 70L, 
+ 49L, 59L, 64L, 45L, 66L, 49L, 54L, 47L, 31L, 53L, 61L, 40L, 67L, 
+ 54L, 41L, 66L, 68L, 41L, 77L, 41L, 56L, 46L, 46L, 47L, 35L, 58L, 
+ 62L, 73L, 52L, 53L, 69L, 55L, 52L, 51L, 56L, 65L, 35L, 43L, 61L, 
+ 43L, 64L, 57L, 60L, 44L, 41L, 51L, 57L, 42L, 48L, 57L, 39L, 67L, 
+ 39L, 69L, 54L, 67L, 58L, 72L, 65L, 68L, 75L, 26L, 36L, 72L, 54L, 
+ 64L, 39L, 54L, 48L, 83L, 74L, 41L, 65L, 79L, 63L, 63L, 34L, 42L, 
+ 57L, 68L, 51L, 51L, 61L, 42L, 73L, 57L, 59L, 57L, 68L, 55L, 46L, 
+ 79L, 43L, 50L, 39L, 57L), W0 = c(32L, 60L, 44L, 53L, 53L, 49L, 
+ 42L, 34L, 41L, 27L, 48L, 34L, 49L, 46L, 56L, 59L, 62L, 50L, 42L, 
+ 53L, 67L, 44L, 65L, 56L, 30L, 47L, 50L, 34L, 39L, 43L, 46L, 52L, 
+ 38L, 33L, 28L, 34L, 39L, 29L, 52L, 52L, 54L, 52L, 47L, 44L, 42L, 
+ 42L, 44L, 60L, 60L, 50L, 38L, 44L, 54L, 54L, 56L, 51L, 53L, 36L, 
+ 59L, 49L, 50L, 46L, 55L, 46L, 34L, 57L, 41L, 49L, 42L, 31L, 50L, 
+ 35L, 38L, 53L, 42L, 53L, 46L, 50L, 43L, 46L, 41L, 33L, 36L, 33L, 
+ 37L, 24L, 42L, 30L, 42L, 49L, 58L, 26L, 37L, 40L, 33L, 41L, 46L, 
+ 40L, 40L, 61L, 35L, 58L, 49L, 52L, 45L, 67L, 57L, 63L, 53L, 32L, 
+ 60L, 44L, 53L, 53L, 49L, 42L, 34L, 41L, 27L, 48L, 34L, 49L, 46L, 
+ 56L, 59L, 62L, 50L, 42L, 53L, 67L, 44L, 65L, 56L, 30L, 47L, 50L, 
+ 34L, 39L, 43L, 46L, 52L, 38L, 33L, 28L, 34L, 39L, 29L, 52L, 52L, 
+ 54L, 52L, 47L, 44L, 42L, 42L, 44L, 60L, 60L, 50L, 38L, 44L, 54L, 
+ 54L, 56L, 51L, 53L, 36L, 59L, 49L, 50L, 46L, 55L, 46L, 34L, 57L, 
+ 41L, 49L, 42L, 31L, 50L, 35L, 38L, 53L, 42L, 53L, 46L, 50L, 43L, 
+ 46L, 41L, 33L, 36L, 33L, 37L, 24L, 42L, 30L, 42L, 49L, 58L, 26L, 
+ 37L, 40L, 33L, 41L, 46L, 40L, 40L, 61L, 35L, 58L, 49L, 52L, 45L, 
+ 67L, 57L, 63L, 53L, 32L, 60L, 44L, 53L, 53L, 49L, 42L, 34L, 41L, 
+ 27L, 48L, 34L, 49L, 46L, 56L, 59L, 62L, 50L, 42L, 53L, 67L, 44L, 
+ 65L, 56L, 30L, 47L, 50L, 34L, 39L, 43L, 46L, 52L, 38L, 33L, 28L, 
+ 34L, 39L, 29L, 52L, 52L, 54L, 52L, 47L, 44L, 42L, 42L, 44L, 60L, 
+ 60L, 50L, 38L, 44L, 54L, 54L, 56L, 51L, 53L, 36L, 59L, 49L, 50L, 
+ 46L, 55L, 46L, 34L, 57L, 41L, 49L, 42L, 31L, 50L, 35L, 38L, 53L, 
+ 42L, 53L, 46L, 50L, 43L, 46L, 41L, 33L, 36L, 33L, 37L, 24L, 42L, 
+ 30L, 42L, 49L, 58L, 26L, 37L, 40L, 33L, 41L, 46L, 40L, 40L, 61L, 
+ 35L, 58L, 49L, 52L, 45L, 67L, 57L, 63L, 53L, 32L, 60L, 44L, 53L, 
+ 53L, 49L, 42L, 34L, 41L, 27L, 48L, 34L, 49L, 46L, 56L, 59L, 62L, 
+ 50L, 42L, 53L, 67L, 44L, 65L, 56L, 30L, 47L, 50L, 34L, 39L, 43L, 
+ 46L, 52L, 38L, 33L, 28L, 34L, 39L, 29L, 52L, 52L, 54L, 52L, 47L, 
+ 44L, 42L, 42L, 44L, 60L, 60L, 50L, 38L, 44L, 54L, 54L, 56L, 51L, 
+ 53L, 36L, 59L, 49L, 50L, 46L, 55L, 46L, 34L, 57L, 41L, 49L, 42L, 
+ 31L, 50L, 35L, 38L, 53L, 42L, 53L, 46L, 50L, 43L, 46L, 41L, 33L, 
+ 36L, 33L, 37L, 24L, 42L, 30L, 42L, 49L, 58L, 26L, 37L, 40L, 33L, 
+ 41L, 46L, 40L, 40L, 61L, 35L, 58L, 49L, 52L, 45L, 67L, 57L, 63L, 
+ 53L, 32L, 60L, 44L, 53L, 53L, 49L, 42L, 34L, 41L, 27L, 48L, 34L, 
+ 49L, 46L, 56L, 59L, 62L, 50L, 42L, 53L, 67L, 44L, 65L, 56L, 30L, 
+ 47L, 50L, 34L, 39L, 43L, 46L, 52L, 38L, 33L, 28L, 34L, 39L, 29L, 
+ 52L, 52L, 54L, 52L, 47L, 44L, 42L, 42L, 44L, 60L, 60L, 50L, 38L, 
+ 44L, 54L, 54L, 56L, 51L, 53L, 36L, 59L, 49L, 50L, 46L, 55L, 46L, 
+ 34L, 57L, 41L, 49L, 42L, 31L, 50L, 35L, 38L, 53L, 42L, 53L, 46L, 
+ 50L, 43L, 46L, 41L, 33L, 36L, 33L, 37L, 24L, 42L, 30L, 42L, 49L, 
+ 58L, 26L, 37L, 40L, 33L, 41L, 46L, 40L, 40L, 61L, 35L, 58L, 49L, 
+ 52L, 45L, 67L, 57L, 63L, 53L), Fem = c(1L, 1L, 1L, 1L, 1L, 1L, 
+ 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 0L, 
+ 1L, 0L, 0L, 0L, 1L, 1L, 0L, 1L, 1L, 0L, 0L, 0L, 1L, 1L, 1L, 0L, 
+ 0L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 1L, 1L, 1L, 1L, 0L, 0L, 0L, 1L, 
+ 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 
+ 1L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 1L, 0L, 0L, 1L, 0L, 0L, 1L, 
+ 0L, 0L, 1L, 1L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 1L, 0L, 0L, 0L, 1L, 
+ 1L, 1L, 1L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 
+ 0L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 0L, 0L, 
+ 0L, 1L, 1L, 0L, 1L, 1L, 0L, 0L, 0L, 1L, 1L, 1L, 0L, 0L, 1L, 1L, 
+ 1L, 1L, 0L, 0L, 1L, 1L, 1L, 1L, 1L, 0L, 0L, 0L, 1L, 0L, 1L, 1L, 
+ 1L, 1L, 1L, 1L, 1L, 0L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 
+ 1L, 1L, 1L, 0L, 1L, 1L, 1L, 0L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 1L, 
+ 1L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 1L, 0L, 0L, 0L, 1L, 1L, 1L, 1L, 
+ 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 0L, 1L, 1L, 
+ 1L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 0L, 0L, 0L, 1L, 1L, 
+ 0L, 1L, 1L, 0L, 0L, 0L, 1L, 1L, 1L, 0L, 0L, 1L, 1L, 1L, 1L, 0L, 
+ 0L, 1L, 1L, 1L, 1L, 1L, 0L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 
+ 1L, 1L, 0L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 
+ 0L, 1L, 1L, 1L, 0L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 1L, 1L, 0L, 0L, 
+ 0L, 0L, 1L, 1L, 0L, 1L, 0L, 0L, 0L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 
+ 0L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 
+ 0L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 0L, 0L, 0L, 1L, 1L, 0L, 1L, 1L, 
+ 0L, 0L, 0L, 1L, 1L, 1L, 0L, 0L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 1L, 
+ 1L, 1L, 1L, 0L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 
+ 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 
+ 1L, 0L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 1L, 1L, 0L, 0L, 0L, 0L, 1L, 
+ 1L, 0L, 1L, 0L, 0L, 0L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 0L, 1L, 1L, 
+ 1L, 1L, 1L, 1L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 
+ 1L, 1L, 1L, 0L, 1L, 0L, 0L, 0L, 1L, 1L, 0L, 1L, 1L, 0L, 0L, 0L, 
+ 1L, 1L, 1L, 0L, 0L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 1L, 1L, 1L, 1L, 
+ 0L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 0L, 0L, 1L, 
+ 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 1L, 0L, 0L, 
+ 1L, 0L, 0L, 1L, 0L, 0L, 1L, 1L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 1L, 
+ 0L, 0L, 0L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 0L), Week = c(2L, 2L, 
+ 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 
+ 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 
+ 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 
+ 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 
+ 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 
+ 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 
+ 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 2L, 4L, 4L, 4L, 4L, 4L, 
+ 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 
+ 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 
+ 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 
+ 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 
+ 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 
+ 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 
+ 4L, 4L, 4L, 4L, 4L, 4L, 4L, 4L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 
+ 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 
+ 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 
+ 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 
+ 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 
+ 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 
+ 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 8L, 
+ 8L, 8L, 8L, 8L, 8L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 
+ 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 
+ 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 
+ 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 
+ 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 
+ 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 
+ 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 
+ 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 
+ 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 12L, 16L, 16L, 16L, 16L, 
+ 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 
+ 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 
+ 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 
+ 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 
+ 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 
+ 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 
+ 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 
+ 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 16L, 
+ 16L), Total = c(30L, 26L, 20L, 61L, 35L, 34L, 32L, 33L, 32L, 
+ 10L, 41L, 19L, 47L, 35L, 44L, 48L, 60L, 53L, 42L, 56L, 64L, 40L, 
+ 58L, 54L, 33L, NA, 43L, 29L, 41L, 31L, 26L, 44L, 19L, 38L, 16L, 
+ 23L, 37L, 42L, 55L, 30L, 52L, 44L, 45L, 34L, 39L, 14L, 34L, 57L, 
+ 53L, 50L, 27L, NA, 53L, 32L, 55L, 50L, 56L, 29L, 53L, 50L, 38L, 
+ 48L, 34L, 44L, 31L, 48L, 40L, 25L, 30L, 18L, 27L, 24L, 25L, 40L, 
+ 48L, 45L, 47L, 42L, 24L, 39L, 30L, 27L, 15L, 32L, NA, 29L, 23L, 
+ 22L, 46L, 25L, 46L, 26L, NA, 24L, 10L, 50L, NA, 28L, 16L, 52L, 
+ 21L, 38L, 45L, 46L, 46L, 63L, NA, 51L, 38L, 24L, 27L, 23L, 64L, 
+ 48L, 43L, 32L, 21L, 34L, 31L, 32L, 21L, 44L, 45L, 48L, 56L, 60L, 
+ 52L, 43L, 52L, 65L, 32L, 55L, 52L, 25L, 54L, 51L, 27L, 33L, 29L, 
+ 29L, 47L, 20L, 40L, 11L, 16L, 39L, 35L, 51L, 43L, 52L, 33L, 41L, 
+ 29L, 38L, 9L, 32L, 53L, 55L, NA, 16L, 46L, 51L, 40L, 44L, 50L, 
+ 47L, 24L, 45L, 48L, 42L, 46L, 26L, 47L, 25L, 50L, 42L, 30L, 40L, 
+ 23L, 43L, 34L, 21L, 38L, 26L, 52L, 45L, 52L, 17L, 25L, 44L, 25L, 
+ 16L, 31L, NA, 18L, 30L, 21L, 41L, 30L, 46L, 27L, 23L, 25L, 13L, 
+ 22L, 41L, 29L, 18L, 61L, 29L, 50L, 36L, 36L, 33L, 71L, 36L, 46L, 
+ NA, 37L, 41L, 26L, 62L, 49L, 48L, 43L, 27L, 35L, 32L, 35L, 24L, 
+ 48L, 49L, 54L, 55L, 64L, 57L, 33L, 54L, 64L, 36L, NA, 48L, 29L, 
+ 43L, 46L, 21L, 39L, 28L, 33L, 50L, 27L, 48L, 7L, 15L, 39L, 24L, 
+ 52L, 45L, 54L, 54L, 45L, 28L, 47L, 9L, 35L, 52L, 62L, 46L, 19L, 
+ 26L, 56L, 52L, 50L, 56L, 53L, 32L, 44L, 56L, 43L, 57L, 40L, 50L, 
+ NA, 50L, 38L, 41L, 43L, 26L, 32L, 28L, 33L, 44L, 37L, 51L, 45L, 
+ 60L, 37L, 15L, 46L, 30L, 17L, 27L, NA, 20L, 36L, 25L, 43L, 49L, 
+ 50L, 22L, 18L, 37L, 16L, 28L, 41L, 30L, 25L, 68L, 30L, 53L, NA, 
+ NA, 44L, 66L, 23L, 50L, 33L, 39L, 65L, 35L, NA, 41L, 48L, 42L, 
+ 32L, 37L, 6L, 57L, 28L, 44L, 53L, 49L, 57L, 67L, 61L, 37L, 55L, 
+ 62L, 42L, 56L, 52L, 32L, 46L, 49L, 22L, 37L, 33L, 45L, 50L, 29L, 
+ 49L, 13L, 17L, 45L, 29L, 54L, 47L, 51L, 46L, 43L, 35L, 39L, 16L, 
+ 54L, 53L, 67L, 50L, 23L, 30L, 39L, 42L, 53L, 59L, 51L, 45L, 50L, 
+ 49L, 42L, 57L, 49L, 46L, NA, 50L, 50L, 41L, 36L, 33L, 40L, 34L, 
+ 42L, 47L, 37L, 52L, 50L, 54L, 36L, 21L, 46L, 28L, 22L, 49L, NA, 
+ 25L, 41L, 26L, 49L, 55L, 56L, 38L, 34L, NA, 32L, 34L, 58L, 37L, 
+ 33L, 59L, 35L, 47L, 40L, 45L, 46L, 68L, NA, 50L, 36L, 36L, 67L, 
+ 35L, NA, 51L, 51L, 46L, 38L, 36L, 14L, 51L, 28L, 44L, 56L, 60L, 
+ 58L, 66L, 54L, 43L, 51L, 64L, 43L, 60L, 53L, 32L, 50L, 53L, 22L, 
+ 37L, 38L, 56L, 49L, 32L, 44L, 21L, 29L, 43L, 42L, 57L, 46L, 57L, 
+ 47L, 41L, 41L, 39L, 33L, 53L, 58L, NA, 57L, 26L, 34L, 9L, 47L, 
+ 52L, 53L, 51L, 36L, 48L, 57L, 46L, 49L, 47L, 51L, NA, 49L, 56L, 
+ 31L, 45L, 41L, 47L, 28L, 53L, 53L, 43L, 53L, 52L, 59L, 38L, 25L, 
+ 44L, 30L, 41L, 60L, NA, 41L, 43L, 33L, 54L, 58L, 60L, 35L, 36L, 
+ 38L, 16L, 36L, 53L, 44L, 48L, 71L, 48L, 59L, 52L, 54L, 48L, 71L, 
+ 52L, 54L, 51L)), .Names = c("Site", "ID", "Treat", "Age", "W0", 
+ "Fem", "Week", "Total"), class = "data.frame", row.names = c(NA, 
+ -545L))
> 
> 
> library("partykit")
Loading required package: grid
Loading required package: libcoin
Loading required package: mvtnorm
> library("rpart")
> 
> fac <- c(1,3,6)
> for(j in 1:length(fac)) datLB[,fac[j]] <- as.factor(datLB[,fac[j]])
> dat <- subset(datLB,Week==16)
> dat <- na.omit(dat)
> fit <- rpart(Total ~ Site + Treat + Age + W0, 
+              method = "anova", data = dat)
> f <- as.party(fit)
> plot(f,tp_args = list(id = FALSE))
> f[10]$node$split
$varid
[1] 3

$breaks
NULL

$index
[1] 2 2 1

$right
[1] TRUE

$prob
[1] 0 1

$info
NULL

attr(,"class")
[1] "partysplit"
> 
> ### factors with empty levels in learning sample
> library("mlbench")
> data("Vowel")
> ct <- ctree(V2 ~ V1, data = Vowel[1:200,]) ### only levels 1:4 in V1
> try(p1 <- predict(ct, newdata = Vowel)) ### 14 levels in V1
Error in model.frame.default(delete.response(object$terms), newdata, xlev = xlev) : 
  factor V1 has new levels 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14
> 
> ### deal with empty levels for teststat = "quad" by
> ### removing elements of the teststatistic with zero variance
> ### reported by Wei-Yin Loh <loh@stat.wisc.edu>
> tdata <-
+ structure(list(ytrain = structure(c(3L, 7L, 3L, 2L, 1L, 6L, 2L, 
+ 1L, 1L, 2L, 1L, 2L, 3L, 3L, 2L, 1L, 2L, 6L, 2L, 4L, 6L, 1L, 2L, 
+ 3L, 7L, 6L, 4L, 6L, 2L, 2L, 1L, 2L, 6L, 1L, 7L, 1L, 3L, 6L, 2L, 
+ 1L, 7L, 2L, 7L, 2L, 3L, 2L, 1L, 1L, 3L, 1L, 6L, 2L, 2L, 2L, 2L, 
+ 2L, 1L, 1L, 6L, 6L, 7L, 2L, 2L, 2L, 2L, 2L, 1L, 3L, 6L, 5L, 1L, 
+ 1L, 4L, 7L, 2L, 3L, 3L, 3L, 1L, 8L, 1L, 6L, 2L, 8L, 3L, 4L, 6L, 
+ 2L, 7L, 3L, 6L, 6L, 1L, 1L, 2L, 6L, 3L, 3L, 1L, 2L, 3L, 1L, 2L, 
+ 7L, 2L, 3L, 6L, 2L, 5L, 2L, 2L, 2L, 1L, 3L, 3L, 7L, 3L, 2L, 3L, 
+ 3L, 1L, 6L, 1L, 1L, 1L, 7L, 1L, 3L, 7L, 6L, 1L, 3L, 3L, 6L, 4L, 
+ 2L, 3L, 2L, 8L, 3L, 4L, 2L, 2L, 2L, 3L, 2L, 2L, 2L, 3L, 4L, 6L, 
+ 4L, 8L, 2L, 2L, 3L, 3L, 2L, 3L, 6L, 2L, 1L, 2L, 2L, 7L, 2L, 1L, 
+ 1L, 7L, 2L, 7L, 6L, 6L, 6L), .Label = c("0", "1", "2", "3", "4", 
+ "5", "6", "7"), class = "factor"), landmass = c(5L, 3L, 4L, 6L, 
+ 3L, 4L, 1L, 2L, 2L, 6L, 3L, 1L, 5L, 5L, 1L, 3L, 1L, 4L, 1L, 5L, 
+ 4L, 2L, 1L, 5L, 3L, 4L, 5L, 4L, 4L, 1L, 4L, 1L, 4L, 2L, 5L, 2L, 
+ 4L, 4L, 6L, 1L, 1L, 3L, 3L, 3L, 4L, 1L, 1L, 2L, 4L, 1L, 4L, 4L, 
+ 3L, 2L, 6L, 3L, 3L, 2L, 4L, 4L, 3L, 3L, 3L, 3L, 1L, 6L, 1L, 4L, 
+ 4L, 2L, 1L, 1L, 5L, 3L, 3L, 6L, 5L, 5L, 3L, 5L, 3L, 4L, 1L, 5L, 
+ 5L, 5L, 4L, 6L, 5L, 5L, 4L, 4L, 3L, 3L, 4L, 4L, 5L, 5L, 3L, 6L, 
+ 4L, 1L, 6L, 5L, 1L, 4L, 4L, 6L, 5L, 3L, 1L, 6L, 1L, 4L, 4L, 5L, 
+ 5L, 3L, 5L, 5L, 2L, 6L, 2L, 2L, 6L, 3L, 1L, 5L, 3L, 4L, 4L, 5L, 
+ 4L, 4L, 5L, 6L, 4L, 4L, 5L, 5L, 5L, 1L, 1L, 1L, 4L, 2L, 3L, 3L, 
+ 5L, 5L, 4L, 5L, 4L, 6L, 2L, 4L, 5L, 1L, 5L, 4L, 3L, 2L, 1L, 1L, 
+ 5L, 6L, 3L, 2L, 5L, 6L, 3L, 4L, 4L, 4L), zone = c(1L, 1L, 1L, 
+ 3L, 1L, 2L, 4L, 3L, 3L, 2L, 1L, 4L, 1L, 1L, 4L, 1L, 4L, 1L, 4L, 
+ 1L, 2L, 3L, 4L, 1L, 1L, 4L, 1L, 2L, 1L, 4L, 4L, 4L, 1L, 3L, 1L, 
+ 4L, 2L, 2L, 3L, 4L, 4L, 1L, 1L, 1L, 1L, 4L, 4L, 3L, 1L, 4L, 1L, 
+ 1L, 4L, 3L, 2L, 1L, 1L, 4L, 2L, 4L, 1L, 1L, 4L, 1L, 4L, 1L, 4L, 
+ 4L, 4L, 4L, 4L, 4L, 1L, 1L, 4L, 2L, 1L, 1L, 4L, 1L, 1L, 4L, 4L, 
+ 1L, 1L, 1L, 1L, 1L, 1L, 1L, 2L, 4L, 1L, 1L, 2L, 2L, 1L, 1L, 1L, 
+ 1L, 4L, 4L, 1L, 1L, 4L, 4L, 2L, 2L, 1L, 1L, 4L, 2L, 4L, 1L, 1L, 
+ 1L, 1L, 1L, 1L, 1L, 4L, 2L, 3L, 3L, 1L, 1L, 4L, 1L, 1L, 2L, 1L, 
+ 1L, 4L, 4L, 1L, 2L, 1L, 2L, 1L, 1L, 1L, 4L, 4L, 4L, 1L, 4L, 1L, 
+ 1L, 1L, 1L, 2L, 1L, 1L, 2L, 4L, 1L, 1L, 4L, 1L, 1L, 4L, 3L, 4L, 
+ 4L, 1L, 2L, 1L, 4L, 1L, 3L, 1L, 2L, 2L, 2L), area = c(648L, 29L, 
+ 2388L, 0L, 0L, 1247L, 0L, 2777L, 2777L, 7690L, 84L, 19L, 1L, 
+ 143L, 0L, 31L, 23L, 113L, 0L, 47L, 600L, 8512L, 0L, 6L, 111L, 
+ 274L, 678L, 28L, 474L, 9976L, 4L, 0L, 623L, 757L, 9561L, 1139L, 
+ 2L, 342L, 0L, 51L, 115L, 9L, 128L, 43L, 22L, 0L, 49L, 284L, 1001L, 
+ 21L, 28L, 1222L, 1L, 12L, 18L, 337L, 547L, 91L, 268L, 10L, 108L, 
+ 249L, 0L, 132L, 0L, 0L, 109L, 246L, 36L, 215L, 28L, 112L, 1L, 
+ 93L, 103L, 1904L, 1648L, 435L, 70L, 21L, 301L, 323L, 11L, 372L, 
+ 98L, 181L, 583L, 0L, 236L, 10L, 30L, 111L, 0L, 3L, 587L, 118L, 
+ 333L, 0L, 0L, 0L, 1031L, 1973L, 1L, 1566L, 0L, 447L, 783L, 0L, 
+ 140L, 41L, 0L, 268L, 128L, 1267L, 925L, 121L, 195L, 324L, 212L, 
+ 804L, 76L, 463L, 407L, 1285L, 300L, 313L, 9L, 11L, 237L, 26L, 
+ 0L, 2150L, 196L, 72L, 1L, 30L, 637L, 1221L, 99L, 288L, 66L, 0L, 
+ 0L, 0L, 2506L, 63L, 450L, 41L, 185L, 36L, 945L, 514L, 57L, 1L, 
+ 5L, 164L, 781L, 0L, 84L, 236L, 245L, 178L, 0L, 9363L, 22402L, 
+ 15L, 0L, 912L, 333L, 3L, 256L, 905L, 753L, 391L), population = c(16L, 
+ 3L, 20L, 0L, 0L, 7L, 0L, 28L, 28L, 15L, 8L, 0L, 0L, 90L, 0L, 
+ 10L, 0L, 3L, 0L, 1L, 1L, 119L, 0L, 0L, 9L, 7L, 35L, 4L, 8L, 24L, 
+ 0L, 0L, 2L, 11L, 1008L, 28L, 0L, 2L, 0L, 2L, 10L, 1L, 15L, 5L, 
+ 0L, 0L, 6L, 8L, 47L, 5L, 0L, 31L, 0L, 0L, 1L, 5L, 54L, 0L, 1L, 
+ 1L, 17L, 61L, 0L, 10L, 0L, 0L, 8L, 6L, 1L, 1L, 6L, 4L, 5L, 11L, 
+ 0L, 157L, 39L, 14L, 3L, 4L, 57L, 7L, 2L, 118L, 2L, 6L, 17L, 0L, 
+ 3L, 3L, 1L, 1L, 0L, 0L, 9L, 6L, 13L, 0L, 0L, 0L, 2L, 77L, 0L, 
+ 2L, 0L, 20L, 12L, 0L, 16L, 14L, 0L, 2L, 3L, 5L, 56L, 18L, 9L, 
+ 4L, 1L, 84L, 2L, 3L, 3L, 14L, 48L, 36L, 3L, 0L, 22L, 5L, 0L, 
+ 9L, 6L, 3L, 3L, 0L, 5L, 29L, 39L, 2L, 15L, 0L, 0L, 0L, 20L, 0L, 
+ 8L, 6L, 10L, 18L, 18L, 49L, 2L, 0L, 1L, 7L, 45L, 0L, 1L, 13L, 
+ 56L, 3L, 0L, 231L, 274L, 0L, 0L, 15L, 60L, 0L, 22L, 28L, 6L, 
+ 8L), language = structure(c(10L, 6L, 8L, 1L, 6L, 10L, 1L, 2L, 
+ 2L, 1L, 4L, 1L, 8L, 6L, 1L, 6L, 1L, 3L, 1L, 10L, 10L, 6L, 1L, 
+ 10L, 5L, 3L, 10L, 10L, 3L, 1L, 6L, 1L, 10L, 2L, 7L, 2L, 3L, 10L, 
+ 1L, 2L, 2L, 6L, 5L, 6L, 3L, 1L, 2L, 2L, 8L, 2L, 10L, 10L, 6L, 
+ 1L, 1L, 9L, 3L, 3L, 10L, 1L, 4L, 4L, 1L, 6L, 1L, 1L, 2L, 3L, 
+ 6L, 1L, 3L, 2L, 7L, 9L, 6L, 10L, 6L, 8L, 1L, 10L, 6L, 3L, 1L, 
+ 9L, 8L, 10L, 10L, 1L, 10L, 8L, 10L, 10L, 4L, 4L, 10L, 10L, 10L, 
+ 10L, 10L, 10L, 8L, 2L, 10L, 10L, 1L, 8L, 10L, 10L, 10L, 6L, 6L, 
+ 1L, 2L, 3L, 10L, 10L, 8L, 6L, 8L, 6L, 2L, 1L, 2L, 2L, 10L, 5L, 
+ 2L, 8L, 6L, 10L, 6L, 8L, 3L, 1L, 7L, 1L, 10L, 6L, 10L, 8L, 10L, 
+ 1L, 1L, 1L, 8L, 6L, 6L, 4L, 8L, 7L, 10L, 10L, 3L, 10L, 1L, 8L, 
+ 9L, 1L, 8L, 10L, 1L, 2L, 1L, 1L, 5L, 6L, 6L, 2L, 10L, 1L, 6L, 
+ 10L, 10L, 10L), .Label = c("1", "2", "3", "4", "5", "6", "7", 
+ "8", "9", "10"), class = "factor"), bars = c(0L, 0L, 2L, 0L, 
+ 3L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 3L, 3L, 0L, 0L, 0L, 0L, 
+ 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 3L, 2L, 1L, 0L, 1L, 0L, 0L, 0L, 
+ 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+ 0L, 0L, 0L, 0L, 3L, 3L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 3L, 3L, 
+ 1L, 0L, 2L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 3L, 0L, 3L, 3L, 0L, 0L, 
+ 0L, 0L, 0L, 0L, 0L, 0L, 2L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 2L, 0L, 
+ 0L, 3L, 0L, 3L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 3L, 0L, 
+ 0L, 0L, 0L, 1L, 0L, 0L, 0L, 3L, 0L, 0L, 0L, 0L, 3L, 3L, 0L, 0L, 
+ 3L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 2L, 0L, 0L, 5L, 0L, 0L, 0L, 0L, 
+ 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 
+ 0L, 0L, 2L, 0L, 0L, 0L, 0L, 0L, 3L, 0L), stripes = c(3L, 0L, 
+ 0L, 0L, 0L, 2L, 1L, 3L, 3L, 0L, 3L, 3L, 0L, 0L, 0L, 0L, 2L, 0L, 
+ 0L, 0L, 5L, 0L, 0L, 0L, 3L, 2L, 0L, 0L, 0L, 0L, 2L, 0L, 0L, 2L, 
+ 0L, 3L, 0L, 0L, 0L, 5L, 5L, 0L, 0L, 0L, 0L, 0L, 0L, 3L, 3L, 3L, 
+ 3L, 3L, 0L, 0L, 0L, 0L, 0L, 0L, 3L, 5L, 3L, 3L, 1L, 9L, 0L, 0L, 
+ 0L, 0L, 2L, 0L, 0L, 3L, 0L, 3L, 0L, 2L, 3L, 3L, 0L, 2L, 0L, 0L, 
+ 0L, 0L, 3L, 0L, 5L, 0L, 3L, 2L, 0L, 11L, 2L, 3L, 2L, 3L, 14L, 
+ 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 5L, 3L, 0L, 3L, 1L, 0L, 3L, 
+ 3L, 0L, 5L, 3L, 0L, 2L, 0L, 0L, 0L, 3L, 0L, 0L, 2L, 5L, 0L, 0L, 
+ 0L, 3L, 0L, 0L, 3L, 2L, 0L, 0L, 3L, 0L, 3L, 0L, 0L, 0L, 0L, 3L, 
+ 5L, 0L, 0L, 3L, 0L, 0L, 5L, 5L, 0L, 0L, 0L, 0L, 0L, 3L, 6L, 0L, 
+ 9L, 0L, 13L, 0L, 0L, 0L, 3L, 0L, 0L, 3L, 0L, 0L, 7L), colours = c(5L, 
+ 3L, 3L, 5L, 3L, 3L, 3L, 2L, 3L, 3L, 2L, 3L, 2L, 2L, 3L, 3L, 8L, 
+ 2L, 6L, 4L, 3L, 4L, 6L, 4L, 5L, 3L, 3L, 3L, 3L, 2L, 5L, 6L, 5L, 
+ 3L, 2L, 3L, 2L, 3L, 4L, 3L, 3L, 3L, 3L, 2L, 4L, 6L, 3L, 3L, 4L, 
+ 2L, 4L, 3L, 3L, 6L, 7L, 2L, 3L, 3L, 3L, 4L, 3L, 3L, 3L, 2L, 3L, 
+ 7L, 2L, 3L, 4L, 5L, 2L, 2L, 6L, 3L, 3L, 2L, 3L, 4L, 3L, 2L, 3L, 
+ 3L, 3L, 2L, 4L, 2L, 4L, 4L, 3L, 4L, 4L, 3L, 3L, 3L, 3L, 3L, 4L, 
+ 3L, 3L, 3L, 2L, 4L, 2L, 3L, 7L, 2L, 5L, 3L, 3L, 3L, 3L, 3L, 2L, 
+ 3L, 2L, 3L, 4L, 3L, 3L, 2L, 3L, 4L, 6L, 2L, 4L, 2L, 3L, 2L, 7L, 
+ 4L, 4L, 2L, 3L, 3L, 2L, 4L, 2L, 5L, 4L, 4L, 4L, 5L, 4L, 4L, 4L, 
+ 4L, 2L, 2L, 4L, 3L, 4L, 3L, 4L, 2L, 3L, 2L, 2L, 6L, 4L, 5L, 3L, 
+ 3L, 6L, 3L, 2L, 4L, 4L, 7L, 2L, 3L, 4L, 4L, 4L, 5L), red = c(1L, 
+ 1L, 1L, 1L, 1L, 1L, 0L, 0L, 0L, 1L, 1L, 0L, 1L, 1L, 0L, 1L, 1L, 
+ 1L, 1L, 1L, 0L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 
+ 1L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 
+ 0L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 0L, 1L, 
+ 1L, 0L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 
+ 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 
+ 1L, 1L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 1L, 1L, 0L, 
+ 0L, 0L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 
+ 1L, 1L, 0L, 1L, 0L, 1L, 0L, 0L, 1L, 1L, 1L, 0L, 1L, 0L, 0L, 1L, 
+ 1L, 0L, 1L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 
+ 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L), green = c(1L, 
+ 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 
+ 1L, 1L, 0L, 0L, 1L, 1L, 0L, 1L, 1L, 0L, 1L, 1L, 0L, 1L, 1L, 1L, 
+ 0L, 0L, 0L, 1L, 1L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 1L, 0L, 0L, 0L, 
+ 0L, 1L, 1L, 0L, 1L, 1L, 0L, 0L, 0L, 1L, 1L, 0L, 0L, 0L, 0L, 1L, 
+ 1L, 0L, 1L, 1L, 1L, 0L, 0L, 1L, 1L, 0L, 0L, 1L, 1L, 1L, 0L, 1L, 
+ 1L, 1L, 0L, 1L, 0L, 1L, 0L, 0L, 1L, 1L, 0L, 0L, 0L, 1L, 1L, 0L, 
+ 1L, 0L, 0L, 1L, 1L, 0L, 0L, 1L, 1L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 
+ 1L, 1L, 0L, 1L, 0L, 1L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 
+ 1L, 1L, 1L, 1L, 1L, 0L, 1L, 0L, 1L, 0L, 0L, 1L, 1L, 0L, 1L, 1L, 
+ 1L, 0L, 0L, 1L, 0L, 1L, 0L, 1L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 0L, 
+ 0L, 1L, 0L, 0L, 1L, 0L, 1L, 0L, 0L, 0L, 1L, 1L, 1L), blue = c(0L, 
+ 0L, 0L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 0L, 1L, 0L, 0L, 1L, 0L, 1L, 
+ 0L, 1L, 0L, 1L, 1L, 1L, 0L, 1L, 0L, 1L, 0L, 0L, 0L, 0L, 1L, 1L, 
+ 1L, 0L, 1L, 0L, 0L, 1L, 1L, 1L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 0L, 
+ 1L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 0L, 0L, 1L, 0L, 
+ 1L, 1L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 1L, 0L, 0L, 0L, 0L, 1L, 0L, 
+ 0L, 0L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 
+ 0L, 0L, 1L, 0L, 0L, 1L, 1L, 1L, 0L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 
+ 0L, 0L, 1L, 0L, 1L, 0L, 0L, 1L, 0L, 1L, 0L, 1L, 0L, 1L, 0L, 1L, 
+ 0L, 0L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 1L, 0L, 
+ 0L, 1L, 0L, 0L, 1L, 1L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 
+ 1L, 1L, 1L, 0L, 0L, 0L, 1L, 0L, 1L, 1L, 0L, 0L, 0L), gold = c(1L, 
+ 1L, 0L, 1L, 1L, 1L, 0L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 1L, 1L, 1L, 
+ 0L, 1L, 0L, 0L, 1L, 1L, 1L, 1L, 1L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 
+ 0L, 1L, 1L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 1L, 1L, 
+ 0L, 0L, 1L, 0L, 1L, 1L, 0L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 0L, 1L, 
+ 1L, 0L, 1L, 1L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+ 0L, 1L, 0L, 0L, 1L, 0L, 1L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 1L, 
+ 0L, 0L, 0L, 1L, 0L, 0L, 1L, 1L, 0L, 1L, 1L, 0L, 0L, 0L, 0L, 0L, 
+ 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 1L, 0L, 0L, 0L, 1L, 
+ 1L, 1L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 1L, 1L, 1L, 1L, 0L, 
+ 1L, 1L, 0L, 0L, 0L, 1L, 0L, 1L, 0L, 0L, 0L, 0L, 1L, 0L, 1L, 0L, 
+ 1L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 0L, 1L), white = c(1L, 
+ 0L, 1L, 1L, 0L, 0L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 0L, 0L, 0L, 1L, 
+ 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 0L, 1L, 0L, 1L, 1L, 
+ 1L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 
+ 1L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 0L, 0L, 1L, 1L, 0L, 
+ 1L, 1L, 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 
+ 1L, 0L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 0L, 1L, 
+ 1L, 1L, 1L, 0L, 1L, 1L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 
+ 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 
+ 0L, 0L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 
+ 1L, 0L, 1L, 1L, 1L, 0L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 1L, 
+ 1L, 1L, 1L, 0L, 0L, 1L, 1L, 0L, 1L, 1L, 0L, 0L, 1L), black = c(1L, 
+ 1L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 1L, 1L, 
+ 0L, 1L, 1L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 
+ 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 
+ 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 0L, 0L, 
+ 0L, 0L, 0L, 1L, 1L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 
+ 0L, 1L, 0L, 1L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 
+ 0L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 
+ 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 
+ 1L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 1L, 1L, 0L, 1L, 
+ 0L, 0L, 0L, 1L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 1L, 1L, 0L, 
+ 0L, 0L, 0L, 0L, 1L, 1L, 1L, 0L, 0L, 0L, 0L, 1L, 1L), orange = c(0L, 
+ 0L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 
+ 0L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 
+ 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+ 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+ 1L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 
+ 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+ 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 
+ 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 1L, 
+ 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 
+ 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 
+ 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 1L, 1L, 0L), mainhue = structure(c(5L, 
+ 7L, 5L, 2L, 4L, 7L, 8L, 2L, 2L, 2L, 7L, 2L, 7L, 5L, 2L, 4L, 2L, 
+ 5L, 7L, 6L, 2L, 5L, 2L, 4L, 7L, 7L, 7L, 7L, 4L, 7L, 4L, 2L, 4L, 
+ 7L, 7L, 4L, 5L, 7L, 2L, 2L, 2L, 8L, 8L, 7L, 2L, 5L, 2L, 4L, 1L, 
+ 2L, 5L, 5L, 8L, 2L, 2L, 8L, 8L, 8L, 5L, 7L, 4L, 1L, 8L, 2L, 4L, 
+ 2L, 2L, 4L, 4L, 5L, 1L, 2L, 2L, 7L, 2L, 7L, 7L, 7L, 8L, 8L, 8L, 
+ 8L, 5L, 8L, 1L, 7L, 7L, 7L, 7L, 7L, 2L, 7L, 7L, 7L, 7L, 7L, 7L, 
+ 7L, 7L, 2L, 5L, 5L, 2L, 7L, 2L, 7L, 4L, 2L, 3L, 7L, 8L, 2L, 2L, 
+ 6L, 5L, 2L, 7L, 7L, 7L, 5L, 7L, 1L, 7L, 7L, 2L, 8L, 7L, 3L, 7L, 
+ 7L, 5L, 5L, 5L, 5L, 8L, 5L, 2L, 6L, 8L, 7L, 4L, 5L, 2L, 5L, 7L, 
+ 7L, 2L, 7L, 7L, 7L, 5L, 7L, 5L, 7L, 7L, 7L, 7L, 2L, 5L, 4L, 7L, 
+ 8L, 8L, 8L, 7L, 7L, 4L, 7L, 7L, 7L, 7L, 5L, 5L, 5L), .Label = c("black", 
+ "blue", "brown", "gold", "green", "orange", "red", "white"), class = "factor"), 
+     circles = c(0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 1L, 0L, 0L, 1L, 0L, 1L, 4L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 
+     1L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 
+     0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 2L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 1L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L), crosses = c(0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     1L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 
+     1L, 0L, 0L, 0L, 0L, 0L, 1L, 1L, 2L, 1L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 1L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 2L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 0L, 0L, 
+     0L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L), saltires = c(0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     1L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L), quarters = c(0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 
+     0L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 1L, 0L, 1L, 0L, 
+     0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 1L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 
+     0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 4L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 1L, 0L, 
+     0L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 
+     0L, 0L, 0L, 0L), sunstars = c(1L, 1L, 1L, 0L, 0L, 1L, 0L, 
+     0L, 1L, 6L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 22L, 
+     0L, 0L, 1L, 1L, 14L, 3L, 1L, 0L, 1L, 4L, 1L, 1L, 5L, 0L, 
+     4L, 1L, 15L, 0L, 1L, 0L, 0L, 0L, 1L, 10L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 7L, 
+     0L, 0L, 0L, 1L, 0L, 0L, 5L, 0L, 0L, 0L, 0L, 0L, 3L, 0L, 1L, 
+     0L, 0L, 0L, 1L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 
+     1L, 1L, 0L, 0L, 1L, 1L, 0L, 4L, 1L, 0L, 1L, 1L, 1L, 2L, 0L, 
+     6L, 4L, 0L, 0L, 0L, 1L, 1L, 0L, 0L, 1L, 2L, 5L, 1L, 0L, 4L, 
+     0L, 1L, 0L, 2L, 0L, 2L, 0L, 1L, 0L, 5L, 5L, 1L, 0L, 0L, 1L, 
+     0L, 2L, 0L, 0L, 0L, 1L, 0L, 0L, 2L, 1L, 0L, 0L, 1L, 0L, 0L, 
+     1L, 1L, 0L, 0L, 0L, 0L, 1L, 0L, 50L, 1L, 0L, 0L, 7L, 1L, 
+     5L, 1L, 0L, 0L, 1L), crescent = c(0L, 0L, 1L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     1L, 1L, 0L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 
+     1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L), triangle = c(0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 1L, 0L, 1L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 
+     0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 
+     0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 0L, 1L, 0L, 
+     0L, 0L, 1L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 1L, 1L, 
+     0L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     1L), icon = c(1L, 0L, 0L, 1L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 1L, 0L, 1L, 0L, 1L, 0L, 0L, 0L, 1L, 1L, 1L, 0L, 
+     1L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 
+     1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 
+     0L, 0L, 0L, 0L, 1L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 1L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 
+     1L, 1L, 0L, 0L, 1L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 
+     0L, 0L, 1L, 1L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 
+     1L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 
+     0L, 1L, 0L, 1L, 0L, 1L, 1L, 0L, 0L, 0L, 1L, 0L, 1L), animate = c(0L, 
+     1L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     1L, 0L, 1L, 1L, 0L, 0L, 1L, 1L, 1L, 0L, 1L, 0L, 0L, 1L, 1L, 
+     1L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 1L, 
+     0L, 0L, 1L, 0L, 0L, 0L, 0L, 1L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 1L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 1L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     1L, 1L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 1L, 0L, 0L, 1L, 0L, 0L, 1L, 
+     0L, 1L, 0L, 0L, 0L, 1L, 1L, 1L), text = c(0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 
+     0L, 0L, 1L, 1L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 
+     0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 1L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 
+     0L, 0L, 0L, 0L, 1L, 1L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L, 0L, 0L, 0L, 1L, 0L, 0L, 0L, 0L, 0L, 0L, 
+     0L, 0L, 0L, 0L, 0L), topleft = structure(c(1L, 6L, 4L, 2L, 
+     2L, 6L, 7L, 2L, 2L, 7L, 6L, 2L, 7L, 4L, 2L, 1L, 6L, 4L, 7L, 
+     5L, 2L, 4L, 7L, 7L, 7L, 6L, 2L, 7L, 4L, 6L, 6L, 7L, 2L, 2L, 
+     6L, 3L, 4L, 6L, 7L, 2L, 2L, 7L, 7L, 6L, 7L, 4L, 2L, 3L, 6L, 
+     2L, 4L, 4L, 7L, 7L, 7L, 7L, 2L, 2L, 4L, 6L, 1L, 1L, 7L, 2L, 
+     6L, 6L, 2L, 6L, 6L, 1L, 1L, 2L, 7L, 6L, 2L, 6L, 4L, 6L, 4L, 
+     2L, 4L, 6L, 3L, 7L, 1L, 6L, 1L, 6L, 6L, 6L, 4L, 2L, 2L, 6L, 
+     7L, 1L, 2L, 6L, 7L, 2L, 4L, 4L, 2L, 6L, 7L, 6L, 4L, 2L, 2L, 
+     6L, 7L, 7L, 2L, 5L, 4L, 2L, 6L, 6L, 6L, 7L, 7L, 6L, 6L, 6L, 
+     2L, 7L, 6L, 7L, 2L, 6L, 4L, 4L, 4L, 4L, 6L, 2L, 2L, 5L, 7L, 
+     6L, 3L, 4L, 2L, 2L, 6L, 4L, 2L, 6L, 6L, 2L, 4L, 6L, 6L, 7L, 
+     7L, 6L, 6L, 7L, 6L, 1L, 7L, 7L, 7L, 2L, 6L, 1L, 3L, 3L, 6L, 
+     2L, 2L, 4L, 4L, 4L), .Label = c("black", "blue", "gold", 
+     "green", "orange", "red", "white"), class = "factor"), botright = structure(c(5L, 
+     7L, 8L, 7L, 7L, 1L, 2L, 2L, 2L, 2L, 7L, 2L, 7L, 5L, 2L, 7L, 
+     7L, 5L, 7L, 7L, 2L, 5L, 2L, 4L, 7L, 5L, 7L, 8L, 4L, 7L, 5L, 
+     2L, 4L, 7L, 7L, 7L, 5L, 7L, 2L, 2L, 2L, 8L, 7L, 7L, 5L, 5L, 
+     2L, 7L, 1L, 2L, 7L, 7L, 8L, 2L, 2L, 8L, 7L, 7L, 2L, 5L, 4L, 
+     4L, 7L, 2L, 7L, 7L, 2L, 5L, 5L, 5L, 7L, 2L, 2L, 5L, 2L, 8L, 
+     7L, 1L, 6L, 2L, 7L, 5L, 4L, 8L, 5L, 7L, 5L, 2L, 7L, 7L, 2L, 
+     7L, 7L, 2L, 5L, 5L, 8L, 7L, 7L, 2L, 5L, 7L, 2L, 7L, 2L, 7L, 
+     4L, 2L, 2L, 2L, 8L, 2L, 2L, 5L, 5L, 2L, 1L, 7L, 5L, 5L, 8L, 
+     1L, 2L, 7L, 7L, 7L, 7L, 3L, 7L, 5L, 5L, 5L, 7L, 2L, 8L, 5L, 
+     2L, 2L, 8L, 1L, 4L, 7L, 2L, 5L, 1L, 5L, 2L, 7L, 1L, 7L, 2L, 
+     7L, 5L, 7L, 8L, 7L, 7L, 2L, 1L, 7L, 7L, 8L, 8L, 7L, 7L, 5L, 
+     8L, 7L, 7L, 7L, 7L, 5L, 3L, 5L), .Label = c("black", "blue", 
+     "brown", "gold", "green", "orange", "red", "white"), class = "factor")), .Names = c("ytrain", 
+ "landmass", "zone", "area", "population", "language", "bars", 
+ "stripes", "colours", "red", "green", "blue", "gold", "white", 
+ "black", "orange", "mainhue", "circles", "crosses", "saltires", 
+ "quarters", "sunstars", "crescent", "triangle", "icon", "animate", 
+ "text", "topleft", "botright"), row.names = c(NA, -174L), class = "data.frame")
> tdata$language <-  factor(tdata$language)
> tdata$ytrain <- factor(tdata$ytrain)
> 
> ### was: error
> model <- ctree(ytrain ~ ., data = tdata, 
+     control = ctree_control(testtype = "Univariate", splitstat = "maximum"))
> 
> library("coin")
Loading required package: survival
> ### check against coin (independence_test automatically
> ### removes empty levels)
> p <- info_node(node_party(model))$criterion["p.value",]
> p[is.na(p)] <- 0
> p2 <- sapply(names(p), function(n)
+     pvalue(independence_test(ytrain ~ .,
+     data = tdata[, c("ytrain", n)], teststat = "quad")))
> stopifnot(max(abs(p - p2)) < sqrt(.Machine$double.eps))
> 
> p <- info_node(node_party(model[2]))$criterion["p.value",]
> p[is.na(p)] <- 0
> p2 <- sapply(names(p), function(n)
+     pvalue(independence_test(ytrain ~ .,
+     data = tdata[tdata$language != "8", c("ytrain", n)], 
+     teststat = "quad")))
> stopifnot(max(abs(p - p2)) < sqrt(.Machine$double.eps))
> 
> p <- info_node(node_party(model[3]))$criterion["p.value",]
> p[is.na(p)] <- 0
> p2 <- sapply(names(p), function(n)
+     pvalue(independence_test(ytrain ~ .,
+     data = tdata[!(tdata$language %in% c("2", "4", "8")), 
+                  c("ytrain", n)], 
+     teststat = "quad")))
> stopifnot(max(abs(p - p2)) < sqrt(.Machine$double.eps))
> 
> ### check coersion of constparties to simpleparties
> ### containing terminal nodes without corresponding observations
> ## create party
> data("WeatherPlay", package = "partykit")
> py <- party(
+   partynode(1L,
+     split = partysplit(1L, index = 1:3),
+     kids = list(
+       partynode(2L,
+         split = partysplit(3L, breaks = 75),
+         kids = list(
+           partynode(3L, info = "yes"),
+           partynode(4L, info = "no"))),
+       partynode(5L, 
+         split = partysplit(3L, breaks = 20),
+         kids = list(
+           partynode(6L, info = "no"),
+           partynode(7L, info = "yes"))),
+       partynode(8L,
+         split = partysplit(4L, index = 1:2),
+         kids = list(
+           partynode(9L, info = "yes"),
+           partynode(10L, info = "no"))))),
+   WeatherPlay)
> names(py) <- LETTERS[nodeids(py)]
> 
> pn <- node_party(py)
> cp <- party(pn,
+   data = WeatherPlay,
+   fitted = data.frame(
+     "(fitted)" = fitted_node(pn, data = WeatherPlay),
+     "(response)" = WeatherPlay$play,
+     check.names = FALSE),
+   terms = terms(play ~ ., data = WeatherPlay),
+ )
> print(cp)
[1] root
|   [2] outlook in sunny
|   |   [3] humidity <= 75: yes
|   |   [4] humidity > 75: no
|   [5] outlook in overcast
|   |   [6] humidity <= 20: no
|   |   [7] humidity > 20: yes
|   [8] outlook in rainy
|   |   [9] windy in false: yes
|   |   [10] windy in true: no
> cp <- as.constparty(cp)
> 
> nd <- data.frame(outlook = factor("overcast", levels = levels(WeatherPlay$outlook)), 
+                  humidity = 10, temperature = 10, windy = "yes")
> try(predict(cp, type = "node", newdata = nd))
Error in model.frame.default(delete.response(object$terms), newdata, xlev = xlev) : 
  factor windy has new level yes
> try(predict(cp, type = "response", newdata = nd))
Error in model.frame.default(delete.response(object$terms), newdata, xlev = xlev) : 
  factor windy has new level yes
> as.simpleparty(cp)

Model formula:
play ~ outlook + temperature + humidity + windy

Fitted party:
[1] root
|   [2] outlook in sunny
|   |   [3] humidity <= 75: yes (n = 2, err = 0.0%)
|   |   [4] humidity > 75: no (n = 3, err = 0.0%)
|   [5] outlook in overcast
|   |   [6] humidity <= 20: NA (n = 0, err = NA)
|   |   [7] humidity > 20: yes (n = 4, err = 0.0%)
|   [8] outlook in rainy
|   |   [9] windy in false: yes (n = 3, err = 0.0%)
|   |   [10] windy in true: no (n = 2, err = 0.0%)

Number of inner nodes:    4
Number of terminal nodes: 6
> print(cp)

Model formula:
play ~ outlook + temperature + humidity + windy

Fitted party:
[1] root
|   [2] outlook in sunny
|   |   [3] humidity <= 75: yes (n = 2, err = 0.0%)
|   |   [4] humidity > 75: no (n = 3, err = 0.0%)
|   [5] outlook in overcast
|   |   [6] humidity <= 20: NA (n = 0, err = NA)
|   |   [7] humidity > 20: yes (n = 4, err = 0.0%)
|   [8] outlook in rainy
|   |   [9] windy in false: yes (n = 3, err = 0.0%)
|   |   [10] windy in true: no (n = 2, err = 0.0%)

Number of inner nodes:    4
Number of terminal nodes: 6
> 
> ### scores
> y <- gl(3, 10, ordered = TRUE)
> x <- rnorm(length(y))  
> x <- ordered(cut(x, 3))
> d <- data.frame(y = y, x = x)
> 
> ### partykit with scores
> ct11 <- partykit::ctree(y ~ x, data = d) 
> ct12 <- partykit::ctree(y ~ x, data = d, 
+                         scores = list(y = c(1, 4, 5)))
> ct13 <- partykit::ctree(y ~ x, data = d, 
+                         scores = list(y = c(1, 4, 5), x = c(1, 5, 6)))
> 
> ### party with scores
> ct21 <- party::ctree(y ~ x, data = d) 
> ct22 <- party::ctree(y ~ x, data = d, 
+                      scores = list(y = c(1, 4, 5)))
> ct23 <- party::ctree(y ~ x, data = d, 
+                      scores = list(y = c(1, 4, 5), x = c(1, 5, 6)))
> 
> stopifnot(all.equal(ct11$node$info$p.value, 
+           1 - ct21@tree$criterion$criterion, check.attr = FALSE))
> stopifnot(all.equal(ct12$node$info$p.value, 
+           1 - ct22@tree$criterion$criterion, check.attr = FALSE))
> stopifnot(all.equal(ct13$node$info$p.value, 
+           1 - ct23@tree$criterion$criterion, check.attr = FALSE))
> 
> ### ytrafo
> y <- runif(100, max = 3)
> x <- rnorm(length(y))
> d <- data.frame(y = y, x = x)
> 
> ### partykit with scores
> ct11 <- partykit::ctree(y ~ x, data = d)
> ct12 <- partykit::ctree(y ~ x, data = d,
+                         ytrafo = list(y = sqrt))
> 
> ### party with scores
> ct21 <- party::ctree(y ~ x, data = d)
> f <- function(data) coin::trafo(data, numeric_trafo = sqrt)
> ct22 <- party::ctree(y ~ x, data = d,
+                      ytrafo = f)
> 
> stopifnot(all.equal(ct11$node$info$p.value,
+           1 - ct21@tree$criterion$criterion, check.attr = FALSE))
> stopifnot(all.equal(ct12$node$info$p.value,
+           1 - ct22@tree$criterion$criterion, check.attr = FALSE))
> 
> 
> ### spotted by Peter Philip Stephensen (DREAM) <PSP@dreammodel.dk>
> ### splits x >= max(x) where possible in partykit::ctree
> library("partykit")
> nAge <- 30
> d <- data.frame(Age=rep(1:nAge,2),y=c(rep(1,nAge),rep(0,nAge)), 
+                 n = rep(0,2*nAge))
> ntot <- 100
> alpha <- .5
> d[d$y==1,]$n = floor(ntot * alpha * d[d$y==1,]$Age / nAge)
> d[d$y==0,]$n = ntot - d[d$y==1,]$n
> d$n <- as.integer(d$n)
> ctrl <- partykit::ctree_control(maxdepth=3, minbucket = min(d$n) + 1)
> tree <- partykit::ctree(y ~ Age, weights=n, data=d, control=ctrl)
> tree

Model formula:
y ~ Age

Fitted party:
[1] root
|   [2] Age <= 15
|   |   [3] Age <= 7
|   |   |   [4] Age <= 4: 0.038 (n = 400, err = 14.4)
|   |   |   [5] Age > 4: 0.097 (n = 300, err = 26.2)
|   |   [6] Age > 7
|   |   |   [7] Age <= 11: 0.155 (n = 400, err = 52.4)
|   |   |   [8] Age > 11: 0.222 (n = 400, err = 69.2)
|   [9] Age > 15
|   |   [10] Age <= 22: 0.313 (n = 700, err = 150.5)
|   |   [11] Age > 22
|   |   |   [12] Age <= 26: 0.405 (n = 400, err = 96.4)
|   |   |   [13] Age > 26: 0.472 (n = 400, err = 99.7)

Number of inner nodes:    6
Number of terminal nodes: 7
> 
> (w1 <- predict(tree, type = "node"))
 4  4  4  4  5  5  5  7  7  7  7  8  8  8  8 10 10 10 10 10 10 10 12 12 12 12 
 4  4  4  4  5  5  5  7  7  7  7  8  8  8  8 10 10 10 10 10 10 10 12 12 12 12 
13 13 13 13  4  4  4  4  5  5  5  7  7  7  7  8  8  8  8 10 10 10 10 10 10 10 
13 13 13 13  4  4  4  4  5  5  5  7  7  7  7  8  8  8  8 10 10 10 10 10 10 10 
12 12 12 12 13 13 13 13 
12 12 12 12 13 13 13 13 
> 
> (ct <- ctree(dist + I(dist^2) ~ speed, data = cars))

Model formula:
~dist + I(dist^2) + speed

Fitted party:
[1] root
|   [2] speed <= 12: *
|   [3] speed > 12
|   |   [4] speed <= 20: *
|   |   [5] speed > 20: *

Number of inner nodes:    2
Number of terminal nodes: 3
> predict(ct)
       dist I(dist^2)
1  18.20000  409.6667
2  18.20000  409.6667
3  18.20000  409.6667
4  18.20000  409.6667
5  18.20000  409.6667
6  18.20000  409.6667
7  18.20000  409.6667
8  18.20000  409.6667
9  18.20000  409.6667
10 18.20000  409.6667
11 18.20000  409.6667
12 18.20000  409.6667
13 18.20000  409.6667
14 18.20000  409.6667
15 18.20000  409.6667
16 46.28571 2423.1429
17 46.28571 2423.1429
18 46.28571 2423.1429
19 46.28571 2423.1429
20 46.28571 2423.1429
21 46.28571 2423.1429
22 46.28571 2423.1429
23 46.28571 2423.1429
24 46.28571 2423.1429
25 46.28571 2423.1429
26 46.28571 2423.1429
27 46.28571 2423.1429
28 46.28571 2423.1429
29 46.28571 2423.1429
30 46.28571 2423.1429
31 46.28571 2423.1429
32 46.28571 2423.1429
33 46.28571 2423.1429
34 46.28571 2423.1429
35 46.28571 2423.1429
36 46.28571 2423.1429
37 46.28571 2423.1429
38 46.28571 2423.1429
39 46.28571 2423.1429
40 46.28571 2423.1429
41 46.28571 2423.1429
42 46.28571 2423.1429
43 46.28571 2423.1429
44 82.85714 7272.8571
45 82.85714 7272.8571
46 82.85714 7272.8571
47 82.85714 7272.8571
48 82.85714 7272.8571
49 82.85714 7272.8571
50 82.85714 7272.8571
> 
> ### nodeapply was not the same for permutations of ids
> ### spotted by Heidi Seibold
> airq <- subset(airquality, !is.na(Ozone))
> airct <- ctree(Ozone ~ ., data = airq)
> n1 <- nodeapply(airct, ids = c(3, 5, 6), function(x) x$info$nobs)
> n2 <- nodeapply(airct, ids = c(6, 3, 5), function(x) x$info$nobs)
> stopifnot(all.equal(n1[names(n2)], n2))
> 
> ### pruning got "fitted" wrong, spotted by Jason Parker
> data("Titanic")
> titan <- as.data.frame(Titanic)
> (tree <- ctree(Survived ~ Class + Sex + Age, data = titan, weights = Freq))

Model formula:
Survived ~ Class + Sex + Age

Fitted party:
[1] root
|   [2] Sex in Male
|   |   [3] Class in 1st: No (n = 180, err = 34.4%)
|   |   [4] Class in 2nd, 3rd, Crew
|   |   |   [5] Age in Child
|   |   |   |   [6] Class in 2nd: Yes (n = 11, err = 0.0%)
|   |   |   |   [7] Class in 3rd: No (n = 48, err = 27.1%)
|   |   |   [8] Age in Adult
|   |   |   |   [9] Class in 2nd, 3rd
|   |   |   |   |   [10] Class in 2nd: No (n = 168, err = 8.3%)
|   |   |   |   |   [11] Class in 3rd: No (n = 462, err = 16.2%)
|   |   |   |   [12] Class in Crew: No (n = 862, err = 22.3%)
|   [13] Sex in Female
|   |   [14] Class in 1st, 2nd, Crew
|   |   |   [15] Class in 1st: Yes (n = 145, err = 2.8%)
|   |   |   [16] Class in 2nd, Crew: Yes (n = 129, err = 12.4%)
|   |   [17] Class in 3rd: No (n = 196, err = 45.9%)

Number of inner nodes:    8
Number of terminal nodes: 9
> ### prune off nodes 5-12 and check if the other nodes are not affected
> nodeprune(tree, 4)

Model formula:
Survived ~ Class + Sex + Age

Fitted party:
[1] root
|   [2] Sex in Male
|   |   [3] Class in 1st: No (n = 180, err = 34.4%)
|   |   [4] Class in 2nd, 3rd, Crew: No (n = 1551, err = 19.7%)
|   [5] Sex in Female
|   |   [6] Class in 1st, 2nd, Crew
|   |   |   [7] Class in 1st: Yes (n = 145, err = 2.8%)
|   |   |   [8] Class in 2nd, Crew: Yes (n = 129, err = 12.4%)
|   |   [9] Class in 3rd: No (n = 196, err = 45.9%)

Number of inner nodes:    4
Number of terminal nodes: 5
> 
> proc.time()
   user  system elapsed 
  4.416   0.148   4.567 


==> anc/simulation/partykit/tests/regtest-MIA.R <==
suppressWarnings(RNGversion("3.5.2"))

library("partykit")
set.seed(29)

n <- 100
x <- 1:n/n
y <- rnorm(n, mean = (x < .5) + 1)
xna <- x
xna[xna < .2] <- NA
d <- data.frame(x = x, y = y)
dna <- data.frame(x = xna, y = y)

(t1 <- ctree(y ~ x, data = d))
(t2 <- ctree(y ~ x, data = dna))
(t3 <- ctree(y ~ x, data = dna, control = ctree_control(MIA = TRUE)))

predict(t1, type = "node")[is.na(xna)]
predict(t2, type = "node")[is.na(xna)]
predict(t3, type = "node")[is.na(xna)]

xna <- x
xna[xna > .8] <- NA
d <- data.frame(x = x, y = y)
dna <- data.frame(x = xna, y = y)

(t1 <- ctree(y ~ x, data = d))
(t2 <- ctree(y ~ x, data = dna))
(t3 <- ctree(y ~ x, data = dna, control = ctree_control(MIA = TRUE)))

(n1 <- predict(t1, type = "node"))
(n2 <- predict(t2, type = "node"))
(n3 <- predict(t3, type = "node"))
table(n1, n2)
table(n1, n3)

d$x <- as.factor(cut(d$x, breaks = 0:5 / 5))
dna$x <- as.factor(cut(dna$x, breaks = 0:5 / 5))

(t1 <- ctree(y ~ x, data = d))
(t2 <- ctree(y ~ x, data = dna))
(t3 <- ctree(y ~ x, data = dna, control = ctree_control(MIA = TRUE)))

(n1 <- predict(t1, type = "node"))
(n2 <- predict(t2, type = "node"))
(n3 <- predict(t3, type = "node"))
table(n1, n2)
table(n1, n3)


==> anc/simulation/partykit/tests/regtest-MIA.Rout.save <==

R version 3.5.0 (2018-04-23) -- "Joy in Playing"
Copyright (C) 2018 The R Foundation for Statistical Computing
Platform: x86_64-pc-linux-gnu (64-bit)

R is free software and comes with ABSOLUTELY NO WARRANTY.
You are welcome to redistribute it under certain conditions.
Type 'license()' or 'licence()' for distribution details.

R is a collaborative project with many contributors.
Type 'contributors()' for more information and
'citation()' on how to cite R or R packages in publications.

Type 'demo()' for some demos, 'help()' for on-line help, or
'help.start()' for an HTML browser interface to help.
Type 'q()' to quit R.

> suppressWarnings(RNGversion("3.5.2"))
> 
> library("partykit")
Loading required package: grid
Loading required package: libcoin
Loading required package: mvtnorm
> set.seed(29)
> 
> n <- 100
> x <- 1:n/n
> y <- rnorm(n, mean = (x < .5) + 1)
> xna <- x
> xna[xna < .2] <- NA
> d <- data.frame(x = x, y = y)
> dna <- data.frame(x = xna, y = y)
> 
> (t1 <- ctree(y ~ x, data = d))

Model formula:
y ~ x

Fitted party:
[1] root
|   [2] x <= 0.5: 1.998 (n = 50, err = 52.5)
|   [3] x > 0.5: 0.743 (n = 50, err = 45.6)

Number of inner nodes:    1
Number of terminal nodes: 2
> (t2 <- ctree(y ~ x, data = dna))

Model formula:
y ~ x

Fitted party:
[1] root
|   [2] x <= 0.5: 2.070 (n = 37, err = 40.2)
|   [3] x > 0.5: 0.960 (n = 63, err = 68.5)

Number of inner nodes:    1
Number of terminal nodes: 2
> (t3 <- ctree(y ~ x, data = dna, control = ctree_control(MIA = TRUE)))

Model formula:
y ~ x

Fitted party:
[1] root
|   [2] x <= 0.5: 1.998 (n = 50, err = 52.5)
|   [3] x > 0.5: 0.743 (n = 50, err = 45.6)

Number of inner nodes:    1
Number of terminal nodes: 2
> 
> predict(t1, type = "node")[is.na(xna)]
2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 
2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 
> predict(t2, type = "node")[is.na(xna)]
3 3 3 2 3 2 2 3 3 2 3 3 3 2 3 3 3 3 2 
3 3 3 2 3 2 2 3 3 2 3 3 3 2 3 3 3 3 2 
> predict(t3, type = "node")[is.na(xna)]
2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 
2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 
> 
> xna <- x
> xna[xna > .8] <- NA
> d <- data.frame(x = x, y = y)
> dna <- data.frame(x = xna, y = y)
> 
> (t1 <- ctree(y ~ x, data = d))

Model formula:
y ~ x

Fitted party:
[1] root
|   [2] x <= 0.5: 1.998 (n = 50, err = 52.5)
|   [3] x > 0.5: 0.743 (n = 50, err = 45.6)

Number of inner nodes:    1
Number of terminal nodes: 2
> (t2 <- ctree(y ~ x, data = dna))

Model formula:
y ~ x

Fitted party:
[1] root
|   [2] x <= 0.5: 1.864 (n = 61, err = 65.5)
|   [3] x > 0.5
|   |   [4] x <= 0.73: 0.755 (n = 29, err = 18.9)
|   |   [5] x > 0.73: 0.150 (n = 10, err = 12.4)

Number of inner nodes:    2
Number of terminal nodes: 3
> (t3 <- ctree(y ~ x, data = dna, control = ctree_control(MIA = TRUE)))

Model formula:
y ~ x

Fitted party:
[1] root
|   [2] x <= 0.5: 1.998 (n = 50, err = 52.5)
|   [3] x > 0.5
|   |   [4] x <= 0.73: 0.928 (n = 43, err = 31.9)
|   |   [5] x > 0.73: -0.396 (n = 7, err = 3.1)

Number of inner nodes:    2
Number of terminal nodes: 3
> 
> (n1 <- predict(t1, type = "node"))
2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 
2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 
2 2 2 2 2 2 2 2 2 2 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 
2 2 2 2 2 2 2 2 2 2 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 
3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 
3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 
> (n2 <- predict(t2, type = "node"))
2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 
2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 
2 2 2 2 2 2 2 2 2 2 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 
2 2 2 2 2 2 2 2 2 2 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 
4 2 2 5 4 4 4 2 2 5 4 2 4 2 2 2 5 2 2 2 
4 2 2 5 4 4 4 2 2 5 4 2 4 2 2 2 5 2 2 2 
> (n3 <- predict(t3, type = "node"))
2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 
2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 
2 2 2 2 2 2 2 2 2 2 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 
2 2 2 2 2 2 2 2 2 2 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 5 5 5 5 5 5 5 
4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 
4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 4 
> table(n1, n2)
   n2
n1   2  4  5
  2 50  0  0
  3 11 29 10
> table(n1, n3)
   n3
n1   2  4  5
  2 50  0  0
  3  0 43  7
> 
> d$x <- as.factor(cut(d$x, breaks = 0:5 / 5))
> dna$x <- as.factor(cut(dna$x, breaks = 0:5 / 5))
> 
> (t1 <- ctree(y ~ x, data = d))

Model formula:
y ~ x

Fitted party:
[1] root
|   [2] x in (0,0.2], (0.2,0.4], (0.4,0.6]: 1.808 (n = 60, err = 68.1)
|   [3] x in (0.6,0.8], (0.8,1]: 0.714 (n = 40, err = 40.6)

Number of inner nodes:    1
Number of terminal nodes: 2
> (t2 <- ctree(y ~ x, data = dna))

Model formula:
y ~ x

Fitted party:
[1] root
|   [2] x in (0,0.2], (0.2,0.4], (0.4,0.6]: 1.651 (n = 75, err = 89.0)
|   [3] x in (0.6,0.8]: 0.529 (n = 25, err = 24.8)

Number of inner nodes:    1
Number of terminal nodes: 2
> (t3 <- ctree(y ~ x, data = dna, control = ctree_control(MIA = TRUE)))

Model formula:
y ~ x

Fitted party:
[1] root
|   [2] x in (0.6,0.8]: 0.714 (n = 40, err = 40.6)
|   [3] x in (0,0.2], (0.2,0.4], (0.4,0.6]: 1.808 (n = 60, err = 68.1)

Number of inner nodes:    1
Number of terminal nodes: 2
> 
> (n1 <- predict(t1, type = "node"))
2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 
2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 
2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 
2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 
3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 
3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 
> (n2 <- predict(t2, type = "node"))
2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 
2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 
2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 
2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 
3 2 2 2 2 2 3 2 2 3 2 2 2 2 3 2 2 2 2 3 
3 2 2 2 2 2 3 2 2 3 2 2 2 2 3 2 2 2 2 3 
> (n3 <- predict(t3, type = "node"))
3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 
3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 
3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 
3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 
2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 
2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 
> table(n1, n2)
   n2
n1   2  3
  2 60  0
  3 15 25
> table(n1, n3)
   n3
n1   2  3
  2  0 60
  3 40  0
> 
> proc.time()
   user  system elapsed 
  1.267   0.068   1.320 


==> anc/simulation/partykit/tests/regtest-cforest.R <==
suppressWarnings(RNGversion("3.5.2"))

library("partykit")
stopifnot(require("party"))
set.seed(29)

### regression
airq <- airquality[complete.cases(airquality),]

mtry <- ncol(airq) - 1L
ntree <- 25

cf_partykit <- partykit::cforest(Ozone ~ ., data = airq,
    ntree = ntree, mtry = mtry)

w <- do.call("cbind", cf_partykit$weights)

cf_party <- party::cforest(Ozone ~ ., data = airq, 
    control = party::cforest_unbiased(ntree = ntree, mtry = mtry),
    weights = w)

p_partykit <- predict(cf_partykit)
p_party <- predict(cf_party)

stopifnot(max(abs(p_partykit - p_party)) < sqrt(.Machine$double.eps))

prettytree(cf_party@ensemble[[1]], inames = names(airq)[-1])
party(cf_partykit$nodes[[1]], data = model.frame(cf_partykit))

v_party <- do.call("rbind", lapply(1:5, function(i) party::varimp(cf_party)))

v_partykit <- do.call("rbind", lapply(1:5, function(i) partykit::varimp(cf_partykit)))

summary(v_party)
summary(v_partykit)

party::varimp(cf_party, conditional = TRUE)
partykit::varimp(cf_partykit, conditional = TRUE)


### classification
set.seed(29)
mtry <- ncol(iris) - 1L
ntree <- 25

cf_partykit <- partykit::cforest(Species ~ ., data = iris,
    ntree = ntree, mtry = mtry)

w <- do.call("cbind", cf_partykit$weights)

cf_party <- party::cforest(Species ~ ., data = iris, 
    control = party::cforest_unbiased(ntree = ntree, mtry = mtry),
    weights = w)

p_partykit <- predict(cf_partykit, type = "prob")
p_party <- do.call("rbind", treeresponse(cf_party))

stopifnot(max(abs(unclass(p_partykit) - unclass(p_party))) < sqrt(.Machine$double.eps))

prettytree(cf_party@ensemble[[1]], inames = names(iris)[-5])
party(cf_partykit$nodes[[1]], data = model.frame(cf_partykit))

v_party <- do.call("rbind", lapply(1:5, function(i) party::varimp(cf_party)))

v_partykit <- do.call("rbind", lapply(1:5, function(i)
    partykit::varimp(cf_partykit, risk = "mis")))

summary(v_party)
summary(v_partykit)

party::varimp(cf_party, conditional = TRUE)
partykit::varimp(cf_partykit, risk = "misclass", conditional = TRUE)

### mean aggregation
set.seed(29)

### fit forest
cf <- partykit::cforest(dist ~ speed, data = cars, ntree = 100)

### prediction; scale = TRUE introduced in 1.2-1
pr <- predict(cf, newdata = cars[1,,drop = FALSE], type = "response", scale = TRUE)
### this is equivalent to 
w <- predict(cf, newdata = cars[1,,drop = FALSE], type = "weights")
stopifnot(isTRUE(all.equal(pr, sum(w * cars$dist) / sum(w),
                           check.attributes = FALSE)))

### check if this is the same as mean aggregation

### compute terminal node IDs for first obs
nd1 <- predict(cf, newdata = cars[1,,drop = FALSE], type = "node")
### compute terminal nide IDs for all obs
nd <- predict(cf, newdata = cars, type = "node")
### random forests weighs
lw <- cf$weights

### compute mean predictions for each tree
### and extract mean for terminal node containing
### first observation
np <- vector(mode = "list", length = length(lw))
m <- numeric(length(lw))

for (i in 1:length(lw)) {
    np[[i]] <- tapply(lw[[i]] * cars$dist, nd[[i]], sum) / 
               tapply(lw[[i]], nd[[i]], sum)
    m[i] <- np[[i]][as.character(nd1[i])]
}

stopifnot(isTRUE(all.equal(mean(m), sum(w * cars$dist) / sum(w))))

### check parallel variable importance (make this reproducible)
if(.Platform$OS.type == "unix") {
    RNGkind("L'Ecuyer-CMRG")
    v1 <- partykit::varimp(cf_partykit, risk = "misclass", conditional = TRUE, cores = 2)
    v2 <- partykit::varimp(cf_partykit, risk = "misclass", conditional = TRUE, cores = 2)
    stopifnot(all.equal(v1, v2))
}

### check weights argument
cf_partykit <- partykit::cforest(Species ~ ., data = iris,
    ntree = ntree, mtry = 4)
w <- do.call("cbind", cf_partykit$weights)
cf_2 <- partykit::cforest(Species ~ ., data = iris,
    ntree = ntree, mtry = 4, weights = w)
stopifnot(max(abs(predict(cf_2, type = "prob") - 
                  predict(cf_partykit, type = "prob"))) < sqrt(.Machine$double.eps))



==> anc/simulation/partykit/tests/regtest-cforest.Rout.save <==

R version 3.5.2 (2018-12-20) -- "Eggshell Igloo"
Copyright (C) 2018 The R Foundation for Statistical Computing
Platform: x86_64-pc-linux-gnu (64-bit)

R is free software and comes with ABSOLUTELY NO WARRANTY.
You are welcome to redistribute it under certain conditions.
Type 'license()' or 'licence()' for distribution details.

R is a collaborative project with many contributors.
Type 'contributors()' for more information and
'citation()' on how to cite R or R packages in publications.

Type 'demo()' for some demos, 'help()' for on-line help, or
'help.start()' for an HTML browser interface to help.
Type 'q()' to quit R.

> suppressWarnings(RNGversion("3.5.2"))
> 
> library("partykit")
Loading required package: grid
Loading required package: libcoin
Loading required package: mvtnorm
> stopifnot(require("party"))
Loading required package: party
Loading required package: modeltools
Loading required package: stats4
Loading required package: strucchange
Loading required package: zoo

Attaching package: 'zoo'

The following objects are masked from 'package:base':

    as.Date, as.Date.numeric

Loading required package: sandwich

Attaching package: 'party'

The following objects are masked from 'package:partykit':

    cforest, ctree, ctree_control, edge_simple, mob, mob_control,
    node_barplot, node_bivplot, node_boxplot, node_inner, node_surv,
    node_terminal, varimp

> set.seed(29)
> 
> ### regression
> airq <- airquality[complete.cases(airquality),]
> 
> mtry <- ncol(airq) - 1L
> ntree <- 25
> 
> cf_partykit <- partykit::cforest(Ozone ~ ., data = airq,
+     ntree = ntree, mtry = mtry)
> 
> w <- do.call("cbind", cf_partykit$weights)
> 
> cf_party <- party::cforest(Ozone ~ ., data = airq, 
+     control = party::cforest_unbiased(ntree = ntree, mtry = mtry),
+     weights = w)
> 
> p_partykit <- predict(cf_partykit)
> p_party <- predict(cf_party)
> 
> stopifnot(max(abs(p_partykit - p_party)) < sqrt(.Machine$double.eps))
> 
> prettytree(cf_party@ensemble[[1]], inames = names(airq)[-1])
1) Wind <= 5.7; criterion = 1, statistic = 30.75
  2)*  weights = 0 
1) Wind > 5.7
  3) Temp <= 84; criterion = 1, statistic = 30.238
    4) Temp <= 77; criterion = 0.999, statistic = 10.471
      5) Wind <= 9.2; criterion = 0.895, statistic = 2.632
        6)*  weights = 0 
      5) Wind > 9.2
        7) Solar.R <= 112; criterion = 0.907, statistic = 2.823
          8)*  weights = 0 
        7) Solar.R > 112
          9)*  weights = 0 
    4) Temp > 77
      10) Day <= 13; criterion = 0.981, statistic = 5.479
        11)*  weights = 0 
      10) Day > 13
        12)*  weights = 0 
  3) Temp > 84
    13)*  weights = 0 
> party(cf_partykit$nodes[[1]], data = model.frame(cf_partykit))
[1] root
|   [2] Wind <= 5.7: *
|   [3] Wind > 5.7
|   |   [4] Temp <= 84
|   |   |   [5] Temp <= 77
|   |   |   |   [6] Wind <= 9.2: *
|   |   |   |   [7] Wind > 9.2
|   |   |   |   |   [8] Solar.R <= 112: *
|   |   |   |   |   [9] Solar.R > 112: *
|   |   |   [10] Temp > 77
|   |   |   |   [11] Day <= 13: *
|   |   |   |   [12] Day > 13: *
|   |   [13] Temp > 84: *
> 
> v_party <- do.call("rbind", lapply(1:5, function(i) party::varimp(cf_party)))
> 
> v_partykit <- do.call("rbind", lapply(1:5, function(i) partykit::varimp(cf_partykit)))
> 
> summary(v_party)
    Solar.R           Wind            Temp           Month       
 Min.   :22.87   Min.   :146.3   Min.   :760.9   Min.   :0.5159  
 1st Qu.:25.06   1st Qu.:152.8   1st Qu.:784.3   1st Qu.:0.5236  
 Median :26.11   Median :176.0   Median :806.2   Median :0.6119  
 Mean   :26.90   Mean   :171.9   Mean   :813.8   Mean   :0.7391  
 3rd Qu.:26.26   3rd Qu.:189.3   3rd Qu.:841.5   3rd Qu.:0.9886  
 Max.   :34.18   Max.   :195.1   Max.   :875.9   Max.   :1.0556  
      Day       
 Min.   :2.051  
 1st Qu.:2.512  
 Median :2.689  
 Mean   :3.409  
 3rd Qu.:3.487  
 Max.   :6.304  
> summary(v_partykit)
    Solar.R           Wind            Temp           Month       
 Min.   :23.35   Min.   :161.7   Min.   :760.8   Min.   :-2.446  
 1st Qu.:24.81   1st Qu.:190.1   1st Qu.:763.4   1st Qu.: 2.983  
 Median :26.93   Median :199.4   Median :768.7   Median : 3.440  
 Mean   :29.65   Mean   :195.5   Mean   :777.1   Mean   : 2.662  
 3rd Qu.:31.46   3rd Qu.:205.0   3rd Qu.:769.2   3rd Qu.: 4.575  
 Max.   :41.69   Max.   :221.5   Max.   :823.4   Max.   : 4.757  
      Day         
 Min.   :-1.1396  
 1st Qu.:-0.4362  
 Median :24.3535  
 Mean   :17.7578  
 3rd Qu.:31.8914  
 Max.   :34.1200  
> 
> party::varimp(cf_party, conditional = TRUE)
    Solar.R        Wind        Temp       Month         Day 
 16.7190604 100.7812597 534.9587763  -0.2538655   4.4848324 
> partykit::varimp(cf_partykit, conditional = TRUE)
   Solar.R       Wind       Temp      Month        Day 
 27.520179 144.897612 476.407961   0.308407  -0.655686 
> 
> 
> ### classification
> set.seed(29)
> mtry <- ncol(iris) - 1L
> ntree <- 25
> 
> cf_partykit <- partykit::cforest(Species ~ ., data = iris,
+     ntree = ntree, mtry = mtry)
> 
> w <- do.call("cbind", cf_partykit$weights)
> 
> cf_party <- party::cforest(Species ~ ., data = iris, 
+     control = party::cforest_unbiased(ntree = ntree, mtry = mtry),
+     weights = w)
> 
> p_partykit <- predict(cf_partykit, type = "prob")
> p_party <- do.call("rbind", treeresponse(cf_party))
> 
> stopifnot(max(abs(unclass(p_partykit) - unclass(p_party))) < sqrt(.Machine$double.eps))
> 
> prettytree(cf_party@ensemble[[1]], inames = names(iris)[-5])
1) Petal.Length <= 1.9; criterion = 1, statistic = 86.933
  2)*  weights = 0 
1) Petal.Length > 1.9
  3) Petal.Width <= 1.6; criterion = 1, statistic = 42.075
    4) Sepal.Width <= 2.5; criterion = 0.931, statistic = 3.316
      5)*  weights = 0 
    4) Sepal.Width > 2.5
      6)*  weights = 0 
  3) Petal.Width > 1.6
    7) Petal.Length <= 5.1; criterion = 0.774, statistic = 1.466
      8)*  weights = 0 
    7) Petal.Length > 5.1
      9)*  weights = 0 
> party(cf_partykit$nodes[[1]], data = model.frame(cf_partykit))
[1] root
|   [2] Petal.Length <= 1.9: *
|   [3] Petal.Length > 1.9
|   |   [4] Petal.Width <= 1.6
|   |   |   [5] Sepal.Width <= 2.5: *
|   |   |   [6] Sepal.Width > 2.5: *
|   |   [7] Petal.Width > 1.6
|   |   |   [8] Petal.Length <= 5.1: *
|   |   |   [9] Petal.Length > 5.1: *
> 
> v_party <- do.call("rbind", lapply(1:5, function(i) party::varimp(cf_party)))
> 
> v_partykit <- do.call("rbind", lapply(1:5, function(i)
+     partykit::varimp(cf_partykit, risk = "mis")))
> 
> summary(v_party)
  Sepal.Length  Sepal.Width  Petal.Length     Petal.Width    
 Min.   :0     Min.   :0    Min.   :0.3786   Min.   :0.3014  
 1st Qu.:0     1st Qu.:0    1st Qu.:0.3807   1st Qu.:0.3029  
 Median :0     Median :0    Median :0.4000   Median :0.3050  
 Mean   :0     Mean   :0    Mean   :0.3941   Mean   :0.3111  
 3rd Qu.:0     3rd Qu.:0    3rd Qu.:0.4036   3rd Qu.:0.3121  
 Max.   :0     Max.   :0    Max.   :0.4079   Max.   :0.3343  
> summary(v_partykit)
  Sepal.Width  Petal.Length     Petal.Width    
 Min.   :0    Min.   :0.3869   Min.   :0.2971  
 1st Qu.:0    1st Qu.:0.3921   1st Qu.:0.3036  
 Median :0    Median :0.3966   Median :0.3057  
 Mean   :0    Mean   :0.3952   Mean   :0.3117  
 3rd Qu.:0    3rd Qu.:0.4003   3rd Qu.:0.3179  
 Max.   :0    Max.   :0.4003   Max.   :0.3343  
> 
> party::varimp(cf_party, conditional = TRUE)
Sepal.Length  Sepal.Width Petal.Length  Petal.Width 
   0.0000000    0.0000000    0.2778571    0.1014286 
> partykit::varimp(cf_partykit, risk = "misclass", conditional = TRUE)
 Sepal.Width Petal.Length  Petal.Width 
   0.0000000    0.2782738    0.1171429 
> 
> ### mean aggregation
> set.seed(29)
> 
> ### fit forest
> cf <- partykit::cforest(dist ~ speed, data = cars, ntree = 100)
> 
> ### prediction; scale = TRUE introduced in 1.2-1
> pr <- predict(cf, newdata = cars[1,,drop = FALSE], type = "response", scale = TRUE)
> ### this is equivalent to 
> w <- predict(cf, newdata = cars[1,,drop = FALSE], type = "weights")
> stopifnot(isTRUE(all.equal(pr, sum(w * cars$dist) / sum(w),
+                            check.attributes = FALSE)))
> 
> ### check if this is the same as mean aggregation
> 
> ### compute terminal node IDs for first obs
> nd1 <- predict(cf, newdata = cars[1,,drop = FALSE], type = "node")
> ### compute terminal nide IDs for all obs
> nd <- predict(cf, newdata = cars, type = "node")
> ### random forests weighs
> lw <- cf$weights
> 
> ### compute mean predictions for each tree
> ### and extract mean for terminal node containing
> ### first observation
> np <- vector(mode = "list", length = length(lw))
> m <- numeric(length(lw))
> 
> for (i in 1:length(lw)) {
+     np[[i]] <- tapply(lw[[i]] * cars$dist, nd[[i]], sum) / 
+                tapply(lw[[i]], nd[[i]], sum)
+     m[i] <- np[[i]][as.character(nd1[i])]
+ }
> 
> stopifnot(isTRUE(all.equal(mean(m), sum(w * cars$dist) / sum(w))))
> 
> ### check parallel variable importance (make this reproducible)
> if(.Platform$OS.type == "unix") {
+     RNGkind("L'Ecuyer-CMRG")
+     v1 <- partykit::varimp(cf_partykit, risk = "misclass", conditional = TRUE, cores = 2)
+     v2 <- partykit::varimp(cf_partykit, risk = "misclass", conditional = TRUE, cores = 2)
+     stopifnot(all.equal(v1, v2))
+ }
> 
> ### check weights argument
> cf_partykit <- partykit::cforest(Species ~ ., data = iris,
+     ntree = ntree, mtry = 4)
> w <- do.call("cbind", cf_partykit$weights)
> cf_2 <- partykit::cforest(Species ~ ., data = iris,
+     ntree = ntree, mtry = 4, weights = w)
> stopifnot(max(abs(predict(cf_2, type = "prob") - 
+                   predict(cf_partykit, type = "prob"))) < sqrt(.Machine$double.eps))
> 
> 
> proc.time()
   user  system elapsed 
  5.245   0.192   5.095 


==> anc/simulation/partykit/tests/regtest-ctree.R <==
suppressWarnings(RNGversion("3.5.2"))

## package
library("partykit")

## iris data
data("iris", package = "datasets")
irisct <- ctree(Species ~ ., data = iris)
print(irisct)
table(fit = predict(irisct), true = iris$Species)

## airquality data
data("airquality", package = "datasets")
airq <- subset(airquality, !is.na(Ozone))
airqct <- ctree(Ozone ~ ., data = airq)
print(airqct)
sum((airq$Ozone - predict(airqct))^2)


==> anc/simulation/partykit/tests/regtest-ctree.Rout.save <==

R version 3.5.0 (2018-04-23) -- "Joy in Playing"
Copyright (C) 2018 The R Foundation for Statistical Computing
Platform: x86_64-pc-linux-gnu (64-bit)

R is free software and comes with ABSOLUTELY NO WARRANTY.
You are welcome to redistribute it under certain conditions.
Type 'license()' or 'licence()' for distribution details.

R is a collaborative project with many contributors.
Type 'contributors()' for more information and
'citation()' on how to cite R or R packages in publications.

Type 'demo()' for some demos, 'help()' for on-line help, or
'help.start()' for an HTML browser interface to help.
Type 'q()' to quit R.

> suppressWarnings(RNGversion("3.5.2"))
>
> ## package
> library("partykit")
Loading required package: grid
Loading required package: libcoin
Loading required package: mvtnorm
> 
> ## iris data
> data("iris", package = "datasets")
> irisct <- ctree(Species ~ ., data = iris)
> print(irisct)

Model formula:
Species ~ Sepal.Length + Sepal.Width + Petal.Length + Petal.Width

Fitted party:
[1] root
|   [2] Petal.Length <= 1.9: setosa (n = 50, err = 0.0%)
|   [3] Petal.Length > 1.9
|   |   [4] Petal.Width <= 1.7
|   |   |   [5] Petal.Length <= 4.8: versicolor (n = 46, err = 2.2%)
|   |   |   [6] Petal.Length > 4.8: versicolor (n = 8, err = 50.0%)
|   |   [7] Petal.Width > 1.7: virginica (n = 46, err = 2.2%)

Number of inner nodes:    3
Number of terminal nodes: 4
> table(fit = predict(irisct), true = iris$Species)
            true
fit          setosa versicolor virginica
  setosa         50          0         0
  versicolor      0         49         5
  virginica       0          1        45
> 
> ## airquality data
> data("airquality", package = "datasets")
> airq <- subset(airquality, !is.na(Ozone))
> airqct <- ctree(Ozone ~ ., data = airq)
> print(airqct)

Model formula:
Ozone ~ Solar.R + Wind + Temp + Month + Day

Fitted party:
[1] root
|   [2] Temp <= 82
|   |   [3] Wind <= 6.9: 55.600 (n = 10, err = 21946.4)
|   |   [4] Wind > 6.9
|   |   |   [5] Temp <= 77: 18.479 (n = 48, err = 3956.0)
|   |   |   [6] Temp > 77: 31.143 (n = 21, err = 4620.6)
|   [7] Temp > 82
|   |   [8] Wind <= 10.3: 81.633 (n = 30, err = 15119.0)
|   |   [9] Wind > 10.3: 48.714 (n = 7, err = 1183.4)

Number of inner nodes:    4
Number of terminal nodes: 5
> sum((airq$Ozone - predict(airqct))^2)
[1] 46825.35
> 
> proc.time()
   user  system elapsed 
  1.322   0.064   1.372 


==> anc/simulation/partykit/tests/regtest-glmtree.R <==
suppressWarnings(RNGversion("3.5.2"))

library("partykit")
library("sandwich")

set.seed(29)
n <- 1000
x <- runif(n)
z <- runif(n)
y <- rnorm(n, mean = x * c(-1, 1)[(z > 0.7) + 1], sd = 3)
z_noise <- factor(sample(1:3, size = n, replace = TRUE))
d <- data.frame(y = y, x = x, z = z, z_noise = z_noise)


fmla <- as.formula("y ~ x | z + z_noise")
fmly <- gaussian()
fit <- partykit:::glmfit

# versions of the data
d1 <- d
d1$z <- signif(d1$z, digits = 1)

k <- 20
zs_noise <- matrix(rnorm(n*k), nrow = n)
colnames(zs_noise) <- paste0("z_noise_", 1:k)
d2 <- cbind(d, zs_noise)
fmla2 <- as.formula(paste("y ~ x | z + z_noise +",
                          paste0("z_noise_", 1:k, collapse = " + ")))


d3 <- d2
d3$z <- factor(sample(1:3, size = n, replace = TRUE, prob = c(0.1, 0.5, 0.4)))
d3$y <- rnorm(n, mean = x * c(-1, 1)[(d3$z == 2) + 1], sd = 3)

## check weights
w <- rep(1, n)
w[1:10] <- 2
(mw1 <- glmtree(formula = fmla, data = d, weights = w))
(mw2 <- glmtree(formula = fmla, data = d, weights = w, caseweights = FALSE))



## check dfsplit
(mmfluc2 <- mob(formula = fmla, data = d, fit = partykit:::glmfit))
(mmfluc3 <- glmtree(formula = fmla, data = d))
(mmfluc3_dfsplit <- glmtree(formula = fmla, data = d, dfsplit = 10))


## check tests
library("strucchange")
sctest(mmfluc3, node = 1) # does not yet work

x <- mmfluc3
(tst3 <- nodeapply(x, ids = nodeids(x), function(n) n$info$criterion))




## check logLik and AIC
logLik(mmfluc2)
logLik(mmfluc3)
logLik(mmfluc3_dfsplit)
logLik(glm(y ~ x, data = d))

AIC(mmfluc3)
AIC(mmfluc3_dfsplit)

## check pruning
pr2 <- prune.modelparty(mmfluc2)
AIC(mmfluc2)
AIC(pr2)

mmfluc_dfsplit3 <- glmtree(formula = fmla, data = d, alpha = 0.5, dfsplit = 3)
mmfluc_dfsplit4 <- glmtree(formula = fmla, data = d, alpha = 0.5, dfsplit = 4)
pr_dfsplit3 <- prune.modelparty(mmfluc_dfsplit3)
pr_dfsplit4 <- prune.modelparty(mmfluc_dfsplit4)
AIC(mmfluc_dfsplit3)
AIC(mmfluc_dfsplit4)
AIC(pr_dfsplit3)
AIC(pr_dfsplit4)

width(mmfluc_dfsplit3)
width(mmfluc_dfsplit4)
width(pr_dfsplit3)
width(pr_dfsplit4)

## check inner and terminal
options <- list(NULL,
                "object",
                "estfun",
                c("object", "estfun"))

arguments <- list("inner",
                  "terminal",
                  c("inner", "terminal"))


for (o in options) {
  print(o)
  x <- glmtree(formula = fmla, data = d, inner = o)
  str(nodeapply(x, ids = nodeids(x), function(n) n$info[c("object", "estfun")]), 2)
}

for (o in options) {
  print(o)
  x <- glmtree(formula = fmla, data = d, terminal = o)
  str(nodeapply(x, ids = nodeids(x), function(n) n$info[c("object", "estfun")]), 2)
}


## check model
m_mt <- glmtree(formula = fmla, data = d, model = TRUE)
m_mf <- glmtree(formula = fmla, data = d, model = FALSE)

dim(m_mt$data)
dim(m_mf$data)


## check multiway
(m_mult <- glmtree(formula = fmla2, data = d3, catsplit = "multiway", minsize = 80))


## check parm
fmla_p <- as.formula("y ~ x + z_noise + z_noise_1 | z + z_noise_2")
(m_interc <- glmtree(formula = fmla_p, data = d2, parm = 1))

(m_p3 <- glmtree(formula = fmla_p, data = d2, parm = 3))


## check trim
(m_tt <- glmtree(formula = fmla, data = d, trim = 0.2))

(m_tf <- glmtree(formula = fmla, data = d, trim = 300, minsize = 300))



## check breakties
m_bt <- glmtree(formula = fmla, data = d1, breakties = TRUE)
m_df <- glmtree(formula = fmla, data = d1, breakties = FALSE)

all.equal(m_bt, m_df)

unclass(m_bt)$node$info$criterion
unclass(m_df)$node$info$criterion


### example from mob vignette
data("PimaIndiansDiabetes", package = "mlbench")

logit <- function(y, x, start = NULL, weights = NULL, offset = NULL, ...) {
  glm(y ~ 0 + x, family = binomial, start = start, ...)
}

pid_formula <- diabetes ~ glucose | pregnant + pressure + triceps +
  insulin + mass + pedigree + age

pid_tree <- mob(pid_formula, data = PimaIndiansDiabetes, fit = logit)
pid_tree
nodeapply(pid_tree, ids = nodeids(pid_tree), function(n) n$info$criterion)





==> anc/simulation/partykit/tests/regtest-glmtree.Rout.save <==

R Under development (unstable) (2018-06-03 r74839) -- "Unsuffered Consequences"
Copyright (C) 2018 The R Foundation for Statistical Computing
Platform: x86_64-pc-linux-gnu (64-bit)

R is free software and comes with ABSOLUTELY NO WARRANTY.
You are welcome to redistribute it under certain conditions.
Type 'license()' or 'licence()' for distribution details.

R is a collaborative project with many contributors.
Type 'contributors()' for more information and
'citation()' on how to cite R or R packages in publications.

Type 'demo()' for some demos, 'help()' for on-line help, or
'help.start()' for an HTML browser interface to help.
Type 'q()' to quit R.

> suppressWarnings(RNGversion("3.5.2"))
> 
> library("partykit")
Loading required package: grid
Loading required package: libcoin
Loading required package: mvtnorm
> library("sandwich")
> 
> set.seed(29)
> n <- 1000
> x <- runif(n)
> z <- runif(n)
> y <- rnorm(n, mean = x * c(-1, 1)[(z > 0.7) + 1], sd = 3)
> z_noise <- factor(sample(1:3, size = n, replace = TRUE))
> d <- data.frame(y = y, x = x, z = z, z_noise = z_noise)
> 
> 
> fmla <- as.formula("y ~ x | z + z_noise")
> fmly <- gaussian()
> fit <- partykit:::glmfit
> 
> # versions of the data
> d1 <- d
> d1$z <- signif(d1$z, digits = 1)
> 
> k <- 20
> zs_noise <- matrix(rnorm(n*k), nrow = n)
> colnames(zs_noise) <- paste0("z_noise_", 1:k)
> d2 <- cbind(d, zs_noise)
> fmla2 <- as.formula(paste("y ~ x | z + z_noise +",
+                           paste0("z_noise_", 1:k, collapse = " + ")))
> 
> 
> d3 <- d2
> d3$z <- factor(sample(1:3, size = n, replace = TRUE, prob = c(0.1, 0.5, 0.4)))
> d3$y <- rnorm(n, mean = x * c(-1, 1)[(d3$z == 2) + 1], sd = 3)
> 
> ## check weights
> w <- rep(1, n)
> w[1:10] <- 2
> (mw1 <- glmtree(formula = fmla, data = d, weights = w))
Generalized linear model tree (family: gaussian)

Model formula:
y ~ x | z + z_noise

Fitted party:
[1] root
|   [2] z <= 0.70311: n = 706
|       (Intercept)           x 
|        -0.1447422  -0.8138701 
|   [3] z > 0.70311: n = 304
|       (Intercept)           x 
|        0.07006626  0.73278593 

Number of inner nodes:    1
Number of terminal nodes: 2
Number of parameters per node: 2
Objective function (negative log-likelihood): 2551.48
> (mw2 <- glmtree(formula = fmla, data = d, weights = w, caseweights = FALSE))
Generalized linear model tree (family: gaussian)

Model formula:
y ~ x | z + z_noise

Fitted party:
[1] root
|   [2] z <= 0.70311: n = 704
|       (Intercept)           x 
|        -0.1447422  -0.8138701 
|   [3] z > 0.70311: n = 296
|       (Intercept)           x 
|        0.07006626  0.73278593 

Number of inner nodes:    1
Number of terminal nodes: 2
Number of parameters per node: 2
Objective function (negative log-likelihood): 2551.48
> 
> 
> 
> ## check dfsplit
> (mmfluc2 <- mob(formula = fmla, data = d, fit = partykit:::glmfit))
Model-based recursive partitioning (partykit:::glmfit)

Model formula:
y ~ x | z + z_noise

Fitted party:
[1] root
|   [2] z <= 0.70311: n = 704
|       (Intercept)           x 
|        -0.1619978  -0.7896293 
|   [3] z > 0.70311: n = 296
|       (Intercept)           x 
|        0.08683535  0.65598287 

Number of inner nodes:    1
Number of terminal nodes: 2
Number of parameters per node: 2
Objective function: 2551.673
> (mmfluc3 <- glmtree(formula = fmla, data = d))
Generalized linear model tree (family: gaussian)

Model formula:
y ~ x | z + z_noise

Fitted party:
[1] root
|   [2] z <= 0.70311: n = 704
|       (Intercept)           x 
|        -0.1619978  -0.7896293 
|   [3] z > 0.70311: n = 296
|       (Intercept)           x 
|        0.08683535  0.65598287 

Number of inner nodes:    1
Number of terminal nodes: 2
Number of parameters per node: 2
Objective function (negative log-likelihood): 2551.673
> (mmfluc3_dfsplit <- glmtree(formula = fmla, data = d, dfsplit = 10))
Generalized linear model tree (family: gaussian)

Model formula:
y ~ x | z + z_noise

Fitted party:
[1] root
|   [2] z <= 0.70311: n = 704
|       (Intercept)           x 
|        -0.1619978  -0.7896293 
|   [3] z > 0.70311: n = 296
|       (Intercept)           x 
|        0.08683535  0.65598287 

Number of inner nodes:    1
Number of terminal nodes: 2
Number of parameters per node: 2
Objective function (negative log-likelihood): 2551.673
> 
> 
> ## check tests
> library("strucchange")
Loading required package: zoo

Attaching package: 'zoo'

The following objects are masked from 'package:base':

    as.Date, as.Date.numeric

> sctest(mmfluc3, node = 1) # does not yet work
                     z   z_noise
statistic 2.292499e+01 0.6165335
p.value   7.780038e-04 0.9984952
> 
> x <- mmfluc3
> (tst3 <- nodeapply(x, ids = nodeids(x), function(n) n$info$criterion))
$`1`
NULL

$`2`
NULL

$`3`
NULL

> 
> 
> 
> 
> ## check logLik and AIC
> logLik(mmfluc2)
'log Lik.' -2551.673 (df=7)
> logLik(mmfluc3)
'log Lik.' -2551.673 (df=7)
> logLik(mmfluc3_dfsplit)
'log Lik.' -2551.673 (df=16)
> logLik(glm(y ~ x, data = d))
'log Lik.' -2563.694 (df=3)
> 
> AIC(mmfluc3)
[1] 5117.347
> AIC(mmfluc3_dfsplit)
[1] 5135.347
> 
> ## check pruning
> pr2 <- prune.modelparty(mmfluc2)
> AIC(mmfluc2)
[1] 5117.347
> AIC(pr2)
[1] 5117.347
> 
> mmfluc_dfsplit3 <- glmtree(formula = fmla, data = d, alpha = 0.5, dfsplit = 3)
> mmfluc_dfsplit4 <- glmtree(formula = fmla, data = d, alpha = 0.5, dfsplit = 4)
> pr_dfsplit3 <- prune.modelparty(mmfluc_dfsplit3)
> pr_dfsplit4 <- prune.modelparty(mmfluc_dfsplit4)
> AIC(mmfluc_dfsplit3)
[1] 5142.774
> AIC(mmfluc_dfsplit4)
[1] 5156.774
> AIC(pr_dfsplit3)
[1] 5142.774
> AIC(pr_dfsplit4)
[1] 5124.456
> 
> width(mmfluc_dfsplit3)
[1] 8
> width(mmfluc_dfsplit4)
[1] 8
> width(pr_dfsplit3)
[1] 8
> width(pr_dfsplit4)
[1] 3
> 
> ## check inner and terminal
> options <- list(NULL,
+                 "object",
+                 "estfun",
+                 c("object", "estfun"))
> 
> arguments <- list("inner",
+                   "terminal",
+                   c("inner", "terminal"))
> 
> 
> for (o in options) {
+   print(o)
+   x <- glmtree(formula = fmla, data = d, inner = o)
+   str(nodeapply(x, ids = nodeids(x), function(n) n$info[c("object", "estfun")]), 2)
+ }
NULL
List of 3
 $ 1:List of 2
  ..$ NA: NULL
  ..$ NA: NULL
 $ 2:List of 2
  ..$ object:List of 23
  .. ..- attr(*, "class")= chr [1:2] "glm" "lm"
  ..$ NA    : NULL
 $ 3:List of 2
  ..$ object:List of 23
  .. ..- attr(*, "class")= chr [1:2] "glm" "lm"
  ..$ NA    : NULL
[1] "object"
List of 3
 $ 1:List of 2
  ..$ object:List of 23
  .. ..- attr(*, "class")= chr [1:2] "glm" "lm"
  ..$ NA    : NULL
 $ 2:List of 2
  ..$ object:List of 23
  .. ..- attr(*, "class")= chr [1:2] "glm" "lm"
  ..$ NA    : NULL
 $ 3:List of 2
  ..$ object:List of 23
  .. ..- attr(*, "class")= chr [1:2] "glm" "lm"
  ..$ NA    : NULL
[1] "estfun"
List of 3
 $ 1:List of 2
  ..$ NA    : NULL
  ..$ estfun: num [1:1000, 1:2] -0.1375 -0.0583 -0.0553 0.1043 -0.0744 ...
  .. ..- attr(*, "dimnames")=List of 2
 $ 2:List of 2
  ..$ object:List of 23
  .. ..- attr(*, "class")= chr [1:2] "glm" "lm"
  ..$ NA    : NULL
 $ 3:List of 2
  ..$ object:List of 23
  .. ..- attr(*, "class")= chr [1:2] "glm" "lm"
  ..$ NA    : NULL
[1] "object" "estfun"
List of 3
 $ 1:List of 2
  ..$ object:List of 23
  .. ..- attr(*, "class")= chr [1:2] "glm" "lm"
  ..$ estfun: num [1:1000, 1:2] -0.1375 -0.0583 -0.0553 0.1043 -0.0744 ...
  .. ..- attr(*, "dimnames")=List of 2
 $ 2:List of 2
  ..$ object:List of 23
  .. ..- attr(*, "class")= chr [1:2] "glm" "lm"
  ..$ NA    : NULL
 $ 3:List of 2
  ..$ object:List of 23
  .. ..- attr(*, "class")= chr [1:2] "glm" "lm"
  ..$ NA    : NULL
> 
> for (o in options) {
+   print(o)
+   x <- glmtree(formula = fmla, data = d, terminal = o)
+   str(nodeapply(x, ids = nodeids(x), function(n) n$info[c("object", "estfun")]), 2)
+ }
NULL
List of 3
 $ 1:List of 2
  ..$ NA: NULL
  ..$ NA: NULL
 $ 2:List of 2
  ..$ NA: NULL
  ..$ NA: NULL
 $ 3:List of 2
  ..$ NA: NULL
  ..$ NA: NULL
[1] "object"
List of 3
 $ 1:List of 2
  ..$ object:List of 23
  .. ..- attr(*, "class")= chr [1:2] "glm" "lm"
  ..$ NA    : NULL
 $ 2:List of 2
  ..$ object:List of 23
  .. ..- attr(*, "class")= chr [1:2] "glm" "lm"
  ..$ NA    : NULL
 $ 3:List of 2
  ..$ object:List of 23
  .. ..- attr(*, "class")= chr [1:2] "glm" "lm"
  ..$ NA    : NULL
[1] "estfun"
List of 3
 $ 1:List of 2
  ..$ NA    : NULL
  ..$ estfun: num [1:1000, 1:2] -0.1375 -0.0583 -0.0553 0.1043 -0.0744 ...
  .. ..- attr(*, "dimnames")=List of 2
 $ 2:List of 2
  ..$ NA    : NULL
  ..$ estfun: num [1:704, 1:2] -0.1291 0.5104 -0.0603 -0.1868 -0.0981 ...
  .. ..- attr(*, "dimnames")=List of 2
 $ 3:List of 2
  ..$ NA    : NULL
  ..$ estfun: num [1:296, 1:2] -0.1053 -0.0877 0.0544 -0.1581 0.43 ...
  .. ..- attr(*, "dimnames")=List of 2
[1] "object" "estfun"
List of 3
 $ 1:List of 2
  ..$ object:List of 23
  .. ..- attr(*, "class")= chr [1:2] "glm" "lm"
  ..$ estfun: num [1:1000, 1:2] -0.1375 -0.0583 -0.0553 0.1043 -0.0744 ...
  .. ..- attr(*, "dimnames")=List of 2
 $ 2:List of 2
  ..$ object:List of 23
  .. ..- attr(*, "class")= chr [1:2] "glm" "lm"
  ..$ estfun: num [1:704, 1:2] -0.1291 0.5104 -0.0603 -0.1868 -0.0981 ...
  .. ..- attr(*, "dimnames")=List of 2
 $ 3:List of 2
  ..$ object:List of 23
  .. ..- attr(*, "class")= chr [1:2] "glm" "lm"
  ..$ estfun: num [1:296, 1:2] -0.1053 -0.0877 0.0544 -0.1581 0.43 ...
  .. ..- attr(*, "dimnames")=List of 2
> 
> 
> ## check model
> m_mt <- glmtree(formula = fmla, data = d, model = TRUE)
> m_mf <- glmtree(formula = fmla, data = d, model = FALSE)
> 
> dim(m_mt$data)
[1] 1000    4
> dim(m_mf$data)
[1] 0 4
> 
> 
> ## check multiway
> (m_mult <- glmtree(formula = fmla2, data = d3, catsplit = "multiway", minsize = 80))
Generalized linear model tree (family: gaussian)

Model formula:
y ~ x | z + z_noise + z_noise_1 + z_noise_2 + z_noise_3 + z_noise_4 + 
    z_noise_5 + z_noise_6 + z_noise_7 + z_noise_8 + z_noise_9 + 
    z_noise_10 + z_noise_11 + z_noise_12 + z_noise_13 + z_noise_14 + 
    z_noise_15 + z_noise_16 + z_noise_17 + z_noise_18 + z_noise_19 + 
    z_noise_20

Fitted party:
[1] root
|   [2] z in 1: n = 76
|       (Intercept)           x 
|         0.9859847  -3.2600047 
|   [3] z in 2: n = 537
|       (Intercept)           x 
|       -0.06970187  1.12305074 
|   [4] z in 3: n = 387
|       (Intercept)           x 
|         0.3824392  -1.8337151 

Number of inner nodes:    1
Number of terminal nodes: 3
Number of parameters per node: 2
Objective function (negative log-likelihood): 2511.927
> 
> 
> ## check parm
> fmla_p <- as.formula("y ~ x + z_noise + z_noise_1 | z + z_noise_2")
> (m_interc <- glmtree(formula = fmla_p, data = d2, parm = 1))
Generalized linear model tree (family: gaussian)

Model formula:
y ~ x + z_noise + z_noise_1 | z + z_noise_2

Fitted party:
[1] root
|   [2] z <= 0.65035: n = 644
|       (Intercept)           x    z_noise2    z_noise3   z_noise_1 
|       -0.05585503 -1.01257554  0.34044520 -0.16384987  0.24197601 
|   [3] z > 0.65035: n = 356
|       (Intercept)           x    z_noise2    z_noise3   z_noise_1 
|        0.06411865  0.78733976 -0.67811149 -0.14240432 -0.01239154 

Number of inner nodes:    1
Number of terminal nodes: 2
Number of parameters per node: 5
Objective function (negative log-likelihood): 2548.32
> 
> (m_p3 <- glmtree(formula = fmla_p, data = d2, parm = 3))
Generalized linear model tree (family: gaussian)

Model formula:
y ~ x + z_noise + z_noise_1 | z + z_noise_2

Fitted party:
[1] root: n = 1000
     (Intercept)            x     z_noise2     z_noise3    z_noise_1 
    -0.058855295 -0.340314311 -0.008404682 -0.109839080  0.154798281  

Number of inner nodes:    0
Number of terminal nodes: 1
Number of parameters per node: 5
Objective function (negative log-likelihood): 2562.32
> 
> 
> ## check trim
> (m_tt <- glmtree(formula = fmla, data = d, trim = 0.2))
Generalized linear model tree (family: gaussian)

Model formula:
y ~ x | z + z_noise

Fitted party:
[1] root
|   [2] z <= 0.70311: n = 704
|       (Intercept)           x 
|        -0.1619978  -0.7896293 
|   [3] z > 0.70311: n = 296
|       (Intercept)           x 
|        0.08683535  0.65598287 

Number of inner nodes:    1
Number of terminal nodes: 2
Number of parameters per node: 2
Objective function (negative log-likelihood): 2551.673
> 
> (m_tf <- glmtree(formula = fmla, data = d, trim = 300, minsize = 300))
Generalized linear model tree (family: gaussian)

Model formula:
y ~ x | z + z_noise

Fitted party:
[1] root
|   [2] z <= 0.6892: n = 691
|       (Intercept)           x 
|        -0.1778199  -0.7692901 
|   [3] z > 0.6892: n = 309
|       (Intercept)           x 
|         0.1065746   0.5562243 

Number of inner nodes:    1
Number of terminal nodes: 2
Number of parameters per node: 2
Objective function (negative log-likelihood): 2552.12
> 
> 
> 
> ## check breakties
> m_bt <- glmtree(formula = fmla, data = d1, breakties = TRUE)
> m_df <- glmtree(formula = fmla, data = d1, breakties = FALSE)
> 
> all.equal(m_bt, m_df)
[1] "Component \"node\": Component \"kids\": Component 1: Component 5: Component 6: Mean relative difference: 0.1237503"
[2] "Component \"node\": Component \"kids\": Component 2: Component 5: Component 5: Mean relative difference: 0.1746109"
[3] "Component \"node\": Component \"kids\": Component 2: Component 5: Component 6: Mean relative difference: 0.0443985"
[4] "Component \"node\": Component \"info\": Component \"p.value\": Mean relative difference: 1.100407"                 
[5] "Component \"node\": Component \"info\": Component \"test\": Mean relative difference: 0.07721086"                  
[6] "Component \"info\": Component \"call\": target, current do not match when deparsed"                                
[7] "Component \"info\": Component \"control\": Component \"breakties\": 1 element mismatch"                            
> 
> unclass(m_bt)$node$info$criterion
NULL
> unclass(m_df)$node$info$criterion
NULL
> 
> 
> ### example from mob vignette
> data("PimaIndiansDiabetes", package = "mlbench")
> 
> logit <- function(y, x, start = NULL, weights = NULL, offset = NULL, ...) {
+   glm(y ~ 0 + x, family = binomial, start = start, ...)
+ }
> 
> pid_formula <- diabetes ~ glucose | pregnant + pressure + triceps +
+   insulin + mass + pedigree + age
> 
> pid_tree <- mob(pid_formula, data = PimaIndiansDiabetes, fit = logit)
> pid_tree
Model-based recursive partitioning (logit)

Model formula:
diabetes ~ glucose | pregnant + pressure + triceps + insulin + 
    mass + pedigree + age

Fitted party:
[1] root
|   [2] mass <= 26.3: n = 167
|       x(Intercept)     xglucose 
|        -9.95150963   0.05870786 
|   [3] mass > 26.3
|   |   [4] age <= 30: n = 304
|   |       x(Intercept)     xglucose 
|   |        -6.70558554   0.04683748 
|   |   [5] age > 30: n = 297
|   |       x(Intercept)     xglucose 
|   |        -2.77095386   0.02353582 

Number of inner nodes:    2
Number of terminal nodes: 3
Number of parameters per node: 2
Objective function: 355.4578
> nodeapply(pid_tree, ids = nodeids(pid_tree), function(n) n$info$criterion)
$`1`
NULL

$`2`
NULL

$`3`
NULL

$`4`
NULL

$`5`
NULL

> 
> 
> 
> 
> proc.time()
   user  system elapsed 
 40.720   0.212  40.948 


==> anc/simulation/partykit/tests/regtest-lmtree.R <==
suppressWarnings(RNGversion("3.5.2"))

library("partykit")

set.seed(29)
n <- 1000
x <- runif(n)
z <- runif(n)
y <- rnorm(n, mean = x * c(-1, 1)[(z > 0.7) + 1], sd = 3)
z_noise <- factor(sample(1:3, size = n, replace = TRUE))
d <- data.frame(y = y, x = x, z = z, z_noise = z_noise)


fmla <- as.formula("y ~ x | z + z_noise")

(m_mob <- mob(formula = fmla, data = d, fit = partykit:::lmfit))
(m_lm2 <- lmtree(formula = fmla, data = d))


mods <- nodeapply(m_lm2, ids = nodeids(m_lm2, terminal = TRUE), function(x) x$info$object)
sum(sapply(mods, function(x) sum(x$residuals^2)))



==> anc/simulation/partykit/tests/regtest-nmax.R <==
suppressWarnings(RNGversion("3.5.2"))

library("partykit")

set.seed(29)
n <- 1000
z <- runif(n)
y <- rnorm(n, mean = c(-1, 1)[(z > 0.5) + 1], sd = 3)
d <- data.frame(y = y, y2 = factor(y > median(y)), 
                z = z)

c1 <- ctree(y2 ~ z, data = d, control = ctree_control(nmax = Inf, alpha = .5))
c2 <- ctree(y2 ~ z, data = d, control = ctree_control(nmax = 25, alpha = .5))
c3 <- ctree(y2 ~ z, data = d, control = ctree_control(nmax = nrow(d), alpha = .5))
c4 <- ctree(y2 ~ z, data = d, control = ctree_control(nmax = 100, alpha = .5))

all.equal(predict(c1, type = "node"), predict(c3, type = "node"))

p1 <- predict(c1, type = "prob")
p2 <- predict(c2, type = "prob")
p3 <- predict(c3, type = "prob")
p4 <- predict(c4, type = "prob")

### binomial log-lik
sum(log(p1[cbind(1:nrow(d), unclass(d$y2))]))
sum(log(p2[cbind(1:nrow(d), unclass(d$y2))]))
sum(log(p3[cbind(1:nrow(d), unclass(d$y2))]))
sum(log(p4[cbind(1:nrow(d), unclass(d$y2))]))

c1 <- ctree(y ~ z, data = d, control = ctree_control(nmax = c("yx" = Inf, "z" = 25), alpha = .5))


==> anc/simulation/partykit/tests/regtest-nmax.Rout.save <==

R version 3.5.0 (2018-04-23) -- "Joy in Playing"
Copyright (C) 2018 The R Foundation for Statistical Computing
Platform: x86_64-pc-linux-gnu (64-bit)

R is free software and comes with ABSOLUTELY NO WARRANTY.
You are welcome to redistribute it under certain conditions.
Type 'license()' or 'licence()' for distribution details.

R is a collaborative project with many contributors.
Type 'contributors()' for more information and
'citation()' on how to cite R or R packages in publications.

Type 'demo()' for some demos, 'help()' for on-line help, or
'help.start()' for an HTML browser interface to help.
Type 'q()' to quit R.

> suppressWarnings(RNGversion("3.5.2"))
> 
> library("partykit")
Loading required package: grid
Loading required package: libcoin
Loading required package: mvtnorm
> 
> set.seed(29)
> n <- 1000
> z <- runif(n)
> y <- rnorm(n, mean = c(-1, 1)[(z > 0.5) + 1], sd = 3)
> d <- data.frame(y = y, y2 = factor(y > median(y)), 
+                 z = z)
> 
> c1 <- ctree(y2 ~ z, data = d, control = ctree_control(nmax = Inf, alpha = .5))
> c2 <- ctree(y2 ~ z, data = d, control = ctree_control(nmax = 25, alpha = .5))
> c3 <- ctree(y2 ~ z, data = d, control = ctree_control(nmax = nrow(d), alpha = .5))
> c4 <- ctree(y2 ~ z, data = d, control = ctree_control(nmax = 100, alpha = .5))
> 
> all.equal(predict(c1, type = "node"), predict(c3, type = "node"))
[1] TRUE
> 
> p1 <- predict(c1, type = "prob")
> p2 <- predict(c2, type = "prob")
> p3 <- predict(c3, type = "prob")
> p4 <- predict(c4, type = "prob")
> 
> ### binomial log-lik
> sum(log(p1[cbind(1:nrow(d), unclass(d$y2))]))
[1] -675.3508
> sum(log(p2[cbind(1:nrow(d), unclass(d$y2))]))
[1] -676.0943
> sum(log(p3[cbind(1:nrow(d), unclass(d$y2))]))
[1] -675.3508
> sum(log(p4[cbind(1:nrow(d), unclass(d$y2))]))
[1] -676.0943
> 
> c1 <- ctree(y ~ z, data = d, control = ctree_control(nmax = c("yx" = Inf, "z" = 25), alpha = .5))
> 
> proc.time()
   user  system elapsed 
  1.517   0.125   1.622 


==> anc/simulation/partykit/tests/regtest-node.R <==
suppressWarnings(RNGversion("3.5.2"))

library("partykit")
set.seed(1)

mysplit <- function(x) partysplit(1L, breaks = as.double(x))
x <- vector(mode = "list", length = 5)
x[[1]] <- list(id = 1L, split = mysplit(1 / 3), kids = 2:3, info = "one")
x[[2]] <- list(id = 2L, info = "two")
x[[3]] <- list(id = 3L, split = mysplit(2 / 3), kids = 4:5, info = "three")
x[[4]] <- list(id = 4L, info = "four")
x[[5]] <- list(id = 5L, info = "five")

rx <- as.partynode(x)
stopifnot(identical(as.list(rx), x))

dat <- data.frame(x = runif(100))
kidids_node(rx, dat)


==> anc/simulation/partykit/tests/regtest-node.Rout.save <==

R version 3.5.0 (2018-04-23) -- "Joy in Playing"
Copyright (C) 2018 The R Foundation for Statistical Computing
Platform: x86_64-pc-linux-gnu (64-bit)

R is free software and comes with ABSOLUTELY NO WARRANTY.
You are welcome to redistribute it under certain conditions.
Type 'license()' or 'licence()' for distribution details.

R is a collaborative project with many contributors.
Type 'contributors()' for more information and
'citation()' on how to cite R or R packages in publications.

Type 'demo()' for some demos, 'help()' for on-line help, or
'help.start()' for an HTML browser interface to help.
Type 'q()' to quit R.

> suppressWarnings(RNGversion("3.5.2"))
>
> library("partykit")
Loading required package: grid
Loading required package: libcoin
Loading required package: mvtnorm
> set.seed(1)
> 
> mysplit <- function(x) partysplit(1L, breaks = as.double(x))
> x <- vector(mode = "list", length = 5)
> x[[1]] <- list(id = 1L, split = mysplit(1 / 3), kids = 2:3, info = "one")
> x[[2]] <- list(id = 2L, info = "two")
> x[[3]] <- list(id = 3L, split = mysplit(2 / 3), kids = 4:5, info = "three")
> x[[4]] <- list(id = 4L, info = "four")
> x[[5]] <- list(id = 5L, info = "five")
> 
> rx <- as.partynode(x)
> stopifnot(identical(as.list(rx), x))
> 
> dat <- data.frame(x = runif(100))
> kidids_node(rx, dat)
  [1] 1 2 2 2 1 2 2 2 2 1 1 1 2 2 2 2 2 2 2 2 2 1 2 1 1 2 1 2 2 2 2 2 2 1 2 2 2
 [38] 1 2 2 2 2 2 2 2 2 1 2 2 2 2 2 2 1 1 1 1 2 2 2 2 1 2 1 2 1 2 2 1 2 2 2 2 2
 [75] 2 2 2 2 2 2 2 2 2 1 2 1 2 1 1 1 1 1 2 2 2 2 2 2 2 2
> 
> proc.time()
   user  system elapsed 
  1.643   0.115   1.727 


==> anc/simulation/partykit/tests/regtest-party-random.R <==
suppressWarnings(RNGversion("3.5.2"))

## packages
library("partykit")
library("rpart")

## data-generating process
dgp <- function(n)
    data.frame(y = gl(4, n), x1 = rnorm(4 * n), x2 = rnorm(4 * n))

## rpart check
learn <- dgp(100)
fit <- as.party(rpart(y ~ ., data = learn))
test <- dgp(100000)
system.time(id <- fitted_node(node_party(fit), test))
system.time(yhat <- predict_party(fit, id = id, newdata = test))

### predictions in info slots
tmp <- data.frame(x = rnorm(100))
pfit <- party(node = partynode(1L, split = partysplit(1L, breaks = 0), 
              kids = list(partynode(2L, info = -0.5), partynode(3L, info = 0.5))), data = tmp)
pfit
p <- predict(pfit, newdata = tmp)
p
table(p, sign(tmp$x))


==> anc/simulation/partykit/tests/regtest-party.R <==
suppressWarnings(RNGversion("3.5.2"))

## load package and fix seed
library("partykit")
set.seed(1)

## rpart: kyphosis data
library("rpart")
data("kyphosis", package = "rpart")
fit <- rpart(Kyphosis ~ Age + Number + Start, data = kyphosis)
pfit <- as.party(fit)
all(predict(pfit, newdata = kyphosis, type = "node") == fit$where)

## J48: iris data
if (require("RWeka")) {
    data("iris", package = "datasets")
    itree <- J48(Species ~ ., data = iris)
    pitree <- as.party(itree)
    stopifnot(all(predict(pitree) == predict(pitree, newdata = iris[, 3:4])))

    print(all.equal(predict(itree, type = "prob", newdata = iris),
              predict(pitree, type = "prob", newdata = iris)))
    print(all.equal(predict(itree,  newdata = iris),
              predict(pitree, newdata = iris)))

    ## rpart/J48: GlaucomaM data
    data("GlaucomaM", package = "TH.data")
    w <- runif(nrow(GlaucomaM))
    fit <- rpart(Class ~ ., data = GlaucomaM, weights = w)
    pfit <- as.party(fit)
    print(all(predict(pfit, type = "node") == fit$where))
    tmp <- GlaucomaM[sample(1:nrow(GlaucomaM), 100),]
    print(all.equal(predict(fit, type = "prob", newdata = tmp), predict(pfit, type = "prob", newdata = tmp)))
    print(all.equal(predict(fit, type = "class", newdata = tmp), predict(pfit, newdata = tmp)))
    itree <- J48(Class ~ ., data = GlaucomaM)
    pitree <- as.party(itree)
    print(all.equal(predict(itree, newdata = tmp, type = "prob"), predict(pitree, newdata = tmp, type = "prob")))
}

## rpart: airquality data
data("airquality")
aq <- subset(airquality, !is.na(Ozone))
w <- runif(nrow(aq), max = 3)
aqr <- rpart(Ozone ~ ., data = aq, weights = w)
aqp <- as.party(aqr)
tmp <- subset(airquality, is.na(Ozone))
all.equal(predict(aqr, newdata = tmp), predict(aqp, newdata = tmp))

## rpart: GBSG2 data
data("GBSG2", package = "TH.data")
library("survival")
fit <- rpart(Surv(time, cens) ~ ., data = GBSG2)
pfit <- as.party(fit)
pfit$fitted
predict(pfit, newdata = GBSG2[1:100,], type = "prob")
predict(pfit, newdata = GBSG2[1:100,], type = "response")

### multiple responses
f <- fitted(pfit)
f[["(response)"]] <- data.frame(srv = f[["(response)"]], hansi = runif(nrow(f)))
mp <- party(node_party(pfit), fitted = f, data = pfit$data)
class(mp) <- c("constparty", "party")
predict(mp, newdata = GBSG2[1:10,])

### pruning
## create party
data("WeatherPlay", package = "partykit")
py <- party(
  partynode(1L,
    split = partysplit(1L, index = 1:3),
    kids = list(
      partynode(2L,
        split = partysplit(3L, breaks = 75),
        kids = list(
          partynode(3L, info = "yes"),
          partynode(4L, info = "no"))),
      partynode(5L, 
        split = partysplit(3L, breaks = 20),
        kids = list(
          partynode(6L, info = "no"),
          partynode(7L, info = "yes"))),
      partynode(8L,
        split = partysplit(4L, index = 1:2),
        kids = list(
          partynode(9L, info = "yes"),
          partynode(10L, info = "no"))))),
  WeatherPlay)
names(py) <- LETTERS[nodeids(py)]

## print
print(py)
(py5 <- nodeprune(py, 5))
nodeids(py5)
(pyH <- nodeprune(py5, "H"))
nodeids(pyH)
	
ct <- ctree(Species ~ ., data = iris)
nt <- node_party(ctree(Species ~ ., data = iris))
(ctp <- nodeprune(ct, 4)) ### party method
(ntp <- nodeprune(nt, 4)) ### partynode method

### check if both methods do the same
p1 <- predict(party(ntp, data = model.frame(ct)), type = "node")
p2 <- predict(ctp, type = "node")
stopifnot(max(abs(p1 - p2)) == 0)

names(ct) <- LETTERS[nodeids(ct)]
(ctp <- nodeprune(ct, "D"))

table(predict(ct, type = "node"), 
      predict(ctp, type = "node"))

(ct <- nodeprune(ct, names(ct)[names(ct) != "A"]))
table(predict(ct, type = "node"))

nodeprune(ct, "B")
nodeprune(ct, "C")
nodeprune(ct, "A")

### check different predict flavours for numeric responses
x <- runif(100)
dd <- data.frame(y = rnorm(length(x), mean = 2 * (x < .5)), x = x)
ct <- ctree(y ~ x, data = dd)
nd <- data.frame(x = (1:9) / 10)
predict(ct, newdata = nd, type = "node")
predict(ct, newdata = nd, type = "response")
predict(ct, newdata = nd, type = "prob")
predict(ct, newdata = nd, type = "quantile")
predict(ct, newdata = nd, type = "quantile", at = NULL)
predict(ct, newdata = nd, type = "density")
predict(ct, newdata = nd, type = "density", at = (1:9) / 10)


==> anc/simulation/partykit/tests/regtest-party.Rout.save <==

R Under development (unstable) (2019-05-15 r76506) -- "Unsuffered Consequences"
Copyright (C) 2019 The R Foundation for Statistical Computing
Platform: x86_64-pc-linux-gnu (64-bit)

R is free software and comes with ABSOLUTELY NO WARRANTY.
You are welcome to redistribute it under certain conditions.
Type 'license()' or 'licence()' for distribution details.

R is a collaborative project with many contributors.
Type 'contributors()' for more information and
'citation()' on how to cite R or R packages in publications.

Type 'demo()' for some demos, 'help()' for on-line help, or
'help.start()' for an HTML browser interface to help.
Type 'q()' to quit R.

> suppressWarnings(RNGversion("3.5.2"))
> 
> ## load package and fix seed
> library("partykit")
Loading required package: grid
Loading required package: libcoin
Loading required package: mvtnorm
> set.seed(1)
> 
> ## rpart: kyphosis data
> library("rpart")
> data("kyphosis", package = "rpart")
> fit <- rpart(Kyphosis ~ Age + Number + Start, data = kyphosis)
> pfit <- as.party(fit)
> all(predict(pfit, newdata = kyphosis, type = "node") == fit$where)
[1] TRUE
> 
> ## J48: iris data
> if (require("RWeka")) {
+     data("iris", package = "datasets")
+     itree <- J48(Species ~ ., data = iris)
+     pitree <- as.party(itree)
+     stopifnot(all(predict(pitree) == predict(pitree, newdata = iris[, 3:4])))
+ 
+     print(all.equal(predict(itree, type = "prob", newdata = iris),
+               predict(pitree, type = "prob", newdata = iris)))
+     print(all.equal(predict(itree,  newdata = iris),
+               predict(pitree, newdata = iris)))
+ 
+     ## rpart/J48: GlaucomaM data
+     data("GlaucomaM", package = "TH.data")
+     w <- runif(nrow(GlaucomaM))
+     fit <- rpart(Class ~ ., data = GlaucomaM, weights = w)
+     pfit <- as.party(fit)
+     print(all(predict(pfit, type = "node") == fit$where))
+     tmp <- GlaucomaM[sample(1:nrow(GlaucomaM), 100),]
+     print(all.equal(predict(fit, type = "prob", newdata = tmp), predict(pfit, type = "prob", newdata = tmp)))
+     print(all.equal(predict(fit, type = "class", newdata = tmp), predict(pfit, newdata = tmp)))
+     itree <- J48(Class ~ ., data = GlaucomaM)
+     pitree <- as.party(itree)
+     print(all.equal(predict(itree, newdata = tmp, type = "prob"), predict(pitree, newdata = tmp, type = "prob")))
+ }
Loading required package: RWeka
[1] TRUE
[1] "names for current but not for target"
[1] TRUE
[1] TRUE
[1] TRUE
[1] TRUE
> 
> ## rpart: airquality data
> data("airquality")
> aq <- subset(airquality, !is.na(Ozone))
> w <- runif(nrow(aq), max = 3)
> aqr <- rpart(Ozone ~ ., data = aq, weights = w)
> aqp <- as.party(aqr)
> tmp <- subset(airquality, is.na(Ozone))
> all.equal(predict(aqr, newdata = tmp), predict(aqp, newdata = tmp))
[1] TRUE
> 
> ## rpart: GBSG2 data
> data("GBSG2", package = "TH.data")
> library("survival")
> fit <- rpart(Surv(time, cens) ~ ., data = GBSG2)
> pfit <- as.party(fit)
> pfit$fitted
    (fitted) (response)
1          6       1814
2          8       2018
3          8        712
4          8       1807
5          6        772
6         11        448
7          3      2172+
8          5      2161+
9         11        471
10        10      2014+
11        10        577
12        10        184
13         5      1840+
14         6      1842+
15         5      1821+
16         5       1371
17         8        707
18         5      1743+
19         5      1781+
20         8        865
21         6       1684
22         5      1701+
23         6      1701+
24         6      1693+
25        11        379
26         5       1105
27         6        548
28         8       1296
29         6      1483+
30         6      1570+
31         6      1469+
32         6      1472+
33         5      1342+
34         6      1349+
35         8       1162
36         6      1342+
37        11        797
38         8      1232+
39         6      1230+
40         8      1205+
41         8      1090+
42         8      1095+
43         6        449
44         6       972+
45         6       825+
46         6      2438+
47         6      2233+
48        11        286
49         8      1861+
50         8       1080
51         6       1521
52         6      1693+
53         6       1528
54        10        169
55         8        272
56         6        731
57         8      2059+
58         8      1853+
59        10      1854+
60         8      1645+
61        11        544
62         8      1666+
63         6        353
64         8      1791+
65         6      1685+
66         3        191
67        10        370
68         8        173
69        11        242
70         6        420
71         8        438
72         6      1624+
73        10       1036
74        11        359
75         8        171
76        11        959
77         6      1351+
78        10        486
79        11        525
80         5        762
81        10        175
82         3      1195+
83        10        338
84         8      1125+
85         8       916+
86         6       972+
87         3       867+
88        10        249
89        11        281
90         6       758+
91        11        377
92         6      1976+
93         5      2539+
94         6      2467+
95         5        876
96         5      2132+
97        11        426
98         5        554
99         8       1246
100        5      1926+
101       11       1207
102        8      1852+
103        8       1174
104        8      1250+
105        6        530
106       10      1502+
107        5      1364+
108        8       1170
109        6      1729+
110        5      1642+
111        5       1218
112        3      1358+
113       11        360
114        5        550
115        8       857+
116        8       768+
117        6       858+
118        6       770+
119       10        679
120        6       1164
121        6        350
122        6        578
123        6       1460
124        6      1434+
125        6       1763
126        6        889
127       11        357
128        8        547
129        5      1722+
130        6      2372+
131        6       2030
132        5       1002
133        3       1280
134        8        338
135        6        533
136        6       168+
137        5      1169+
138        5       1675
139        6      1862+
140        5       629+
141       10      1167+
142        6        495
143        5       967+
144        5      1720+
145        6        598
146       11        392
147        3      1502+
148        6       229+
149        8       310+
150        5      1296+
151       10       488+
152        3       942+
153        8       570+
154       10      1177+
155        8      1113+
156        8        288
157        6       723+
158       11        403
159       10       1225
160        8        338
161        8       1337
162        6       1420
163        8      2048+
164        8        600
165        5      1765+
166        8        491
167       10        305
168        6      1582+
169        8      1771+
170        8        960
171       10        571
172        8       675+
173        5        285
174        8      1472+
175        5       1279
176        6       148+
177        6      1863+
178        5      1933+
179       10        358
180        5       734+
181        6       2372
182        6      2563+
183        5      2372+
184        6       1989
185        8       2015
186        6      1956+
187        8        945
188        6      2153+
189        6        838
190        8        113
191        6      1833+
192        8      1722+
193        8        241
194        5       1352
195        8      1702+
196        8      1222+
197        6      1089+
198        3      1243+
199        8        579
200        8       1043
201        6      2234+
202        5      2297+
203        6      2014+
204        6        518
205        6       940+
206        6       766+
207       11        251
208        6      1959+
209        3      1897+
210       11        160
211        5       970+
212        5       892+
213        5       753+
214        8        348
215       10        275
216        5       1329
217        6       1193
218       10        698
219       10        436
220        6        552
221        6        564
222        6      2239+
223        5      2237+
224        6        529
225        3      1820+
226        6      1756+
227       11        515
228       11        272
229        6        891
230        6      1356+
231       10      1352+
232        6      1077+
233        6        675
234       10       855+
235        6       740+
236        6      2551+
237        8        754
238        8        819
239       10       1280
240        5      2388+
241        5      2296+
242        6      1884+
243        6       1059
244        8       859+
245        6      1109+
246        6       1192
247        8       1806
248       11        500
249       10       1589
250       10       1463
251        6      1826+
252        8      1231+
253        5      1117+
254        8        836
255        6      1222+
256        8       663+
257       10        722
258        5       322+
259        6       1150
260       10        446
261       10      1855+
262       10        238
263        6      1838+
264       11      1826+
265        6       1093
266        3      2051+
267       10        370
268        5        861
269       10       1587
270        6        552
271        3      2353+
272        8      2471+
273        8        893
274        5       2093
275       10      2612+
276        8        956
277       10      1637+
278        5      2456+
279        8      2227+
280        6       1601
281        6      1841+
282        8      2177+
283        6      2052+
284       11       973+
285        3      2156+
286        8      1499+
287        3      2030+
288        8        573
289        5      1666+
290        8      1979+
291        8      1786+
292        8      1847+
293        5      2009+
294        5      1926+
295        3      1490+
296       11        233
297        8      1240+
298        3      1751+
299        8      1878+
300        5      1171+
301       10      1751+
302        6      1756+
303        8        714
304        8      1505+
305        8        776
306        6      1443+
307        3      1317+
308        6       870+
309       11        859
310        6        223
311        6      1212+
312        5      1119+
313        8       740+
314        8      1062+
315        5         8+
316        6       936+
317        8       740+
318       10        632
319        5      1760+
320        6      1013+
321       10       779+
322       10        375
323        8      1323+
324        5      1233+
325        5       986+
326       10       650+
327       10       628+
328        6      1866+
329        8        491
330        6       1918
331       10         72
332       10       1140
333        8        799
334        6       1105
335        5        548
336       11        227
337        6      1838+
338        3      1833+
339        6        550
340        6        426
341        8      1834+
342        6      1604+
343       10       772+
344        8       1146
345        6        371
346        8        883
347        6      1735+
348        8        554
349       11        790
350        5      1340+
351       11        490
352        3      1557+
353        6        594
354       10       828+
355        8        594
356        8       841+
357        5       695+
358        5      2556+
359        6       1753
360       10        417
361        6        956
362        8      1846+
363        8      1703+
364        6      1720+
365        6      1355+
366        6      1603+
367        8        476
368        8      1350+
369        5      1341+
370        3      2449+
371        8       2286
372        6        456
373        6        536
374        5        612
375        6       2034
376        6       1990
377       10       2456
378        3      2205+
379        6        544
380       10        336
381        6      2057+
382        8        575
383        5      2011+
384        8        537
385        3      2217+
386        8       1814
387        6        890
388        5      1114+
389       10       974+
390        6       296+
391        8      2320+
392        8        795
393        8        867
394        5      1703+
395        6        670
396        8        981
397        5      1094+
398        5        755
399       10       1388
400        6       1387
401       10        535
402        6      1653+
403        6      1904+
404        8      1868+
405        3      1767+
406        6        855
407        6       1157
408        8      1869+
409        8      1152+
410        6      1401+
411        6       918+
412       10        745
413        8      1283+
414        6       1481
415        8      1807+
416        6        542
417       10      1441+
418        8      1277+
419        8      1486+
420        5       273+
421       10        177
422        6        545
423        6      1185+
424       11       631+
425        6       995+
426        8      1088+
427        6       877+
428        8       798+
429        8      2380+
430        5       1679
431       10        498
432        8      2138+
433        8      2175+
434        5      2271+
435        6        17+
436        6        964
437       10        540
438       11        747
439       11        650
440       11        410
441       11        624
442       10      1560+
443       11        455
444        5      1629+
445        8      1730+
446        6      1483+
447        6        687
448        6        308
449       10        563
450        5        46+
451        6      2144+
452       10        344
453        6       945+
454        6      1905+
455       11        855
456        5      2370+
457        6       853+
458        8       692+
459        8        475
460        5      2195+
461        8       758+
462        8        648
463        3       761+
464        8       596+
465       11        195
466       10        473
467        5       747+
468        5      2659+
469       11       1977
470        6      2401+
471        5      1499+
472       11      1856+
473       11        595
474        5      2148+
475        6      2126+
476        8       1975
477        6       1641
478        8      1717+
479        5      1858+
480        5      2049+
481        8       1502
482        3      1922+
483        5      1818+
484       11      1100+
485        6      1499+
486        6        359
487        8      1645+
488        5      1356+
489        6      1632+
490        6       967+
491        6      1091+
492        6        918
493        6        557
494        5       1219
495        6      2170+
496        6        729
497       10       1449
498        5        991
499        6        481
500        6      1655+
501        6        857
502        6        369
503        5      1627+
504        5      1578+
505        8        732
506        8        460
507        6      1208+
508        8        730
509        8       722+
510        6       717+
511        8       651+
512        5       637+
513        6       615+
514       10        42+
515       11        307
516        8        983
517       11        120
518        6       1525
519        8      1680+
520       11       1730
521        8        805
522        8      2388+
523        6        559
524       10      1977+
525        6        476
526        5      1514+
527        5      1617+
528        6       1094
529        5        784
530       10        181
531       10        415
532        8       1120
533       10        316
534        8        637
535        6        247
536        8       888+
537       10        622
538        6       806+
539        6      1163+
540        5      1721+
541        5       741+
542        6        372
543        6      1331+
544        8        394
545        3       652+
546       10       657+
547        6       567+
548       10       429+
549        5       566+
550       11        15+
551        8         98
552        5       368+
553        5       432+
554        5       319+
555       10        65+
556        8        16+
557       10        29+
558        8        18+
559        8        17+
560       10        308
561        6      1965+
562       11        548
563       10        293
564        8      2017+
565       10      1093+
566        3       792+
567        6        586
568        6      1434+
569        8        67+
570        8       623+
571        6      2128+
572        6      1965+
573        6      2161+
574       10       1183
575        6       1108
576        5      2065+
577        6      1598+
578        6        491
579       10       1366
580        6       424+
581       11        859
582       11        180
583        5      1625+
584        3      1938+
585        8       1343
586        6        646
587        6      2192+
588        6        502
589       10      1675+
590       11       1363
591       11        420
592        8        982
593        6      1459+
594        6      1192+
595        6      1264+
596        8      1095+
597        8      1078+
598        3       737+
599        8       461+
600       11        465
601       11        842
602        6       918+
603        8        374
604        6      1089+
605        5      1527+
606        8        285
607        6       1306
608       10        797
609        5      1441+
610        6        343
611        8       936+
612        5       195+
613        6        503
614       11        827
615        5      1427+
616        6       854+
617        8        177
618       10        281
619        5        205
620        8       751+
621        8        629
622        6       526+
623        6       463+
624        5       529+
625        8       623+
626       11       546+
627        5       213+
628        6       276+
629        8      2010+
630        8      2009+
631        3      1984+
632       10      1981+
633       10        624
634       10        742
635        3      1818+
636        8       1493
637        5      1432+
638        5        801
639        6      1182+
640        6        71+
641       10       114+
642        6        63+
643        6      1722+
644        5      1692+
645        6       177+
646        5        57+
647        5      1152+
648        6       733+
649        6       1459
650        5      2237+
651        6       933+
652        5      2056+
653       10      1729+
654       10      2024+
655        5       2039
656        6      2027+
657        6      2007+
658        6       1253
659        6      1789+
660        8      1707+
661        6      1714+
662        5      1717+
663        6        329
664        5      1624+
665        6      1600+
666        5        385
667        3      1475+
668        5      1435+
669       11       541+
670        5      1329+
671        8      1357+
672        6      1343+
673        5        748
674        5       1090
675        6      1219+
676        5       553+
677        8        662
678        5       969+
679        8       974+
680        8        866
681       10        504
682        6       721+
683       11       186+
684        8        769
685        6        727
686        8       1701
> predict(pfit, newdata = GBSG2[1:100,], type = "prob")
$`1`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`2`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    166      77    1701    1174    2018 

$`3`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    166      77    1701    1174    2018 

$`4`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    166      77    1701    1174    2018 

$`5`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`6`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     57      48     500     426     747 

$`7`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     33       2      NA      NA      NA 

$`8`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    122      28      NA      NA      NA 

$`9`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     57      48     500     426     747 

$`10`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     87      55     742     577    1366 

$`11`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     87      55     742     577    1366 

$`12`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     87      55     742     577    1366 

$`13`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    122      28      NA      NA      NA 

$`14`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`15`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    122      28      NA      NA      NA 

$`16`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    122      28      NA      NA      NA 

$`17`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    166      77    1701    1174    2018 

$`18`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    122      28      NA      NA      NA 

$`19`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    122      28      NA      NA      NA 

$`20`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    166      77    1701    1174    2018 

$`21`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`22`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    122      28      NA      NA      NA 

$`23`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`24`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`25`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     57      48     500     426     747 

$`26`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    122      28      NA      NA      NA 

$`27`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`28`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    166      77    1701    1174    2018 

$`29`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`30`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`31`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`32`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`33`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    122      28      NA      NA      NA 

$`34`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`35`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    166      77    1701    1174    2018 

$`36`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`37`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     57      48     500     426     747 

$`38`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    166      77    1701    1174    2018 

$`39`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`40`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    166      77    1701    1174    2018 

$`41`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    166      77    1701    1174    2018 

$`42`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    166      77    1701    1174    2018 

$`43`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`44`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`45`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`46`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`47`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`48`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     57      48     500     426     747 

$`49`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    166      77    1701    1174    2018 

$`50`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    166      77    1701    1174    2018 

$`51`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`52`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`53`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`54`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     87      55     742     577    1366 

$`55`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    166      77    1701    1174    2018 

$`56`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`57`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    166      77    1701    1174    2018 

$`58`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    166      77    1701    1174    2018 

$`59`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     87      55     742     577    1366 

$`60`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    166      77    1701    1174    2018 

$`61`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     57      48     500     426     747 

$`62`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    166      77    1701    1174    2018 

$`63`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`64`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    166      77    1701    1174    2018 

$`65`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`66`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     33       2      NA      NA      NA 

$`67`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     87      55     742     577    1366 

$`68`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    166      77    1701    1174    2018 

$`69`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     57      48     500     426     747 

$`70`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`71`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    166      77    1701    1174    2018 

$`72`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`73`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     87      55     742     577    1366 

$`74`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     57      48     500     426     747 

$`75`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    166      77    1701    1174    2018 

$`76`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     57      48     500     426     747 

$`77`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`78`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     87      55     742     577    1366 

$`79`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     57      48     500     426     747 

$`80`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    122      28      NA      NA      NA 

$`81`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     87      55     742     577    1366 

$`82`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     33       2      NA      NA      NA 

$`83`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     87      55     742     577    1366 

$`84`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    166      77    1701    1174    2018 

$`85`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    166      77    1701    1174    2018 

$`86`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`87`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     33       2      NA      NA      NA 

$`88`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     87      55     742     577    1366 

$`89`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     57      48     500     426     747 

$`90`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`91`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     57      48     500     426     747 

$`92`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`93`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    122      28      NA      NA      NA 

$`94`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    221      89    1989    1641      NA 

$`95`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    122      28      NA      NA      NA 

$`96`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    122      28      NA      NA      NA 

$`97`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
     57      48     500     426     747 

$`98`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    122      28      NA      NA      NA 

$`99`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    166      77    1701    1174    2018 

$`100`
Call: survfit(formula = y ~ 1, weights = w, subset = w > 0)

      n  events  median 0.95LCL 0.95UCL 
    122      28      NA      NA      NA 

> predict(pfit, newdata = GBSG2[1:100,], type = "response")
   1    2    3    4    5    6    7    8    9   10   11   12   13   14   15   16 
1989 1701 1701 1701 1989  500  Inf  Inf  500  742  742  742  Inf 1989  Inf  Inf 
  17   18   19   20   21   22   23   24   25   26   27   28   29   30   31   32 
1701  Inf  Inf 1701 1989  Inf 1989 1989  500  Inf 1989 1701 1989 1989 1989 1989 
  33   34   35   36   37   38   39   40   41   42   43   44   45   46   47   48 
 Inf 1989 1701 1989  500 1701 1989 1701 1701 1701 1989 1989 1989 1989 1989  500 
  49   50   51   52   53   54   55   56   57   58   59   60   61   62   63   64 
1701 1701 1989 1989 1989  742 1701 1989 1701 1701  742 1701  500 1701 1989 1701 
  65   66   67   68   69   70   71   72   73   74   75   76   77   78   79   80 
1989  Inf  742 1701  500 1989 1701 1989  742  500 1701  500 1989  742  500  Inf 
  81   82   83   84   85   86   87   88   89   90   91   92   93   94   95   96 
 742  Inf  742 1701 1701 1989  Inf  742  500 1989  500 1989  Inf 1989  Inf  Inf 
  97   98   99  100 
 500  Inf 1701  Inf 
> 
> ### multiple responses
> f <- fitted(pfit)
> f[["(response)"]] <- data.frame(srv = f[["(response)"]], hansi = runif(nrow(f)))
> mp <- party(node_party(pfit), fitted = f, data = pfit$data)
> class(mp) <- c("constparty", "party")
> predict(mp, newdata = GBSG2[1:10,])
    srv     hansi
1  1989 0.5017739
2  1701 0.4933225
3  1701 0.4933225
4  1701 0.4933225
5  1989 0.5017739
6   500 0.4823559
7   Inf 0.4662471
8   Inf 0.4839262
9   500 0.4823559
10  742 0.5108953
> 
> ### pruning
> ## create party
> data("WeatherPlay", package = "partykit")
> py <- party(
+   partynode(1L,
+     split = partysplit(1L, index = 1:3),
+     kids = list(
+       partynode(2L,
+         split = partysplit(3L, breaks = 75),
+         kids = list(
+           partynode(3L, info = "yes"),
+           partynode(4L, info = "no"))),
+       partynode(5L, 
+         split = partysplit(3L, breaks = 20),
+         kids = list(
+           partynode(6L, info = "no"),
+           partynode(7L, info = "yes"))),
+       partynode(8L,
+         split = partysplit(4L, index = 1:2),
+         kids = list(
+           partynode(9L, info = "yes"),
+           partynode(10L, info = "no"))))),
+   WeatherPlay)
> names(py) <- LETTERS[nodeids(py)]
> 
> ## print
> print(py)
[A] root
|   [B] outlook in sunny
|   |   [C] humidity <= 75: yes
|   |   [D] humidity > 75: no
|   [E] outlook in overcast
|   |   [F] humidity <= 20: no
|   |   [G] humidity > 20: yes
|   [H] outlook in rainy
|   |   [I] windy in false: yes
|   |   [J] windy in true: no
> (py5 <- nodeprune(py, 5))
[A] root
|   [B] outlook in sunny
|   |   [C] humidity <= 75: yes
|   |   [D] humidity > 75: no
|   [E] outlook in overcast: *
|   [H] outlook in rainy
|   |   [I] windy in false: yes
|   |   [J] windy in true: no
> nodeids(py5)
[1] 1 2 3 4 5 6 7 8
> (pyH <- nodeprune(py5, "H"))
[A] root
|   [B] outlook in sunny
|   |   [C] humidity <= 75: yes
|   |   [D] humidity > 75: no
|   [E] outlook in overcast: *
|   [H] outlook in rainy: *
> nodeids(pyH)
[1] 1 2 3 4 5 6
> 	
> ct <- ctree(Species ~ ., data = iris)
> nt <- node_party(ctree(Species ~ ., data = iris))
> (ctp <- nodeprune(ct, 4)) ### party method

Model formula:
Species ~ Sepal.Length + Sepal.Width + Petal.Length + Petal.Width

Fitted party:
[1] root
|   [2] Petal.Length <= 1.9: setosa (n = 50, err = 0.0%)
|   [3] Petal.Length > 1.9
|   |   [4] Petal.Width <= 1.7: versicolor (n = 54, err = 9.3%)
|   |   [5] Petal.Width > 1.7: virginica (n = 46, err = 2.2%)

Number of inner nodes:    2
Number of terminal nodes: 3
> (ntp <- nodeprune(nt, 4)) ### partynode method
[1] root
|   [2] V4 <= 1.9 *
|   [3] V4 > 1.9
|   |   [4] V5 <= 1.7 *
|   |   [5] V5 > 1.7 *
> 
> ### check if both methods do the same
> p1 <- predict(party(ntp, data = model.frame(ct)), type = "node")
> p2 <- predict(ctp, type = "node")
> stopifnot(max(abs(p1 - p2)) == 0)
> 
> names(ct) <- LETTERS[nodeids(ct)]
> (ctp <- nodeprune(ct, "D"))

Model formula:
Species ~ Sepal.Length + Sepal.Width + Petal.Length + Petal.Width

Fitted party:
[A] root
|   [B] Petal.Length <= 1.9: setosa (n = 50, err = 0.0%)
|   [C] Petal.Length > 1.9
|   |   [D] Petal.Width <= 1.7: versicolor (n = 54, err = 9.3%)
|   |   [G] Petal.Width > 1.7: virginica (n = 46, err = 2.2%)

Number of inner nodes:    2
Number of terminal nodes: 3
> 
> table(predict(ct, type = "node"), 
+       predict(ctp, type = "node"))
   
     2  4  5
  2 50  0  0
  5  0 46  0
  6  0  8  0
  7  0  0 46
> 
> (ct <- nodeprune(ct, names(ct)[names(ct) != "A"]))

Model formula:
Species ~ Sepal.Length + Sepal.Width + Petal.Length + Petal.Width

Fitted party:
[A] root
|   [B] Petal.Length <= 1.9: setosa (n = 50, err = 0.0%)
|   [C] Petal.Length > 1.9: versicolor (n = 100, err = 50.0%)

Number of inner nodes:    1
Number of terminal nodes: 2
> table(predict(ct, type = "node"))

  2   3 
 50 100 
> 
> nodeprune(ct, "B")

Model formula:
Species ~ Sepal.Length + Sepal.Width + Petal.Length + Petal.Width

Fitted party:
[A] root
|   [B] Petal.Length <= 1.9: setosa (n = 50, err = 0.0%)
|   [C] Petal.Length > 1.9: versicolor (n = 100, err = 50.0%)

Number of inner nodes:    1
Number of terminal nodes: 2
> nodeprune(ct, "C")

Model formula:
Species ~ Sepal.Length + Sepal.Width + Petal.Length + Petal.Width

Fitted party:
[A] root
|   [B] Petal.Length <= 1.9: setosa (n = 50, err = 0.0%)
|   [C] Petal.Length > 1.9: versicolor (n = 100, err = 50.0%)

Number of inner nodes:    1
Number of terminal nodes: 2
> nodeprune(ct, "A")

Model formula:
Species ~ Sepal.Length + Sepal.Width + Petal.Length + Petal.Width

Fitted party:
[A] root: setosa (n = 150, err = 66.7%) 

Number of inner nodes:    0
Number of terminal nodes: 1
> 
> ### check different predict flavours for numeric responses
> x <- runif(100)
> dd <- data.frame(y = rnorm(length(x), mean = 2 * (x < .5)), x = x)
> ct <- ctree(y ~ x, data = dd)
> nd <- data.frame(x = (1:9) / 10)
> predict(ct, newdata = nd, type = "node")
1 2 3 4 5 6 7 8 9 
2 2 2 2 2 4 4 4 5 
> predict(ct, newdata = nd, type = "response")
         1          2          3          4          5          6          7 
 2.1123074  2.1123074  2.1123074  2.1123074  2.1123074  0.3779526  0.3779526 
         8          9 
 0.3779526 -0.5112136 
> predict(ct, newdata = nd, type = "prob")
$`1`
Empirical CDF 
Call: ecdf(y)
 x[1:58] = -0.30626, -0.14847, 0.11198,  ..., 3.5936, 3.8115

$`2`
Empirical CDF 
Call: ecdf(y)
 x[1:58] = -0.30626, -0.14847, 0.11198,  ..., 3.5936, 3.8115

$`3`
Empirical CDF 
Call: ecdf(y)
 x[1:58] = -0.30626, -0.14847, 0.11198,  ..., 3.5936, 3.8115

$`4`
Empirical CDF 
Call: ecdf(y)
 x[1:58] = -0.30626, -0.14847, 0.11198,  ..., 3.5936, 3.8115

$`5`
Empirical CDF 
Call: ecdf(y)
 x[1:58] = -0.30626, -0.14847, 0.11198,  ..., 3.5936, 3.8115

$`6`
Empirical CDF 
Call: ecdf(y)
 x[1:26] = -1.416, -0.69778, -0.65081,  ..., 1.6409, 1.7415

$`7`
Empirical CDF 
Call: ecdf(y)
 x[1:26] = -1.416, -0.69778, -0.65081,  ..., 1.6409, 1.7415

$`8`
Empirical CDF 
Call: ecdf(y)
 x[1:26] = -1.416, -0.69778, -0.65081,  ..., 1.6409, 1.7415

$`9`
Empirical CDF 
Call: ecdf(y)
 x[1:16] = -2.0379, -1.6793, -1.6389,  ..., 0.69065,  1.245

> predict(ct, newdata = nd, type = "quantile")
         10%        50%      90%
1  1.0641709  2.1259409 3.253851
2  1.0641709  2.1259409 3.253851
3  1.0641709  2.1259409 3.253851
4  1.0641709  2.1259409 3.253851
5  1.0641709  2.1259409 3.253851
6 -0.5344305  0.3963687 1.361417
7 -0.5344305  0.3963687 1.361417
8 -0.5344305  0.3963687 1.361417
9 -1.6591116 -0.3834531 0.485164
> predict(ct, newdata = nd, type = "quantile", at = NULL)
$`1`
function (p, ...) 
quantile(y, probs = p, ...)
<bytecode: 0x6328b40>
<environment: 0x6130b70>

$`2`
function (p, ...) 
quantile(y, probs = p, ...)
<bytecode: 0x6328b40>
<environment: 0x6130b70>

$`3`
function (p, ...) 
quantile(y, probs = p, ...)
<bytecode: 0x6328b40>
<environment: 0x6130b70>

$`4`
function (p, ...) 
quantile(y, probs = p, ...)
<bytecode: 0x6328b40>
<environment: 0x6130b70>

$`5`
function (p, ...) 
quantile(y, probs = p, ...)
<bytecode: 0x6328b40>
<environment: 0x6130b70>

$`6`
function (p, ...) 
quantile(y, probs = p, ...)
<bytecode: 0x6328b40>
<environment: 0x6131120>

$`7`
function (p, ...) 
quantile(y, probs = p, ...)
<bytecode: 0x6328b40>
<environment: 0x6131120>

$`8`
function (p, ...) 
quantile(y, probs = p, ...)
<bytecode: 0x6328b40>
<environment: 0x6131120>

$`9`
function (p, ...) 
quantile(y, probs = p, ...)
<bytecode: 0x6328b40>
<environment: 0x612b980>

> predict(ct, newdata = nd, type = "density")
$`1`
function (v) 
.approxfun(x, y, v, method, yleft, yright, f, na.rm)
<bytecode: 0x3f5cf60>
<environment: 0x5fb4910>

$`2`
function (v) 
.approxfun(x, y, v, method, yleft, yright, f, na.rm)
<bytecode: 0x3f5cf60>
<environment: 0x5fb4910>

$`3`
function (v) 
.approxfun(x, y, v, method, yleft, yright, f, na.rm)
<bytecode: 0x3f5cf60>
<environment: 0x5fb4910>

$`4`
function (v) 
.approxfun(x, y, v, method, yleft, yright, f, na.rm)
<bytecode: 0x3f5cf60>
<environment: 0x5fb4910>

$`5`
function (v) 
.approxfun(x, y, v, method, yleft, yright, f, na.rm)
<bytecode: 0x3f5cf60>
<environment: 0x5fb4910>

$`6`
function (v) 
.approxfun(x, y, v, method, yleft, yright, f, na.rm)
<bytecode: 0x3f5cf60>
<environment: 0x5f62690>

$`7`
function (v) 
.approxfun(x, y, v, method, yleft, yright, f, na.rm)
<bytecode: 0x3f5cf60>
<environment: 0x5f62690>

$`8`
function (v) 
.approxfun(x, y, v, method, yleft, yright, f, na.rm)
<bytecode: 0x3f5cf60>
<environment: 0x5f62690>

$`9`
function (v) 
.approxfun(x, y, v, method, yleft, yright, f, na.rm)
<bytecode: 0x3f5cf60>
<environment: 0x5f41180>

> predict(ct, newdata = nd, type = "density", at = (1:9) / 10)
        [,1]       [,2]       [,3]       [,4]       [,5]       [,6]      [,7]
1 0.05020125 0.04935438 0.05087955 0.05661364 0.06796655 0.08560162 0.1092080
2 0.05020125 0.04935438 0.05087955 0.05661364 0.06796655 0.08560162 0.1092080
3 0.05020125 0.04935438 0.05087955 0.05661364 0.06796655 0.08560162 0.1092080
4 0.05020125 0.04935438 0.05087955 0.05661364 0.06796655 0.08560162 0.1092080
5 0.05020125 0.04935438 0.05087955 0.05661364 0.06796655 0.08560162 0.1092080
6 0.53975912 0.57687027 0.59689413 0.59443918 0.56427527 0.50605792 0.4289844
7 0.53975912 0.57687027 0.59689413 0.59443918 0.56427527 0.50605792 0.4289844
8 0.53975912 0.57687027 0.59689413 0.59443918 0.56427527 0.50605792 0.4289844
9 0.37075877 0.34250760 0.31088903 0.27813780 0.24612980 0.21627046 0.1894201
       [,8]      [,9]
1 0.1376954 0.1693900
2 0.1376954 0.1693900
3 0.1376954 0.1693900
4 0.1376954 0.1693900
5 0.1376954 0.1693900
6 0.3508934 0.2908752
7 0.3508934 0.2908752
8 0.3508934 0.2908752
9 0.1658930 0.1455540
> 
> proc.time()
   user  system elapsed 
  4.836   0.408   3.610 


==> anc/simulation/partykit/tests/regtest-split.R <==
suppressWarnings(RNGversion("3.5.2"))

library("partykit")
set.seed(1)

dat <- data.frame(v1 = as.double(1:100))

sv1 <- partysplit(as.integer(1), breaks = as.double(50))
character_split(sv1, dat)
stopifnot(all(kidids_split(sv1, dat) == ((dat$v1 > 50) + 1)))

sv1 <- partysplit(as.integer(1), breaks = as.double(50), 
                index = as.integer(c(2, 1)))
character_split(sv1, dat)
stopifnot(all(kidids_split(sv1, dat) == ((dat$v1 <= 50) + 1)))

sv1 <- partysplit(as.integer(1), breaks = as.double(50), right = FALSE)
character_split(sv1, dat)
stopifnot(all(kidids_split(sv1, dat) == ((dat$v1 >= 50) + 1)))

sv1 <- partysplit(as.integer(1), breaks = as.double(50), 
                index = as.integer(c(2, 1)), right = FALSE)
character_split(sv1, dat)
stopifnot(all(kidids_split(sv1, dat) == ((dat$v1 < 50) + 1)))

sv1 <- partysplit(as.integer(1), breaks = as.double(c(25, 75)))
character_split(sv1, dat)
stopifnot(all(kidids_split(sv1, dat) == 
              as.integer(cut(dat$v1, c(-Inf, 25, 75, Inf)))))

sv1 <- partysplit(as.integer(1), breaks = as.double(c(25, 75)), right = FALSE)
character_split(sv1, dat)
stopifnot(all(kidids_split(sv1, dat) == 
              as.integer(cut(dat$v1, c(-Inf, c(25, 75), Inf), right = FALSE))))

sv1 <- partysplit(as.integer(1), breaks = as.double(c(25, 75)), 
                index = as.integer(3:1), right = FALSE)
character_split(sv1, dat)
stopifnot(all(kidids_split(sv1, dat) == 
              (3:1)[as.integer(cut(dat$v1, c(-Inf, c(25, 75), Inf), right = FALSE))]))


dat$v2 <- gl(4, 25)

sv2 <- partysplit(as.integer(2), index = as.integer(c(1, 2, 1, 2)))
character_split(sv2, dat)
kidids_split(sv2, dat)

sv2 <- partysplit(as.integer(2), breaks = as.integer(c(1, 3)))
character_split(sv2, dat)
kidids_split(sv2, dat)


dat <- data.frame(x = gl(3, 30, labels = LETTERS[1:3]), y = rnorm(90), 
                  z = gl(9, 10, labels = LETTERS[1:9], ordered = TRUE))
csp <- partysplit(as.integer(1), index = as.integer(c(1, 2, 1)))
kidids_split(csp, dat)
#kidids_node(list(csp), dat)

nsp <- partysplit(as.integer(2), breaks = c(-1, 0, 1), index = as.integer(c(1, 2, 1, 3)))
kidids_split(nsp, dat)

osp <- partysplit(as.integer(3), breaks = as.integer(c(3, 6)), index = as.integer(c(2, 1, 2)))
kidids_split(osp, dat)

nadat <- dat
nadat$x[1:10] <- NA
nadat$y[11:20] <- NA
#kidids_node(list(csp, nsp, osp), nadat)

character_split(csp, dat)
character_split(nsp, dat)
character_split(osp, dat)



==> anc/simulation/partykit/tests/regtest-split.Rout.save <==

R version 3.5.0 (2018-04-23) -- "Joy in Playing"
Copyright (C) 2018 The R Foundation for Statistical Computing
Platform: x86_64-pc-linux-gnu (64-bit)

R is free software and comes with ABSOLUTELY NO WARRANTY.
You are welcome to redistribute it under certain conditions.
Type 'license()' or 'licence()' for distribution details.

R is a collaborative project with many contributors.
Type 'contributors()' for more information and
'citation()' on how to cite R or R packages in publications.

Type 'demo()' for some demos, 'help()' for on-line help, or
'help.start()' for an HTML browser interface to help.
Type 'q()' to quit R.

> suppressWarnings(RNGversion("3.5.2"))
>
> library("partykit")
Loading required package: grid
Loading required package: libcoin
Loading required package: mvtnorm
> set.seed(1)
> 
> dat <- data.frame(v1 = as.double(1:100))
> 
> sv1 <- partysplit(as.integer(1), breaks = as.double(50))
> character_split(sv1, dat)
$name
[1] "v1"

$levels
[1] "<= 50" "> 50" 

> stopifnot(all(kidids_split(sv1, dat) == ((dat$v1 > 50) + 1)))
> 
> sv1 <- partysplit(as.integer(1), breaks = as.double(50), 
+                 index = as.integer(c(2, 1)))
> character_split(sv1, dat)
$name
[1] "v1"

$levels
[1] "> 50"  "<= 50"

> stopifnot(all(kidids_split(sv1, dat) == ((dat$v1 <= 50) + 1)))
> 
> sv1 <- partysplit(as.integer(1), breaks = as.double(50), right = FALSE)
> character_split(sv1, dat)
$name
[1] "v1"

$levels
[1] "< 50"  ">= 50"

> stopifnot(all(kidids_split(sv1, dat) == ((dat$v1 >= 50) + 1)))
> 
> sv1 <- partysplit(as.integer(1), breaks = as.double(50), 
+                 index = as.integer(c(2, 1)), right = FALSE)
> character_split(sv1, dat)
$name
[1] "v1"

$levels
[1] ">= 50" "< 50" 

> stopifnot(all(kidids_split(sv1, dat) == ((dat$v1 < 50) + 1)))
> 
> sv1 <- partysplit(as.integer(1), breaks = as.double(c(25, 75)))
> character_split(sv1, dat)
$name
[1] "v1"

$levels
[1] "(-Inf,25]" "(25,75]"   "(75, Inf]"

> stopifnot(all(kidids_split(sv1, dat) == 
+               as.integer(cut(dat$v1, c(-Inf, 25, 75, Inf)))))
> 
> sv1 <- partysplit(as.integer(1), breaks = as.double(c(25, 75)), right = FALSE)
> character_split(sv1, dat)
$name
[1] "v1"

$levels
[1] "[-Inf,25)" "[25,75)"   "[75, Inf)"

> stopifnot(all(kidids_split(sv1, dat) == 
+               as.integer(cut(dat$v1, c(-Inf, c(25, 75), Inf), right = FALSE))))
> 
> sv1 <- partysplit(as.integer(1), breaks = as.double(c(25, 75)), 
+                 index = as.integer(3:1), right = FALSE)
> character_split(sv1, dat)
$name
[1] "v1"

$levels
[1] "[75, Inf)" "[25,75)"   "[-Inf,25)"

> stopifnot(all(kidids_split(sv1, dat) == 
+               (3:1)[as.integer(cut(dat$v1, c(-Inf, c(25, 75), Inf), right = FALSE))]))
> 
> 
> dat$v2 <- gl(4, 25)
> 
> sv2 <- partysplit(as.integer(2), index = as.integer(c(1, 2, 1, 2)))
> character_split(sv2, dat)
$name
[1] "v2"

$levels
[1] "1, 3" "2, 4"

> kidids_split(sv2, dat)
  [1] 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 2 2 2 2 2 2 2 2 2 2 2 2
 [38] 2 2 2 2 2 2 2 2 2 2 2 2 2 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
 [75] 1 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2
> 
> sv2 <- partysplit(as.integer(2), breaks = as.integer(c(1, 3)))
> character_split(sv2, dat)
$name
[1] "v2"

$levels
[1] "1"    "2, 3" "4"   

> kidids_split(sv2, dat)
  [1] 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 2 2 2 2 2 2 2 2 2 2 2 2
 [38] 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2
 [75] 2 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3 3
> 
> 
> dat <- data.frame(x = gl(3, 30, labels = LETTERS[1:3]), y = rnorm(90), 
+                   z = gl(9, 10, labels = LETTERS[1:9], ordered = TRUE))
> csp <- partysplit(as.integer(1), index = as.integer(c(1, 2, 1)))
> kidids_split(csp, dat)
 [1] 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 2 2 2 2 2 2 2 2
[39] 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1
[77] 1 1 1 1 1 1 1 1 1 1 1 1 1 1
> #kidids_node(list(csp), dat)
> 
> nsp <- partysplit(as.integer(2), breaks = c(-1, 0, 1), index = as.integer(c(1, 2, 1, 3)))
> kidids_split(nsp, dat)
 [1] 2 1 2 3 1 2 1 1 1 2 3 1 2 1 3 2 2 1 1 1 1 1 1 1 1 2 2 1 2 1 3 2 1 2 1 2 2 2
[39] 3 1 2 2 1 1 2 2 1 1 2 1 1 2 1 1 3 3 2 1 1 2 3 2 1 1 2 1 1 3 1 3 1 2 1 2 1 1
[77] 2 1 1 2 2 2 3 1 1 1 3 2 1 1
> 
> osp <- partysplit(as.integer(3), breaks = as.integer(c(3, 6)), index = as.integer(c(2, 1, 2)))
> kidids_split(osp, dat)
 [1] 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 1 1 1 1 1 1 1 1
[39] 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2 2
[77] 2 2 2 2 2 2 2 2 2 2 2 2 2 2
> 
> nadat <- dat
> nadat$x[1:10] <- NA
> nadat$y[11:20] <- NA
> #kidids_node(list(csp, nsp, osp), nadat)
> 
> character_split(csp, dat)
$name
[1] "x"

$levels
[1] "A, C" "B"   

> character_split(nsp, dat)
$name
[1] "y"

$levels
[1] "(-Inf,-1] | (0,1]" "(-1,0]"            "(1, Inf]"         

> character_split(osp, dat)
$name
[1] "z"

$levels
[1] "D, E, F"          "A, B, C, G, H, I"

> 
> 
> proc.time()
   user  system elapsed 
  1.056   0.061   1.101 


==> anc/simulation/partykit/tests/regtest-weights.R <==
suppressWarnings(RNGversion("3.5.2"))

library("partykit")


## artificial data ---------------------------------------------------------------------------------
set.seed(0)
d <- data.frame(x = seq(-1, 1, length.out = 1000), z = factor(rep(0:1, 500)))
d$y <- 0 + 1 * d$x + rnorm(nrow(d))
d$w <- rep(1:4, nrow(d)/4)
dd <- d[rep(1:nrow(d), d$w), ]


## convenience function: likelihood ratio test -----------------------------------------------------
lrtest <- function(data, ...) {
  lr <- -2 * (logLik(lm(y ~ x, data = data, ...)) - logLik(lm(y ~ x * z, data = data, ...)))
  matrix(
    c(lr, pchisq(lr, df = 2, lower.tail = FALSE)),
    dimnames = list(c("statistic", "p.value"), "z")
  )
}


## lm: case weights --------------------------------------------------------------------------------

## weighted and explicitly expanded data should match exactly
lm1 <- lmtree(y ~ x | z, data = d, weights = w, maxdepth = 2)
lm2 <- lmtree(y ~ x | z, data = dd, maxdepth = 2)
all.equal(sctest.modelparty(lm1), sctest.modelparty(lm2))

## LR test should be similar (albeit not identical)
all.equal(sctest.modelparty(lm1), lrtest(dd), tol = 0.05)


## lm: proportionality weights ---------------------------------------------------------------------

## LR test should be similar
lm3 <- lmtree(y ~ x | z, data = d, weights = w, maxdepth = 2, caseweights = FALSE)
all.equal(sctest.modelparty(lm3), lrtest(d, weights = d$w), tol = 0.05)

## constant factor should not change results
lm3x <- lmtree(y ~ x | z, data = d, weights = 2 * w, maxdepth = 2, caseweights = FALSE)
all.equal(sctest.modelparty(lm3), sctest.modelparty(lm3x))


## glm: case weights -------------------------------------------------------------------------------

## for glm different vcov are available
glm1o <- glmtree(y ~ x | z, data = d, weights = w, maxdepth = 2, vcov = "opg")
glm2o <- glmtree(y ~ x | z, data = dd, maxdepth = 2, vcov = "opg")
all.equal(sctest.modelparty(glm1o), sctest.modelparty(glm1o))

glm1i <- glmtree(y ~ x | z, data = d, weights = w, maxdepth = 2, vcov = "info")
glm2i <- glmtree(y ~ x | z, data = dd, maxdepth = 2, vcov = "info")
all.equal(sctest.modelparty(glm1i), sctest.modelparty(glm2i))

glm1s <- glmtree(y ~ x | z, data = d, weights = w, maxdepth = 2, vcov = "sandwich")
glm2s <- glmtree(y ~ x | z, data = dd, maxdepth = 2, vcov = "sandwich")
all.equal(sctest.modelparty(glm1s), sctest.modelparty(glm2s))

## different vcov should yield similar (albeit not identical) statistics
all.equal(sctest.modelparty(glm1o), sctest.modelparty(glm1i), tol = 0.05)
all.equal(sctest.modelparty(glm1o), sctest.modelparty(glm1s), tol = 0.05)

## LR test should be similar
all.equal(sctest.modelparty(glm1o), lrtest(dd), tol = 0.05)


## glm: proportionality weights --------------------------------------------------------------------

## different test versions should be similar
glmFo <- glmtree(y ~ x | z, data = d, weights = w, maxdepth = 2, caseweights = FALSE, vcov = "opg")
glmFi <- glmtree(y ~ x | z, data = d, weights = w, maxdepth = 2, caseweights = FALSE, vcov = "info")
glmFs <- glmtree(y ~ x | z, data = d, weights = w, maxdepth = 2, caseweights = FALSE, vcov = "sandwich")

all.equal(sctest.modelparty(glmFo), sctest.modelparty(glmFi), tol = 0.05)
all.equal(sctest.modelparty(glmFo), sctest.modelparty(glmFs), tol = 0.05)
all.equal(sctest.modelparty(glmFo), lrtest(d, weights = d$w), tol = 0.05)

## constant factor should not change results
glmFxo <- glmtree(y ~ x | z, data = d, weights = 2 * w, maxdepth = 2, caseweights = FALSE, vcov = "opg")
glmFxi <- glmtree(y ~ x | z, data = d, weights = 2 * w, maxdepth = 2, caseweights = FALSE, vcov = "info")
glmFxs <- glmtree(y ~ x | z, data = d, weights = 2 * w, maxdepth = 2, caseweights = FALSE, vcov = "sandwich")

all.equal(sctest.modelparty(glmFo), sctest.modelparty(glmFxo))
all.equal(sctest.modelparty(glmFi), sctest.modelparty(glmFxi))
all.equal(sctest.modelparty(glmFs), sctest.modelparty(glmFxs))


==> anc/simulation/partykit/tests/regtest-weights.Rout.save <==

R version 3.5.0 (2018-04-23) -- "Joy in Playing"
Copyright (C) 2018 The R Foundation for Statistical Computing
Platform: x86_64-pc-linux-gnu (64-bit)

R is free software and comes with ABSOLUTELY NO WARRANTY.
You are welcome to redistribute it under certain conditions.
Type 'license()' or 'licence()' for distribution details.

R is a collaborative project with many contributors.
Type 'contributors()' for more information and
'citation()' on how to cite R or R packages in publications.

Type 'demo()' for some demos, 'help()' for on-line help, or
'help.start()' for an HTML browser interface to help.
Type 'q()' to quit R.

> suppressWarnings(RNGversion("3.5.2"))
>
> library("partykit")
Loading required package: grid
Loading required package: libcoin
Loading required package: mvtnorm
> 
> 
> ## artificial data ---------------------------------------------------------------------------------
> set.seed(0)
> d <- data.frame(x = seq(-1, 1, length.out = 1000), z = factor(rep(0:1, 500)))
> d$y <- 0 + 1 * d$x + rnorm(nrow(d))
> d$w <- rep(1:4, nrow(d)/4)
> dd <- d[rep(1:nrow(d), d$w), ]
> 
> 
> ## convenience function: likelihood ratio test -----------------------------------------------------
> lrtest <- function(data, ...) {
+   lr <- -2 * (logLik(lm(y ~ x, data = data, ...)) - logLik(lm(y ~ x * z, data = data, ...)))
+   matrix(
+     c(lr, pchisq(lr, df = 2, lower.tail = FALSE)),
+     dimnames = list(c("statistic", "p.value"), "z")
+   )
+ }
> 
> 
> ## lm: case weights --------------------------------------------------------------------------------
> 
> ## weighted and explicitly expanded data should match exactly
> lm1 <- lmtree(y ~ x | z, data = d, weights = w, maxdepth = 2)
> lm2 <- lmtree(y ~ x | z, data = dd, maxdepth = 2)
> all.equal(sctest.modelparty(lm1), sctest.modelparty(lm2))
[1] TRUE
> 
> ## LR test should be similar (albeit not identical)
> all.equal(sctest.modelparty(lm1), lrtest(dd), tol = 0.05)
[1] TRUE
> 
> 
> ## lm: proportionality weights ---------------------------------------------------------------------
> 
> ## LR test should be similar
> lm3 <- lmtree(y ~ x | z, data = d, weights = w, maxdepth = 2, caseweights = FALSE)
> all.equal(sctest.modelparty(lm3), lrtest(d, weights = d$w), tol = 0.05)
[1] TRUE
> 
> ## constant factor should not change results
> lm3x <- lmtree(y ~ x | z, data = d, weights = 2 * w, maxdepth = 2, caseweights = FALSE)
> all.equal(sctest.modelparty(lm3), sctest.modelparty(lm3x))
[1] TRUE
> 
> 
> ## glm: case weights -------------------------------------------------------------------------------
> 
> ## for glm different vcov are available
> glm1o <- glmtree(y ~ x | z, data = d, weights = w, maxdepth = 2, vcov = "opg")
> glm2o <- glmtree(y ~ x | z, data = dd, maxdepth = 2, vcov = "opg")
> all.equal(sctest.modelparty(glm1o), sctest.modelparty(glm1o))
[1] TRUE
> 
> glm1i <- glmtree(y ~ x | z, data = d, weights = w, maxdepth = 2, vcov = "info")
> glm2i <- glmtree(y ~ x | z, data = dd, maxdepth = 2, vcov = "info")
> all.equal(sctest.modelparty(glm1i), sctest.modelparty(glm2i))
[1] TRUE
> 
> glm1s <- glmtree(y ~ x | z, data = d, weights = w, maxdepth = 2, vcov = "sandwich")
> glm2s <- glmtree(y ~ x | z, data = dd, maxdepth = 2, vcov = "sandwich")
> all.equal(sctest.modelparty(glm1s), sctest.modelparty(glm2s))
[1] TRUE
> 
> ## different vcov should yield similar (albeit not identical) statistics
> all.equal(sctest.modelparty(glm1o), sctest.modelparty(glm1i), tol = 0.05)
[1] TRUE
> all.equal(sctest.modelparty(glm1o), sctest.modelparty(glm1s), tol = 0.05)
[1] TRUE
> 
> ## LR test should be similar
> all.equal(sctest.modelparty(glm1o), lrtest(dd), tol = 0.05)
[1] TRUE
> 
> 
> ## glm: proportionality weights --------------------------------------------------------------------
> 
> ## different test versions should be similar
> glmFo <- glmtree(y ~ x | z, data = d, weights = w, maxdepth = 2, caseweights = FALSE, vcov = "opg")
> glmFi <- glmtree(y ~ x | z, data = d, weights = w, maxdepth = 2, caseweights = FALSE, vcov = "info")
> glmFs <- glmtree(y ~ x | z, data = d, weights = w, maxdepth = 2, caseweights = FALSE, vcov = "sandwich")
> 
> all.equal(sctest.modelparty(glmFo), sctest.modelparty(glmFi), tol = 0.05)
[1] TRUE
> all.equal(sctest.modelparty(glmFo), sctest.modelparty(glmFs), tol = 0.05)
[1] TRUE
> all.equal(sctest.modelparty(glmFo), lrtest(d, weights = d$w), tol = 0.05)
[1] TRUE
> 
> ## constant factor should not change results
> glmFxo <- glmtree(y ~ x | z, data = d, weights = 2 * w, maxdepth = 2, caseweights = FALSE, vcov = "opg")
> glmFxi <- glmtree(y ~ x | z, data = d, weights = 2 * w, maxdepth = 2, caseweights = FALSE, vcov = "info")
> glmFxs <- glmtree(y ~ x | z, data = d, weights = 2 * w, maxdepth = 2, caseweights = FALSE, vcov = "sandwich")
> 
> all.equal(sctest.modelparty(glmFo), sctest.modelparty(glmFxo))
[1] TRUE
> all.equal(sctest.modelparty(glmFi), sctest.modelparty(glmFxi))
[1] TRUE
> all.equal(sctest.modelparty(glmFs), sctest.modelparty(glmFxs))
[1] TRUE
> 
> proc.time()
   user  system elapsed 
  1.457   0.072   1.516 


==> anc/simulation/simulation.R <==
#################################
## Replication code for the simulation results presented in:
## The Power of Unbiased Recursive Partitioning: A Unifying View of CTree, MOB, and GUIDE (2019)
## by Lisa Schlosser and Torsten Hothorn and Achim Zeileis
## (corresponding figures can be reproduced by function calls provided in figures.R)
#################################

library("partykit")
library("Formula")
library("parallel")

# load source files
source("guidelike.R")
source("tests_guideprune.R")
source("ccprune.R")



#############
### reproduction of simulation results

# computation time for full reproduction of results (on our machines, using 3 kernels): 
# 296 hours and 20 min consisting of
# approximately 21 h for the "stump" scenario 
# + 20 min for the full factorial analysis of the building blocks in the "stump" scenario 
# + 275 h for the "tree" scenario.


### "stump" scenario as discussed in Section 5.1. and in the Appendix
sim_stump <- simwrapper(scenario = "stump",
                        nobs = 250, nrep = 100, seed = 7,
                        delta = seq(from = 0, to = 1, by = 0.1),
                        xi = c(0, 0.2, 0.5, 0.8), 
                        variation = c("all", "beta0", "beta1"),
                        changetype = c("abrupt", "continuous"),
                        test = c("ctree", "mfluc", "ctree_max",
                                 "ctree_cat", "mfluc_cat", "ctree_max_cat",
                                 "ctree_bin", "mfluc_bin", "ctree_max_bin",
                                 "ctree_cat_bin", "mfluc_cat_bin", "ctree_max_cat_bin",
                                 "guide_sum_12", "guide_coin_12", "guide_sum_1_cor"))

sim_stump <- sim_stump$res

save(sim_stump, file = "sim_stump.rda")


### "stump" scenario, full factorial analysis as discussed in Section 5.2.

# for delta = 0.3 and xi = 0
sim_3way1 <- sim(scenario = "stump",
                 nobs = 250, nrep = 100, seed = 7,
                 delta = 0.3,
                 xi = 0, 
                 changetype = "abrupt",
                 variation = "all", 
                 return_matrices = TRUE,
                 test = c("guide_sum_1_cor",
                          "mfluc_resid_bin",
                          "ctree_resid_bin",
                          "mfluc_resid_cat",
                          "mfluc_resid",
                          "ctree_resid",
                          "guide_sum_12",
                          "mfluc_bin",
                          "ctree_bin",
                          "mfluc_cat",
                          "mfluc",
                          "ctree"))
# prepare results for illustrations
sim_3way1 <- prep_3way(sim_3way1)



# for delta = 1 and xi = 0.8
sim_3way2 <- sim(scenario = "stump",
                 nobs = 250, nrep = 100, seed = 7,
                 delta = 1,
                 xi = 0.8, 
                 changetype = "abrupt",
                 variation = "all",
                 return_matrices = TRUE,
                 test = c("guide_sum_1_cor",
                          "mfluc_resid_bin",
                          "ctree_resid_bin",
                          "mfluc_resid_cat",
                          "mfluc_resid",
                          "ctree_resid",
                          "guide_sum_12",
                          "mfluc_bin",
                          "ctree_bin",
                          "mfluc_cat",
                          "mfluc",
                          "ctree"))
# prepare results for illustrations
sim_3way2 <- prep_3way(sim_3way2)  

sim_3way1$xi <- 0
sim_3way2$xi <- 0.8

# combine results for illustration in two panels as presented in Section 5.2. (Figure 4)
sim_3way <- rbind(sim_3way1, sim_3way2)
sim_3way$xi <- factor(sim_3way$xi, levels = c(0,0.8), labels = c(0,0.8))

save(sim_3way, file = "sim_3way.rda")


### "tree" scenario as discussed in Section 5.3.
sim_tree <- simwrapper(scenario = "tree",
                       nobs = 250, nrep = 100, seed = 7, 
                       delta = seq(from = 0, to = 1, by = 0.1),
                       xi = c(0, 0.2, 0.5, 0.8), 
                       variation = "all", 
                       changetype = "abrupt",
                       compare_pruning = TRUE,
                       test = c("ctree", "mfluc",
                                "guide_sum_12", 
                                "guide_sum_1_cor"))

# prepare data for illustration as presented in Section 5.3. (Figure 5)
sim_tree <- sim_tree$res
# extract data for xyplot comparing ARI and ARI_p
sim_tree <- sim_tree[,c(1,2,5,6,7,10,13)]
# extended data set with post-pruning results being represented as separated tests
sim_tree_ex <- sim_tree[,c(1,2,3,4,6)]
sim_tree_ex <- rbind(sim_tree_ex, sim_tree_ex)

sim_tree_ex$test <- factor(sim_tree_ex$test,
                           levels = c("ctree","mfluc",
                                      "guide_sum_12", "guide_sum_1_cor"),
                           labels = c("CTree","MOB",
                                      "GUIDE+scores", "GUIDE"))

sim_tree_ex$nrsubgr[(length(sim_tree$nrsubgr)+1) : (2*length(sim_tree$nrsubgr))] <- sim_tree$nrsubgr_p
sim_tree_ex$ari[(length(sim_tree$ari)+1) : (2*length(sim_tree$ari))] <- sim_tree$ari_p
sim_tree_ex$pruning <- c(rep("pre", NROW(sim_tree)), rep("post", NROW(sim_tree)))
sim_tree <- sim_tree_ex
rm(sim_tree_ex)

save(sim_tree, file = "sim_tree.rda")


==> anc/simulation/tests_guideprune.R <==
#################################
## Source file for replication of the simulation results presented in:
## The Power of Unbiased Recursive Partitioning: A Unifying View of CTree, MOB, and GUIDE (2019)
## by Lisa Schlosser and Torsten Hothorn and Achim Zeileis
##
## Content: Data generating proceses and evaluation functions
#################################



# function to compute adjusted Rand Index
adj_rand_index <- function(x, y) {
  
  tab <- table(x, y)
  a <- rowSums(tab)
  b <- colSums(tab)
  
  M <- sum(choose(tab, 2))
  N <- choose(length(x), 2)
  A <- sum(choose(a, 2))
  B <- sum(choose(b, 2))
  
  c(ARI = (M - (A * B) / N) / (0.5 * (A + B) - (A * B) / N))
}



###########
# DGPs

dgp_stump <- function(nobs = 100, delta = 1, xi = 0.3,  
                      sigma = 1, seed = 7, 
                      changetype = c("abrupt", "continuous"),
                      variation = c("all", "beta0", "beta1"),
                      beta0 = NULL, beta1 = NULL)
{
  
  if(length(xi)>1) stop("for stump scenario only one split point xi can be handed over")
  if(length(variation) > 1) variation <- variation[1]
  if(!variation %in% c("all", "beta0", "beta1")) stop("variation has to be one of the following options: 'all', 'beta0', 'beta1'")
  if(variation == "beta0" & is.null(beta1)) stop("if only beta0 varies, a fixed value has to set for beta1")
  if(variation == "beta1" & is.null(beta0)) stop("if only beta1 varies, a fixed value has to set for beta0")
  if(length(changetype) > 1) changetype <- changetype[1]
  
  set.seed(seed)
  
  z1 <- runif(nobs,-1,1)
  z2 <- rnorm(nobs, 0, 1) 
  z3 <- rnorm(nobs, 0, 1)
  z4 <- rnorm(nobs, 0, 1)
  z5 <- rnorm(nobs, 0, 1)
  z6 <- rnorm(nobs, 0, 1)
  z7 <- runif(nobs, -1, 1)
  z8 <- runif(nobs, -1, 1)
  z9 <- runif(nobs, -1, 1)
  z10 <- runif(nobs, -1, 1)
  
  id <- numeric(length(z1))
  
  x <- runif(nobs, min = -1, max = 1)
  
  
  # for changetype abrupt: one step at break point xi, 
  # for changetype continuous: linear function
  if(variation == "all"){
    if(changetype == "abrupt"){
      beta0 <- delta * (-1)^(z1<xi)
      beta1 <- delta * (-1)^(z1<xi) * (-1)   # opposite signs  for beta0 and beta1   
    } else {
      beta0 <- delta * z1
      beta1 <- delta * z1 * (-1)   # opposite signs for beta0 and beta1
    }
  }
  
  if(variation == "beta0"){
    beta0 <- if(changetype == "abrupt") delta * (-1)^(z1<xi) else delta * z1
    beta1 <- beta1
  }
  
  if(variation == "beta1"){
    beta0 <- beta0
    beta1 <- if(changetype == "abrupt") delta * (-1)^(z1<xi) * (-1) else delta * z1 * (-1) 
    # opposite signs for beta0 and beta1
  }
  
  if(changetype == "abrupt") id <- 1+(z1>=xi)
  
  mu <- beta0 + beta1 * x
  
  y <- rnorm(nobs, mu, sigma)
  
  d <- data.frame(y = y, x = x, 
                  z1 = z1, z2 = z2, z3 = z3, z4 = z4, z5 = z5, z6 = z6, z7 = z7, z8 = z8, z9 = z9, z10 = z10,
                  beta0 = beta0, beta1 = beta1, mu = mu, sigma = rep.int(sigma, times = length(y)), id = id)
  
  return(d)
}



dgp_tree <- function(nobs = 100, delta = 1, xi = c(-0.3, 0.3),  
                     sigma = 1, seed = 7,  
                     changetype = "abrupt",
                     variation = "all",
                     beta0 = NULL, beta1 = NULL)
{
  # check input values
  if(variation != "all") stop("variation can only be set to 'all' in dgp_tree")
  if(changetype != "abrupt") stop("changetype can only be abrupt in dgp_tree")
  if(!is.null(beta0) | !is.null(beta1)) warning("values for beta0 or beta1 are ignored since variation='all' for dgp_tree")
  
  set.seed(seed)
  
  if(length(xi)==1){
    xi1 <- xi2 <- xi
  } else {
    xi1 <- xi[1]
    xi2 <- xi[2]
  }
  
  z1 <- runif(nobs,-1,1)
  z2 <- runif(nobs,-1,1) 
  z3 <- rnorm(nobs, 0, 1)
  z4 <- rnorm(nobs, 0, 1)
  z5 <- rnorm(nobs, 0, 1)
  z6 <- rnorm(nobs, 0, 1)
  z7 <- rnorm(nobs, 0, 1)
  z8 <- runif(nobs, -1, 1)
  z9 <- runif(nobs, -1, 1)
  z10 <- runif(nobs, -1, 1)
  
  id <- numeric(length(z1))
  
  x <- runif(nobs, min = -1, max = 1)
  
  ## first a split in z2 at split point xi2 => beta1 changes
  ## then a split in z1 at split point xi1 => beta0 changes
  # resulting subgroups:
  # group1 (z2<xi2):           beta0 = 0,      beta1 = delta
  # group2 (z2<xi2 & z1<xi1):  beta0 = -delta, beta1 = -delta
  # group3 (z2<xi2 & z1=>xi1): beta0 = +delta, beta1 = -delta
  
  #if(z2<xi2){
  #  beta0 <- 0 
  #  beta1 <- +delta
  #} else {
  #  if(z1<xi1){
  #    beta0 <- -delta 
  #    beta1 <- -delta
  #  } else {
  #    beta0 <- +delta 
  #    beta1 <- +delta
  #  }
  #}
  
  beta0 <- delta * (-1)^(z1<xi1) * 0^(z2<xi2)
  #beta0 <- delta * (-1)^(z1<xi1) * (z2>=xi2) + delta * (z2<xi2)
  beta1 <- delta * (-1)^(z2>=xi2)
  
  id <- 1 + (z2>=xi2) + (z2>=xi2)*(z1>=xi1)
  
  mu <- beta0 + beta1 * x
  
  y <- rnorm(nobs, mu, sigma)
  
  d <- data.frame(y = y, x = x, 
                  z1 = z1, z2 = z2, z3 = z3, z4 = z4, z5 = z5, z6 = z6, z7 = z7, z8 = z8, z9 = z9, z10 = z10,
                  beta0 = beta0, beta1 = beta1, mu = mu, sigma = rep.int(sigma, times = length(y)), id = id)
  
  return(d)
}



###########
# evaluation of one test on one given dataset
evaltests <- function(formula, data, 
                      scenario = c("stump", "tree"), 
                      testfun = c("guide", "ctree", "mfluc", "ctree_cat", "mfluc_cat", 
                                  "ctree_bin", "mfluc_bin", "ctree_cat_bin", "mfluc_cat_bin"), 
                      subset, weights, alpha = 0.05,
                      whichscores = c("all", "residuals"),
                      ctree_max = c(FALSE, TRUE),
                      guide_testtype = c("sum", "max", "coin"), 
                      decorrelate = "vcov",
                      guide_parm = NULL,
                      xgroups = NULL, ygroups = NULL){
  
  na.action = na.pass
  converged = NULL
  scores = NULL
  doFit = TRUE
  offset = NULL 
  cluster = NULL
  if(testfun == "guide" & length(whichscores) == 1) stop("for GUIDE use argument 'guide_parm' to decide which scores should be used")
  if(length(whichscores) > 1) whichscores <- whichscores[1]
  if(length(ctree_max) > 1) ctree_max <- ctree_max[1]
  splittest <- ctree_max
  if(length(scenario)>1) scenario <- scenario[1]
  if(length(testfun) > 1) testfun <- testfun[1]
  if(!testfun %in% c("guide", "ctree", "mfluc", "ctree_cat", "mfluc_cat", 
                     "ctree_bin", "mfluc_bin", "ctree_cat_bin", "mfluc_cat_bin")) 
    stop("testfun hast to be one of the following options: 'guide', 'ctree', 'mfluc', 'ctree_cat', 'mfluc_cat',
         'ctree_bin', 'mfluc_bin', 'ctree_cat_bin', 'mfluc_cat_bin'")
  
  
  if(testfun == "guide"){
    
    if(length(guide_testtype) > 1) guide_testtype <- guide_testtype[1]
    if(!guide_testtype %in% c("max", "sum", "coin")) stop("testfun hast to be one of the following options: 'max', 'sum', 'coin'")
    
    control <- partykit:::extree_control(criterion = "p.value",
                                         selectfun = .guide_select(guide_decorrelate = "none",    # if required, decorrelation already within ytrafo 
                                                                   guide_testtype = guide_testtype,
                                                                   guide_parm = guide_parm,
                                                                   xgroups = xgroups,
                                                                   ygroups = ygroups,
                                                                   interaction = FALSE),  
                                         splitfun = partykit:::.objfun_split(restart = TRUE,
                                                                             intersplit = TRUE),
                                         svselectfun = .guide_select(guide_decorrelate = "none",    # if required, decorrelation already within ytrafo 
                                                                     guide_testtype = guide_testtype,
                                                                     guide_parm = guide_parm,
                                                                     xgroups = xgroups,
                                                                     ygroups = ygroups,
                                                                     interaction = FALSE), 
                                         svsplitfun = partykit:::.objfun_split(restart = TRUE,
                                                                               intersplit = TRUE),
                                         bonferroni = TRUE,
                                         logmincriterion = log(1-alpha),
                                         update = TRUE,
                                         stump = scenario == "stump")
  }
  
  if(testfun == "ctree"){
    control <- partykit:::extree_control(criterion = "p.value",
                                         selectfun = partykit:::.ctree_select(teststat = "quadratic", splitstat = "quadratic", 
                                                                              splittest = splittest, pargs = GenzBretz(),
                                                                              testtype = "MonteCarlo", nresample = 9999L, 
                                                                              tol = sqrt(.Machine$double.eps),
                                                                              intersplit = TRUE, MIA = FALSE),
                                         splitfun = partykit:::.objfun_split(restart = TRUE,
                                                                             intersplit = TRUE),
                                         svselectfun = partykit:::.ctree_select(teststat = "quadratic", splitstat = "quadratic", 
                                                                                splittest = splittest, pargs = GenzBretz(),
                                                                                testtype = "MonteCarlo", nresample = 9999L, 
                                                                                tol = sqrt(.Machine$double.eps),
                                                                                intersplit = TRUE, MIA = FALSE), 
                                         svsplitfun = partykit:::.objfun_split(restart = TRUE,
                                                                               intersplit = TRUE),
                                         logmincriterion = log(1-alpha),
                                         update = TRUE,
                                         bonferroni = TRUE,
                                         stump = scenario == "stump")
  }
  
  if(testfun == "ctree_cat"){
    control <- partykit:::extree_control(criterion = "p.value",
                                         selectfun = .ctree_cat_select(teststat = "quadratic", splitstat = "quadratic", 
                                                                       splittest = splittest, pargs = GenzBretz(),
                                                                       testtype = "MonteCarlo", nresample = 9999L, 
                                                                       tol = sqrt(.Machine$double.eps),
                                                                       intersplit = TRUE, MIA = FALSE,
                                                                       xgroups = xgroups),
                                         splitfun = partykit:::.objfun_split(restart = TRUE,
                                                                             intersplit = TRUE),
                                         svselectfun = .ctree_cat_select(teststat = "quadratic", splitstat = "quadratic", 
                                                                         splittest = splittest, pargs = GenzBretz(),
                                                                         testtype = "MonteCarlo", nresample = 9999L, 
                                                                         tol = sqrt(.Machine$double.eps),
                                                                         intersplit = TRUE, MIA = FALSE,
                                                                         xgroups = xgroups), 
                                         svsplitfun = partykit:::.objfun_split(restart = TRUE,
                                                                               intersplit = TRUE),
                                         logmincriterion = log(1-alpha),
                                         update = TRUE,
                                         bonferroni = TRUE,
                                         stump = scenario == "stump")
  }
  
  if(testfun == "ctree_bin"){
    control <- partykit:::extree_control(criterion = "p.value",
                                         selectfun = .ctree_bin_select(teststat = "quadratic", splitstat = "quadratic", 
                                                                       splittest = splittest, pargs = GenzBretz(),
                                                                       testtype = "MonteCarlo", nresample = 9999L, 
                                                                       tol = sqrt(.Machine$double.eps),
                                                                       intersplit = TRUE, MIA = FALSE,
                                                                       xgroups = xgroups),
                                         splitfun = partykit:::.objfun_split(restart = TRUE,
                                                                             intersplit = TRUE),
                                         svselectfun = .ctree_bin_select(teststat = "quadratic", splitstat = "quadratic", 
                                                                         splittest = splittest, pargs = GenzBretz(),
                                                                         testtype = "MonteCarlo", nresample = 9999L, 
                                                                         tol = sqrt(.Machine$double.eps),
                                                                         intersplit = TRUE, MIA = FALSE,
                                                                         xgroups = xgroups), 
                                         svsplitfun = partykit:::.objfun_split(restart = TRUE,
                                                                               intersplit = TRUE),
                                         logmincriterion = log(1-alpha),
                                         update = TRUE,
                                         bonferroni = TRUE,
                                         stump = scenario == "stump")
  }
  
  if(testfun == "ctree_cat_bin"){
    control <- partykit:::extree_control(criterion = "p.value",
                                         selectfun = .ctree_cat_bin_select(teststat = "quadratic", splitstat = "quadratic", 
                                                                           splittest = splittest, pargs = GenzBretz(),
                                                                           testtype = "MonteCarlo", nresample = 9999L, 
                                                                           tol = sqrt(.Machine$double.eps),
                                                                           intersplit = TRUE, MIA = FALSE,
                                                                           xgroups = xgroups),
                                         splitfun = partykit:::.objfun_split(restart = TRUE,
                                                                             intersplit = TRUE),
                                         svselectfun = .ctree_cat_bin_select(teststat = "quadratic", splitstat = "quadratic", 
                                                                             splittest = splittest, pargs = GenzBretz(),
                                                                             testtype = "MonteCarlo", nresample = 9999L, 
                                                                             tol = sqrt(.Machine$double.eps),
                                                                             intersplit = TRUE, MIA = FALSE,
                                                                             xgroups = xgroups), 
                                         svsplitfun = partykit:::.objfun_split(restart = TRUE,
                                                                               intersplit = TRUE),
                                         logmincriterion = log(1-alpha),
                                         update = TRUE,
                                         bonferroni = TRUE,
                                         stump = scenario == "stump")
  }
  
  if(testfun == "mfluc"){
    control <- partykit:::extree_control(criterion = "p.value",
                                         selectfun = partykit:::.mfluc_select(breakties = FALSE, 
                                                                              intersplit = TRUE, parm = NULL, 
                                                                              dfsplit = TRUE, 
                                                                              restart = TRUE, model = TRUE, 
                                                                              vcov = "sandwich", 
                                                                              ordinal = "chisq", 
                                                                              ytype = "vector",
                                                                              nrep = 10000L, terminal = "object", 
                                                                              inner = "object", trim = 0.1),  
                                         splitfun = partykit:::.objfun_split(restart = TRUE,
                                                                             intersplit = TRUE),
                                         svselectfun = partykit:::.mfluc_select(breakties = FALSE, 
                                                                                intersplit = TRUE, parm = NULL, 
                                                                                dfsplit = TRUE, 
                                                                                restart = TRUE, model = TRUE, 
                                                                                vcov = "sandwich", 
                                                                                ordinal = "chisq", 
                                                                                ytype = "vector",
                                                                                nrep = 10000L, terminal = "object", 
                                                                                inner = "object", trim = 0.1), 
                                         svsplitfun = partykit:::.objfun_split(restart = TRUE,
                                                                               intersplit = TRUE),
                                         logmincriterion = log(1-alpha),
                                         update = TRUE,
                                         bonferroni = TRUE,
                                         stump = scenario == "stump")
  }
  
  if(testfun == "mfluc_cat"){
    control <- partykit:::extree_control(criterion = "p.value",
                                         selectfun = .mfluc_cat_select(breakties = FALSE, 
                                                                       intersplit = TRUE, parm = NULL, 
                                                                       dfsplit = TRUE, 
                                                                       restart = TRUE, model = TRUE, 
                                                                       vcov = "sandwich", 
                                                                       ordinal = "chisq", 
                                                                       ytype = "vector",
                                                                       nrep = 10000L, terminal = "object", 
                                                                       inner = "object", trim = 0.1,
                                                                       xgroups = xgroups),  
                                         splitfun = partykit:::.objfun_split(restart = TRUE,
                                                                             intersplit = TRUE),
                                         svselectfun = .mfluc_cat_select(breakties = FALSE, 
                                                                         intersplit = TRUE, parm = NULL, 
                                                                         dfsplit = TRUE, 
                                                                         restart = TRUE, model = TRUE, 
                                                                         vcov = "sandwich", 
                                                                         ordinal = "chisq", 
                                                                         ytype = "vector",
                                                                         nrep = 10000L, terminal = "object", 
                                                                         inner = "object", trim = 0.1,
                                                                         xgroups = xgroups), 
                                         svsplitfun = partykit:::.objfun_split(restart = TRUE,
                                                                               intersplit = TRUE),
                                         logmincriterion = log(1-alpha),
                                         update = TRUE,
                                         bonferroni = TRUE,
                                         stump = scenario == "stump")
  }
  
  if(testfun == "mfluc_bin"){
    control <- partykit:::extree_control(criterion = "p.value",
                                         selectfun = .mfluc_bin_select(breakties = FALSE, 
                                                                       intersplit = TRUE, parm = NULL, 
                                                                       dfsplit = TRUE, 
                                                                       restart = TRUE, model = TRUE, 
                                                                       vcov = "sandwich", 
                                                                       ordinal = "chisq", 
                                                                       ytype = "vector",
                                                                       nrep = 10000L, terminal = "object", 
                                                                       inner = "object", trim = 0.1,
                                                                       xgroups = xgroups),  
                                         splitfun = partykit:::.objfun_split(restart = TRUE,
                                                                             intersplit = TRUE),
                                         svselectfun = .mfluc_bin_select(breakties = FALSE, 
                                                                         intersplit = TRUE, parm = NULL, 
                                                                         dfsplit = TRUE, 
                                                                         restart = TRUE, model = TRUE, 
                                                                         vcov = "sandwich", 
                                                                         ordinal = "chisq", 
                                                                         ytype = "vector",
                                                                         nrep = 10000L, terminal = "object", 
                                                                         inner = "object", trim = 0.1,
                                                                         xgroups = xgroups), 
                                         svsplitfun = partykit:::.objfun_split(restart = TRUE,
                                                                               intersplit = TRUE),
                                         logmincriterion = log(1-alpha),
                                         update = TRUE,
                                         bonferroni = TRUE,
                                         stump = scenario == "stump")
  }
  
  if(testfun == "mfluc_cat_bin"){
    control <- partykit:::extree_control(criterion = "p.value",
                                         selectfun = .mfluc_cat_bin_select(breakties = FALSE, 
                                                                           intersplit = TRUE, parm = NULL, 
                                                                           dfsplit = TRUE, 
                                                                           restart = TRUE, model = TRUE, 
                                                                           vcov = "sandwich", 
                                                                           ordinal = "chisq", 
                                                                           ytype = "vector",
                                                                           nrep = 10000L, terminal = "object", 
                                                                           inner = "object", trim = 0.1,
                                                                           xgroups = xgroups),  
                                         splitfun = partykit:::.objfun_split(restart = TRUE,
                                                                             intersplit = TRUE),
                                         svselectfun = .mfluc_cat_bin_select(breakties = FALSE, 
                                                                             intersplit = TRUE, parm = NULL, 
                                                                             dfsplit = TRUE, 
                                                                             restart = TRUE, model = TRUE, 
                                                                             vcov = "sandwich", 
                                                                             ordinal = "chisq", 
                                                                             ytype = "vector",
                                                                             nrep = 10000L, terminal = "object", 
                                                                             inner = "object", trim = 0.1,
                                                                             xgroups = xgroups), 
                                         svsplitfun = partykit:::.objfun_split(restart = TRUE,
                                                                               intersplit = TRUE),
                                         logmincriterion = log(1-alpha),
                                         update = TRUE,
                                         bonferroni = TRUE,
                                         stump = scenario == "stump")
  }
  
  control$inner <- "object"
  control$terminal <- "object"
  
  ## set up model.frame() call
  mf <- match.call(expand.dots = FALSE)
  m <- match(c("formula", "data", "subset", "weights"), names(mf), 0L)
  mf <- mf[c(1L, m)]
  mf$yx <- "matrix"
  mf$nmax <- control$nmax
  mf$ytype <- control$ytype
  ## evaluate model.frame
  mf[[1L]] <- quote(partykit::extree_data)
  
  d <- eval(mf, parent.frame())
  subset <- partykit:::.start_subset(d)
  
  weights <- model.weights(model.frame(d))
  
  if (is.null(control$update)) control$update <- TRUE
  
  # wrapper function to use lm() as trafo
  ytrafo <- function(subset, weights, estfun = TRUE, object = TRUE, info = NULL) {
    
    lmformula <- if(is.null(d$terms$yx)) Formula(d$terms$all) else Formula(d$terms$yx)   
    sdata <- d$data[subset,]
    
    model <- lm(formula = lmformula, data = sdata)
    
    if(estfun) {
      ef <- as.matrix(sandwich::estfun(model)) 
      
      
      #if(ctrl$decorrelate != "none") {
      if(decorrelate != "none") {
        n <- NROW(ef)
        ef <- ef/sqrt(n)
        
        vcov <- if(decorrelate == "vcov") {
          vcov(model) * n
        } else {
          solve(crossprod(ef))
        }
        
        root.matrix <- function(X) {
          if((ncol(X) == 1L)&&(nrow(X) == 1L)) return(sqrt(X)) else {
            X.eigen <- eigen(X, symmetric = TRUE)
            if(any(X.eigen$values < 0)) stop("Matrix is not positive semidefinite")
            sqomega <- sqrt(diag(X.eigen$values))
            V <- X.eigen$vectors
            return(V %*% sqomega %*% t(V))
          }
        }
        ef <- as.matrix(t(root.matrix(vcov) %*% t(ef)))
      }
      
      estfun <- matrix(0, ncol = ncol(ef), nrow = nrow(d$data)) 
      estfun[subset,] <- ef
      
      if(whichscores == "residuals") estfun <- as.matrix(estfun[,1], ncol = 1)
      
    } else estfun <- NULL
    
    object <-  if(object) model else NULL
    
    ret <- list(estfun = estfun,
                unweighted = TRUE, # unweighted = TRUE would prevent estfun / w in extree_fit
                coefficients = coef(model),
                objfun = -logLik(model),  # optional function to be minimized 
                object = object,
                decorrelated = (decorrelate != "none"),    
                converged = !is.null(model)  
    )
    return(ret)
  }
  
  
  converged <- TRUE
  control$model <- TRUE
  
  update <- function(subset, weights, control, doFit = TRUE)
    extree_fit(data = d, trafo = ytrafo, converged = converged, partyvars = d$variables$z, 
               subset = subset, weights = weights, ctrl = control, doFit = doFit)
  if (!doFit) return(list(d = d, update = update))
  
  tree <- update(subset = subset, weights = weights, control = control)
  trafo <- tree$trafo
  
  ### prepare as modelparty
  mf <- model.frame(d)
  if (length(weights) == 0) weights <- rep(1, nrow(mf))
  
  fitted <- data.frame("(fitted)" = fitted_node(tree$nodes, mf),
                       "(weights)" = weights,
                       check.names = FALSE)
  
  fitted[[3]] <- y <- mf[, d$variables$y, drop = TRUE]
  names(fitted)[3] <- "(response)"
  
  control$ytype <- ifelse(is.vector(y), "vector", class(y))
  # x <- model.matrix(modelf, data = mmf)
  control$xtype <- "matrix" 
  
  ## return party object
  rval <- party(tree$nodes, 
                data = if(control$model) mf else mf[0,],
                fitted = fitted,
                terms = d$terms$all,
                info = list(
                  call = match.call(),
                  formula = formula,
                  Formula = as.Formula(formula),
                  terms = list(response = d$terms$yx, partitioning = d$terms$z),
                  fit = ytrafo,
                  control = control,
                  dots = list(),
                  nreg = NCOL(d$yx$x)
                )
  )
  class(rval) <- c("modelparty", class(rval))
  
  ### add modelinfo (object) and estfun if not there yet, but wanted
  which_terminals <- nodeids(rval, terminal = TRUE)
  which_all <- nodeids(rval)
  
  idx <- lapply(which_all, partykit:::.get_path, obj = tree$nodes)
  names(idx) <- which_all
  tree_ret <- unclass(rval)
  subset_term <- predict(rval, type = "node")
  
  for (i in which_all) {
    ichar <- as.character(i)
    iinfo <- tree_ret[[c(1, idx[[ichar]])]]$info
    
    if (i %in% which_terminals) winfo <- "object" else winfo <- control$inner
    
    if (is.null(winfo)) {
      iinfo$object <- NULL
      iinfo$estfun <- NULL
    } else {
      if (is.null(iinfo) | any(is.null(iinfo[[winfo]])) | 
          any(! winfo %in% names(iinfo))) {
        iinfo <- trafo(subset = which(subset_term == i), weights = weights, info = NULL,
                       estfun = ("estfun" %in% winfo),
                       object = ("object" %in% winfo))
      }
    }
    
    tree_ret[[c(1, idx[[ichar]])]]$info <- iinfo
  }
  
  class(tree_ret) <- class(rval)
  
  return(tree_ret)
  
}



###########
# evaluation of one test on various data sets (generated based on input arguments)
sim <- function(scenario = c("stump", "tree"),
                nobs = 100, nrep = 100, seed = 7,  
                formula = y~x|z1+z2+z3+z4+z5+z6+z7+z8+z9+z10,
                variation = "all", xi = 0, delta = 1, 
                changetype = c("abrupt", "continuous"),
                return_matrices = FALSE,
                compare_pruning = FALSE,
                test = c("ctree", "mfluc", "ctree_max", 
                         "ctree_cat", "ctree_max_cat", "mfluc_cat",
                         "ctree_bin", "ctree_max_bin", "mfluc_bin",
                         "ctree_cat_bin", "ctree_max_cat_bin", "mfluc_cat_bin",
                         "ctree_resid", "mfluc_resid", "ctree_resid_max", 
                         "ctree_resid_cat", "ctree_resid_max_cat", "mfluc_resid_cat",
                         "ctree_resid_bin", "ctree_resid_max_bin", "mfluc_resid_bin",
                         "ctree_resid_cat_bin", "ctree_resid_max_cat_bin", "mfluc_resid_cat_bin",
                         "guide_sum_12", "guide_max_12", "guide_coin_12",
                         "guide_sum_1", "guide_max_1", "guide_coin_1",
                         "guide_sum_2", "guide_max_2", "guide_coin_2",
                         "guide_sum_1_cor", "guide_max_1_cor", "guide_coin_1_cor",
                         "guide_sum_2_cor", "guide_max_2_cor", "guide_coin_2_cor"),
                beta0 = 0, beta1 = 1, 
                sigma = 1, alpha = 0.05)
{
  set.seed(seed)
  
  ## call
  cl <- match.call()
  
  ## check input arguments for comparing different pruning strategies
  if(compare_pruning){
    if(scenario == "stump") stop("different pruning strategies can only be compared for stump = FALSE")
  }
  
  if(length(scenario)>1) scenario <- scenario[1]
  if(scenario == "tree") beta0 <- beta1 <- NULL
  if(length(changetype) > 1) changetype <- changetype[1]

  
  if(scenario == "stump"){
    pval_z1 <- matrix(rep(NA, length(test)*nrep), ncol = length(test))
    pval <- matrix(rep(NA, length(test)*nrep), ncol = length(test))
    sv <- matrix(rep(NA, length(test)*nrep), ncol = length(test))
    colnames(pval) <- colnames(pval_z1) <- colnames(sv) <- test
  } else {
    nrsubgr <- matrix(rep(NA, length(test)*nrep), ncol = length(test))
    colnames(nrsubgr) <- test
  }
  err_coef <- matrix(rep(NA, length(test)*nrep), ncol = length(test))
  err_total <- matrix(rep(NA, length(test)*nrep), ncol = length(test))
  ari <- matrix(rep(NA, length(test)*nrep), ncol = length(test))
  colnames(err_coef) <- colnames(err_total) <- colnames(ari) <- test
  
  if(compare_pruning) {
    if(scenario == "stump"){
      pval_z1_p <- matrix(rep(NA, length(test)*nrep), ncol = length(test))
      pval_p <- matrix(rep(NA, length(test)*nrep), ncol = length(test))
      sv_p <- matrix(rep(NA, length(test)*nrep), ncol = length(test))
      colnames(pval_p) <- colnames(pval_z1_p) <- colnames(sv_p) <- test
    } else {
      nrsubgr_p <- matrix(rep(NA, length(test)*nrep), ncol = length(test))
      colnames(nrsubgr_p) <- test
    }
    err_coef_p <- matrix(rep(NA, length(test)*nrep), ncol = length(test))
    err_total_p <- matrix(rep(NA, length(test)*nrep), ncol = length(test))
    ari_p <- matrix(rep(NA, length(test)*nrep), ncol = length(test))
    colnames(err_coef_p) <- colnames(err_total_p) <- colnames(ari_p) <- test
  }  
  
  
  for(i in 1:nrep){
    
    dgp <- if(scenario == "stump") dgp_stump else dgp_tree
    d <- dgp(nobs = nobs, variation = variation, 
             beta0 = beta0, beta1 = beta1, xi = xi, 
             delta = delta,
             changetype = changetype, 
             seed = seed + i, sigma = sigma)
    
    
    compute_pval <- function(test) {
      test <- match.arg(test, c("ctree", "mfluc", "ctree_max", 
                                "ctree_cat", "ctree_max_cat", "mfluc_cat",
                                "ctree_bin", "ctree_max_bin", "mfluc_bin",
                                "ctree_cat_bin", "ctree_max_cat_bin", "mfluc_cat_bin",
                                "ctree_resid", "mfluc_resid", "ctree_resid_max", 
                                "ctree_resid_cat", "ctree_resid_max_cat", "mfluc_resid_cat",
                                "ctree_resid_bin", "ctree_resid_max_bin", "mfluc_resid_bin",
                                "ctree_resid_cat_bin", "ctree_resid_max_cat_bin", "mfluc_resid_cat_bin",
                                "guide_sum_12", "guide_max_12", "guide_coin_12",
                                "guide_sum_1", "guide_max_1", "guide_coin_1",
                                "guide_sum_2", "guide_max_2", "guide_coin_2",
                                "guide_sum_1_cor", "guide_max_1_cor", "guide_coin_1_cor",
                                "guide_sum_2_cor", "guide_max_2_cor", "guide_coin_2_cor"))
      testres <- switch(test,
                        "ctree" = evaltests(formula, data = d, testfun = "ctree", scenario = scenario, decorrelate = "vcov"),
                        "ctree_max" = evaltests(formula, data = d, testfun = "ctree", scenario = scenario, decorrelate = "vcov", ctree_max = TRUE),
                        "mfluc" = evaltests(formula, data = d, testfun = "mfluc", scenario = scenario, decorrelate = "vcov"),
                        
                        "ctree_cat" = evaltests(formula, data = d, testfun = "ctree_cat", scenario = scenario, decorrelate = "vcov"),
                        "ctree_max_cat" = evaltests(formula, data = d, testfun = "ctree_cat", scenario = scenario, decorrelate = "vcov", ctree_max = TRUE),
                        "mfluc_cat" = evaltests(formula, data = d, testfun = "mfluc_cat", scenario = scenario, decorrelate = "vcov"),
                        
                        "ctree_bin" = evaltests(formula, data = d, testfun = "ctree_bin", scenario = scenario, decorrelate = "vcov"),
                        "ctree_max_bin" = evaltests(formula, data = d, testfun = "ctree_bin", scenario = scenario, decorrelate = "vcov", ctree_max = TRUE),
                        "mfluc_bin" = evaltests(formula, data = d, testfun = "mfluc_bin", scenario = scenario, decorrelate = "vcov"),
                        
                        "ctree_cat_bin" = evaltests(formula, data = d, testfun = "ctree_cat_bin", scenario = scenario, decorrelate = "vcov"),
                        "ctree_max_cat_bin" = evaltests(formula, data = d, testfun = "ctree_cat_bin", scenario = scenario, decorrelate = "vcov", ctree_max = TRUE),
                        "mfluc_cat_bin" = evaltests(formula, data = d, testfun = "mfluc_cat_bin", scenario = scenario, decorrelate = "vcov"),
                        
                        "ctree_resid" = evaltests(formula, data = d, testfun = "ctree", scenario = scenario, decorrelate = "vcov", whichscores = "residuals"),
                        "ctree_resid_max" = evaltests(formula, data = d, testfun = "ctree", scenario = scenario, decorrelate = "vcov", ctree_max = TRUE, whichscores = "residuals"),
                        "mfluc_resid" = evaltests(formula, data = d, testfun = "mfluc", scenario = scenario, decorrelate = "vcov", whichscores = "residuals"),
                        
                        "ctree_resid_cat" = evaltests(formula, data = d, testfun = "ctree_cat", scenario = scenario, decorrelate = "vcov", whichscores = "residuals"),
                        "ctree_resid_max_cat" = evaltests(formula, data = d, testfun = "ctree_cat", scenario = scenario, decorrelate = "vcov", ctree_max = TRUE, whichscores = "residuals"),
                        "mfluc_resid_cat" = evaltests(formula, data = d, testfun = "mfluc_cat", scenario = scenario, decorrelate = "vcov", whichscores = "residuals"),
                        
                        "ctree_resid_bin" = evaltests(formula, data = d, testfun = "ctree_bin", scenario = scenario, decorrelate = "vcov", whichscores = "residuals"),
                        "ctree_resid_max_bin" = evaltests(formula, data = d, testfun = "ctree_bin", scenario = scenario, decorrelate = "vcov", ctree_max = TRUE, whichscores = "residuals"),
                        "mfluc_resid_bin" = evaltests(formula, data = d, testfun = "mfluc_bin", scenario = scenario, decorrelate = "vcov", whichscores = "residuals"),
                        
                        "ctree_resid_cat_bin" = evaltests(formula, data = d, testfun = "ctree_cat_bin", scenario = scenario, decorrelate = "vcov", whichscores = "residuals"),
                        "ctree_resid_max_cat_bin" = evaltests(formula, data = d, testfun = "ctree_cat_bin", scenario = scenario, decorrelate = "vcov", ctree_max = TRUE, whichscores = "residuals"),
                        "mfluc_resid_cat_bin" = evaltests(formula, data = d, testfun = "mfluc_cat_bin", scenario = scenario, decorrelate = "vcov", whichscores = "residuals"),
                        
                        "guide_sum_12" = evaltests(formula, data = d, testfun = "guide", 
                                                   guide_testtype = "sum", guide_parm = c(1,2),
                                                   xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "vcov"),
                        "guide_max_12" = evaltests(formula, data = d, testfun = "guide", 
                                                   guide_testtype = "max", guide_parm = c(1,2),
                                                   xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "vcov"),
                        "guide_coin_12" = evaltests(formula, data = d, testfun = "guide", 
                                                    guide_testtype = "coin", guide_parm = c(1,2),
                                                    xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "vcov"),
                        "guide_sum_1" = evaltests(formula, data = d, testfun = "guide", 
                                                  guide_testtype = "sum", guide_parm = c(1),
                                                  xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "vcov"),
                        "guide_max_1" = evaltests(formula, data = d, testfun = "guide", 
                                                  guide_testtype = "max", guide_parm = c(1),
                                                  xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "vcov"),
                        "guide_coin_1" = evaltests(formula, data = d, testfun = "guide", 
                                                   guide_testtype = "coin", guide_parm = c(1),
                                                   xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "vcov"),
                        "guide_sum_2" = evaltests(formula, data = d, testfun = "guide", 
                                                  guide_testtype = "sum", guide_parm = c(2),
                                                  xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "vcov"),
                        "guide_max_2" = evaltests(formula, data = d, testfun = "guide", 
                                                  guide_testtype = "max", guide_parm = c(2),
                                                  xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "vcov"),
                        "guide_coin_2" = evaltests(formula, data = d, testfun = "guide", 
                                                   guide_testtype = "coin", guide_parm = c(2),
                                                   xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "vcov"),
                        "guide_sum_1_cor" = evaltests(formula, data = d, testfun = "guide", 
                                                      guide_testtype = "sum", guide_parm = c(1),
                                                      xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "none"),
                        "guide_max_1_cor" = evaltests(formula, data = d, testfun = "guide", 
                                                      guide_testtype = "max", guide_parm = c(1),
                                                      xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "none"),
                        "guide_coin_1_cor" = evaltests(formula, data = d, testfun = "guide", 
                                                       guide_testtype = "coin", guide_parm = c(1),
                                                       xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "none"),
                        "guide_sum_2_cor" = evaltests(formula, data = d, testfun = "guide", 
                                                      guide_testtype = "sum", guide_parm = c(2),
                                                      xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "none"),
                        "guide_max_2_cor" = evaltests(formula, data = d, testfun = "guide", 
                                                      guide_testtype = "max", guide_parm = c(2),
                                                      xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "none"),
                        "guide_coin_2_cor" = evaltests(formula, data = d, testfun = "guide", 
                                                       guide_testtype = "coin", guide_parm = c(2),
                                                       xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "none")
      )
      
      predresp <- predict(testres, type = "response")
      prednode <- predict(testres, type = "node")
      predcoef <- if(is.matrix(coef(testres))) coef(testres)[as.character(prednode),] else coef(testres)
      
      # calculate error of predicted coefficients by taking the euclidean norm of the differences of predicted and true coefficients,
      # averaged over all observations
      err_coef <- mean(sqrt(rowSums((predcoef - d[,c("beta0", "beta1")])^2)))
      # mean squared error of predicted responses
      err_total <- mean(sqrt((predresp - d[,"y"])^2))
      
      ari <- as.numeric(adj_rand_index(prednode, d$id))
      
      if(scenario == "stump"){
        returnlist <- list(pval = as.numeric(info_node(testres$node)$p.value),
                           pval_z1 = as.numeric(info_node(testres$node)$criterion["p.value","z1"]),
                           sv = names(info_node(testres$node)$p.value),
                           err_coef = err_coef,
                           err_total = err_total,
                           ari = ari)
      } else {
        returnlist <- list(err_coef = err_coef,
                           err_total = err_total,
                           nrsubgr = width(testres),
                           ari = ari)
      }
      
      
      ## if the same tree should be built using post-pruning
      if(compare_pruning){
        testres_p <- switch(test,
                            "ctree" = evaltests(formula, data = d, testfun = "ctree", scenario = scenario, decorrelate = "vcov", alpha = 1),
                            "ctree_max" = evaltests(formula, data = d, testfun = "ctree", scenario = scenario, decorrelate = "vcov", ctree_max = TRUE, alpha = 1),
                            "mfluc" = evaltests(formula, data = d, testfun = "mfluc", scenario = scenario, decorrelate = "vcov", alpha = 1),
                            
                            "ctree_cat" = evaltests(formula, data = d, testfun = "ctree_cat", scenario = scenario, decorrelate = "vcov", alpha = 1),
                            "ctree_max_cat" = evaltests(formula, data = d, testfun = "ctree_cat", scenario = scenario, decorrelate = "vcov", ctree_max = TRUE, alpha = 1),
                            "mfluc_cat" = evaltests(formula, data = d, testfun = "mfluc_cat", scenario = scenario, decorrelate = "vcov", alpha = 1),
                            
                            "ctree_bin" = evaltests(formula, data = d, testfun = "ctree_bin", scenario = scenario, decorrelate = "vcov", alpha = 1),
                            "ctree_max_bin" = evaltests(formula, data = d, testfun = "ctree_bin", scenario = scenario, decorrelate = "vcov", ctree_max = TRUE, alpha = 1),
                            "mfluc_bin" = evaltests(formula, data = d, testfun = "mfluc_bin", scenario = scenario, decorrelate = "vcov", alpha = 1),
                            
                            "ctree_cat_bin" = evaltests(formula, data = d, testfun = "ctree_cat_bin", scenario = scenario, decorrelate = "vcov", alpha = 1),
                            "ctree_max_cat_bin" = evaltests(formula, data = d, testfun = "ctree_cat_bin", scenario = scenario, decorrelate = "vcov", ctree_max = TRUE, alpha = 1),
                            "mfluc_cat_bin" = evaltests(formula, data = d, testfun = "mfluc_cat_bin", scenario = scenario, decorrelate = "vcov", alpha = 1),
                            
                            "ctree_resid" = evaltests(formula, data = d, testfun = "ctree", scenario = scenario, decorrelate = "vcov", whichscores = "residuals", alpha = 1),
                            "ctree_resid_max" = evaltests(formula, data = d, testfun = "ctree", scenario = scenario, decorrelate = "vcov", ctree_max = TRUE, whichscores = "residuals", alpha = 1),
                            "mfluc_resid" = evaltests(formula, data = d, testfun = "mfluc", scenario = scenario, decorrelate = "vcov", whichscores = "residuals", alpha = 1),
                            
                            "ctree_resid_cat" = evaltests(formula, data = d, testfun = "ctree_cat", scenario = scenario, decorrelate = "vcov", whichscores = "residuals", alpha = 1),
                            "ctree_resid_max_cat" = evaltests(formula, data = d, testfun = "ctree_cat", scenario = scenario, decorrelate = "vcov", ctree_max = TRUE, whichscores = "residuals", alpha = 1),
                            "mfluc_resid_cat" = evaltests(formula, data = d, testfun = "mfluc_cat", scenario = scenario, decorrelate = "vcov", whichscores = "residuals", alpha = 1),
                            
                            "ctree_resid_bin" = evaltests(formula, data = d, testfun = "ctree_bin", scenario = scenario, decorrelate = "vcov", whichscores = "residuals", alpha = 1),
                            "ctree_resid_max_bin" = evaltests(formula, data = d, testfun = "ctree_bin", scenario = scenario, decorrelate = "vcov", ctree_max = TRUE, whichscores = "residuals", alpha = 1),
                            "mfluc_resid_bin" = evaltests(formula, data = d, testfun = "mfluc_bin", scenario = scenario, decorrelate = "vcov", whichscores = "residuals", alpha = 1),
                            
                            "ctree_resid_cat_bin" = evaltests(formula, data = d, testfun = "ctree_cat_bin", scenario = scenario, decorrelate = "vcov", whichscores = "residuals", alpha = 1),
                            "ctree_resid_max_cat_bin" = evaltests(formula, data = d, testfun = "ctree_cat_bin", scenario = scenario, decorrelate = "vcov", ctree_max = TRUE, whichscores = "residuals", alpha = 1),
                            "mfluc_resid_cat_bin" = evaltests(formula, data = d, testfun = "mfluc_cat_bin", scenario = scenario, decorrelate = "vcov", whichscores = "residuals", alpha = 1),
                            
                            "guide_sum_12" = evaltests(formula, data = d, testfun = "guide", 
                                                       guide_testtype = "sum", guide_parm = c(1,2),
                                                       xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "vcov", alpha = 1),
                            "guide_max_12" = evaltests(formula, data = d, testfun = "guide", 
                                                       guide_testtype = "max", guide_parm = c(1,2),
                                                       xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "vcov", alpha = 1),
                            "guide_coin_12" = evaltests(formula, data = d, testfun = "guide", 
                                                        guide_testtype = "coin", guide_parm = c(1,2),
                                                        xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "vcov", alpha = 1),
                            "guide_sum_1" = evaltests(formula, data = d, testfun = "guide", 
                                                      guide_testtype = "sum", guide_parm = c(1),
                                                      xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "vcov", alpha = 1),
                            "guide_max_1" = evaltests(formula, data = d, testfun = "guide", 
                                                      guide_testtype = "max", guide_parm = c(1),
                                                      xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "vcov", alpha = 1),
                            "guide_coin_1" = evaltests(formula, data = d, testfun = "guide", 
                                                       guide_testtype = "coin", guide_parm = c(1),
                                                       xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "vcov", alpha = 1),
                            "guide_sum_2" = evaltests(formula, data = d, testfun = "guide", 
                                                      guide_testtype = "sum", guide_parm = c(2),
                                                      xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "vcov", alpha = 1),
                            "guide_max_2" = evaltests(formula, data = d, testfun = "guide", 
                                                      guide_testtype = "max", guide_parm = c(2),
                                                      xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "vcov", alpha = 1),
                            "guide_coin_2" = evaltests(formula, data = d, testfun = "guide", 
                                                       guide_testtype = "coin", guide_parm = c(2),
                                                       xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "vcov", alpha = 1),
                            "guide_sum_1_cor" = evaltests(formula, data = d, testfun = "guide", 
                                                          guide_testtype = "sum", guide_parm = c(1),
                                                          xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "none", alpha = 1),
                            "guide_max_1_cor" = evaltests(formula, data = d, testfun = "guide", 
                                                          guide_testtype = "max", guide_parm = c(1),
                                                          xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "none", alpha = 1),
                            "guide_coin_1_cor" = evaltests(formula, data = d, testfun = "guide", 
                                                           guide_testtype = "coin", guide_parm = c(1),
                                                           xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "none", alpha = 1),
                            "guide_sum_2_cor" = evaltests(formula, data = d, testfun = "guide", 
                                                          guide_testtype = "sum", guide_parm = c(2),
                                                          xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "none", alpha = 1),
                            "guide_max_2_cor" = evaltests(formula, data = d, testfun = "guide", 
                                                          guide_testtype = "max", guide_parm = c(2),
                                                          xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "none", alpha = 1),
                            "guide_coin_2_cor" = evaltests(formula, data = d, testfun = "guide", 
                                                           guide_testtype = "coin", guide_parm = c(2),
                                                           xgroups = NULL, ygroups = NULL, scenario = scenario, decorrelate = "none", alpha = 1)
        )
        
        testres_p <- ccprune(testres_p, nrfolds = 5)$Tree
        
        prednode_p <- predict(testres_p, type = "node", newdata = testres_p$data)
        predcoef_p <- if(is.matrix(coef(testres_p))) coef(testres_p)[as.character(prednode_p),] else coef(testres_p)
        if(is.vector(predcoef_p)) predcoef_p <- matrix(predcoef_p, nrow = 1, ncol = 2)
        predresp_p <- predcoef_p[,1]  + predcoef_p[,2] * testres_p$data$x
        
        # calculate error of predicted coefficients by taking the euclidean norm of the differences of predicted and true coefficients,
        # averaged over all observations
        err_coef_p <- mean(sqrt(rowSums((predcoef_p - d[,c("beta0", "beta1")])^2)))
        # mean squared error of predicted responses
        err_total_p <- mean(sqrt((predresp_p - d[,"y"])^2))
        
        ari_p <- as.numeric(adj_rand_index(prednode_p, d$id))
        
        
        returnlist <- c(returnlist,
                        list(err_coef_p = err_coef_p,
                             err_total_p = err_total_p,
                             nrsubgr_p = width(testres_p),
                             ari_p = ari_p))
      }
      
      return(returnlist)
    }
    
    resmat <- sapply(test, compute_pval)
    
    if(scenario == "stump"){
      pval[i,] <- unlist(resmat["pval",])
      pval_z1[i,] <- unlist(resmat["pval_z1",])
      sv[i,] <- unlist(resmat["sv",])
    } else {
      nrsubgr[i,] <- unlist(resmat["nrsubgr",])
    }
    err_coef[i,] <- unlist(resmat["err_coef",])
    err_total[i,] <- unlist(resmat["err_total",])
    ari[i,] <- unlist(resmat["ari",])
    
    if(compare_pruning){
      
      nrsubgr_p[i,] <- unlist(resmat["nrsubgr_p",])
      
      err_coef_p[i,] <- unlist(resmat["err_coef_p",])
      err_total_p[i,] <- unlist(resmat["err_total_p",])
      ari_p[i,] <- unlist(resmat["ari_p",])
    }
    
    
  }
  
  
  if(scenario == "stump"){
    # proportion of cases where a split is / is not found
    prop_nosplit <- colMeans(pval > alpha)
    prop_split <- colMeans(pval <= alpha)
    
    # proportion of cases where the correct variable (z1) has the smallest p-value (but not necessarily smaller than alpha)
    prop_z1 <- colMeans(sv =="z1")
    
    # proportion of cases where a split is found in the correct variable (z1)
    pval_T <- pval
    pval_T[which(sv !="z1")] <- 1
    prop_Tsplit <- colMeans(pval_T < alpha)
    
    # proportion of cases where a split is found in a noise variable (z2, ..., z10)
    pval_F <- pval
    pval_F[which(sv =="z1")] <- 1
    prop_Fsplit <- colMeans(pval_F < alpha)
    
    # average of smallest p-value (regardless of the corresponding splitting variable)
    pval_min <- colMeans(pval)
    
    # average of p-value for the correct variable (z1)
    pval_true <- colMeans(pval_z1)
    
  } else {
    # average of number of subgroups
    nrsubgr <- colMeans(nrsubgr)
  }
  
  # average of errors and adjusted rand index
  err_coef <- colMeans(err_coef)
  err_total <- colMeans(err_total)
  ari <- colMeans(ari)
  
  if(scenario == "stump"){
    returnlist <- list(prop_nosplit = prop_nosplit,
                       prop_split = prop_split,
                       prop_Fsplit = prop_Fsplit,
                       prop_Tsplit = prop_Tsplit,
                       prop_z1 = prop_z1,
                       pval_min = pval_min,
                       pval_true = pval_true, 
                       err_coef = err_coef,
                       err_total = err_total,
                       ari = ari)
  } else {
    returnlist <- list(nrsubgr = nrsubgr,
                       err_coef = err_coef,
                       err_total = err_total,
                       ari = ari)
  }
  
  if(return_matrices) returnlist <- c(returnlist, list(sv = sv,
                                                       pval = pval,
                                                       pval_z1 = pval_z1))
  
  
  if(compare_pruning){
    
    # average of number of subgroups
    nrsubgr_p <- colMeans(nrsubgr_p)
    
    # average of errors and adjusted rand index
    err_coef_p <- colMeans(err_coef_p)
    err_total_p <- colMeans(err_total_p)
    ari_p <- colMeans(ari_p)
    
    returnlist <- c(returnlist, 
                    list(nrsubgr_p = nrsubgr_p,
                         err_coef_p = err_coef_p,
                         err_total_p = err_total_p,
                         ari_p = ari_p))
  }
  
  return(returnlist)
}




###########
## wrapper function applying sim with different tests and over varying variables of interest
simwrapper <- function(nobs = 200, nrep = 100, seed = 7, 
                       scenario = c("stump", "tree"),
                       delta = seq(from = 1, to = 5, by = 2),
                       xi = c(0, 0.8), 
                       variation = c("all", "beta0", "beta1"),
                       changetype = c("abrupt", "continuous"),
                       compare_pruning = FALSE,
                       test = c("ctree", "mfluc", "ctree_max", 
                                "ctree_cat", "ctree_max_cat", "mfluc_cat",
                                "ctree_bin", "ctree_max_bin", "mfluc_bin",
                                "ctree_cat_bin", "ctree_max_cat_bin", "mfluc_cat_bin",
                                "ctree_resid", "mfluc_resid", "ctree_resid_max", 
                                "ctree_resid_cat", "ctree_resid_max_cat", "mfluc_resid_cat",
                                "ctree_resid_bin", "ctree_resid_max_bin", "mfluc_resid_bin",
                                "ctree_resid_cat_bin", "ctree_resid_max_cat_bin", "mfluc_resid_cat_bin",
                                "guide_sum_12", "guide_max_12", "guide_coin_12",
                                "guide_sum_1", "guide_max_1", "guide_coin_1",
                                "guide_sum_2", "guide_max_2", "guide_coin_2",
                                "guide_sum_1_cor", "guide_max_1_cor", "guide_coin_1_cor",
                                "guide_sum_2_cor", "guide_max_2_cor", "guide_coin_2_cor"),
                       beta0 = 0, beta1 = 1, 
                       sigma = 1, alpha = 0.05)
{
  
  cl <- match.call()
  if(length(scenario)>1) scenario <- scenario[1]
  if(scenario == "tree") beta0 <- beta1 <- NULL
  if(scenario == "tree" & "continuous" %in% changetype) stop("changetype can only be abrupt for tree scenario")
  
  prs <- expand.grid(delta = delta, xi = xi, 
                     variation = variation,
                     changetype = changetype)
  
  rmid <- which(prs$changetype == "continuous" & prs$xi != 0)
  if(length(rmid) > 0) prs <- prs[-rmid,]
  
  rownames(prs) <- c(1:NROW(prs))
  
  nprs <- nrow(prs)
  ntest <- length(test)
  
  simres <- mclapply(1:nprs, 
                     function(i) {
                       reslist <- sim(nobs = nobs, nrep = nrep, scenario = scenario, 
                                      seed = seed,
                                      formula = y~x|z1+z2+z3+z4+z5+z6+z7+z8+z9+z10,
                                      beta0 = beta0, beta1 = beta1,
                                      sigma = sigma, alpha = alpha,
                                      test = test, 
                                      variation = prs$variation[i], 
                                      changetype = prs$changetype[i],
                                      xi = prs$xi[i],
                                      delta = prs$delta[i],
                                      compare_pruning = compare_pruning)
                       
                       
                       #prop_nosplit[i,] <- reslist$prop_nosplit
                       #prop_split[i,] <- reslist$prop_split
                       #prop_Fsplit[i,] <- reslist$prop_Fsplit
                       #prop_Tsplit[i,] <- reslist$prop_Tsplit
                       
                       return(reslist)
                     },
                     mc.cores = detectCores() - 1
  )
  
  
  if(scenario == "stump"){
    
    prop_nosplit <- matrix(rep(NA, ntest * nprs), ncol = ntest)
    prop_split <- matrix(rep(NA, ntest * nprs), ncol = ntest)
    prop_Fsplit <- matrix(rep(NA, ntest * nprs), ncol = ntest)
    prop_Tsplit <- matrix(rep(NA, ntest * nprs), ncol = ntest)
    prop_z1 <- matrix(rep(NA, ntest * nprs), ncol = ntest)
    pval_min <- matrix(rep(NA, ntest * nprs), ncol = ntest)
    pval_true <- matrix(rep(NA, ntest * nprs), ncol = ntest)
    
    for(i in 1:nprs){
      prop_nosplit[i,] <- simres[[i]]$prop_nosplit
      prop_split[i,] <- simres[[i]]$prop_split
      prop_Fsplit[i,] <- simres[[i]]$prop_Fsplit
      prop_Tsplit[i,] <- simres[[i]]$prop_Tsplit
      prop_z1[i,] <- simres[[i]]$prop_z1
      pval_min[i,] <- simres[[i]]$pval_min
      pval_true[i,] <- simres[[i]]$pval_true
    }
    
  } else {
    nrsubgr <- matrix(rep(NA, ntest * nprs), ncol = ntest)
    for(i in 1:nprs) nrsubgr[i,] <- simres[[i]]$nrsubgr
    
    if(compare_pruning){
      nrsubgr_p <- matrix(rep(NA, ntest * nprs), ncol = ntest)
      for(i in 1:nprs) nrsubgr_p[i,] <- simres[[i]]$nrsubgr_p
    }
  }
  
  err_coef <- matrix(rep(NA, ntest * nprs), ncol = ntest)
  err_total <- matrix(rep(NA, ntest * nprs), ncol = ntest)
  ari <- matrix(rep(NA, ntest * nprs), ncol = ntest)
  
  for(i in 1:nprs){
    err_coef[i,] <- simres[[i]]$err_coef
    err_total[i,] <- simres[[i]]$err_total
    ari[i,] <- simres[[i]]$ari
  }
  
  if(compare_pruning){
    err_coef_p <- matrix(rep(NA, ntest * nprs), ncol = ntest)
    err_total_p <- matrix(rep(NA, ntest * nprs), ncol = ntest)
    ari_p <- matrix(rep(NA, ntest * nprs), ncol = ntest)
    
    for(i in 1:nprs){
      err_coef_p[i,] <- simres[[i]]$err_coef_p
      err_total_p[i,] <- simres[[i]]$err_total_p
      ari_p[i,] <- simres[[i]]$ari_p
    }
  }
  
  res <- data.frame()
  for(i in 1:ntest){res <- rbind(res, prs)}
  res$test <- gl(ntest, nprs, labels = test)
  
  
  if(scenario == "stump"){
    res$prop_nosplit <- as.vector(prop_nosplit)
    res$prop_split <- as.vector(prop_split)
    res$prop_Fsplit <- as.vector(prop_Fsplit)
    res$prop_Tsplit <- as.vector(prop_Tsplit)
    res$prop_z1 <- as.vector(prop_z1)
    res$pval_min <- as.vector(pval_min)
    res$pval_true <- as.vector(pval_true)
  } else {
    res$nrsubgr <- as.vector(nrsubgr)
    if(compare_pruning) res$nrsubgr_p <- as.vector(nrsubgr_p)
  }
  
  res$err_coef <- as.vector(err_coef)
  res$err_total <- as.vector(err_total)
  res$ari <- as.vector(ari)
  
  if(compare_pruning){
    res$err_coef_p <- as.vector(err_coef_p)
    res$err_total_p <- as.vector(err_total_p)
    res$ari_p <- as.vector(ari_p)
  }
  
  res$delta <- factor(res$delta)
  res$variation <- factor(res$variation)
  res$changetype <- factor(res$changetype)
  res$xi <- factor(res$xi)
  
  return(list(res = res,
              call = cl))
}



###########
## function to prepare data set for full factorial analysis 
## (restructured based on building blocks)
prep_3way <- function(simres)
{
  pval<- simres$pval
  # prepare data.frame
  {
    pval_T <- pval
    pval_T[which(simres$sv !="z1")] <- 1
    
    head(pval_T)
    
    d <- rep(colnames(pval)[1], NROW(pval))                 
    for(i in 2:NCOL(pval)){
      d <- c(d, rep(colnames(pval)[i], NROW(pval)))
    }
    
    d <- cbind(d, 
               rep(0, length(d)), 
               rep(0, length(d)), 
               rep(0, length(d)))    
    
    colnames(d) <- c("strategy", "res_scores", "bin", "cat")
    
    ## set values for factor variables representing the three building blocks
    {
      d[d[,"strategy"] == "ctree", "res_scores"] <- "scores"
      d[d[,"strategy"] == "ctree", "bin"] <- "lin"
      d[d[,"strategy"] == "ctree", "cat"] <- "lin"
      
      d[d[,"strategy"] == "ctree_max", "res_scores"] <- "scores"
      d[d[,"strategy"] == "ctree_max", "bin"] <- "lin"
      d[d[,"strategy"] == "ctree_max", "cat"] <- "max"
      
      d[d[,"strategy"] == "mfluc", "res_scores"] <- "scores"
      d[d[,"strategy"] == "mfluc", "bin"] <- "lin"
      d[d[,"strategy"] == "mfluc", "cat"] <- "max"
      
      d[d[,"strategy"] == "ctree_cat", "res_scores"] <- "scores"
      d[d[,"strategy"] == "ctree_cat", "bin"] <- "lin"
      d[d[,"strategy"] == "ctree_cat", "cat"] <- "cat"
      
      d[d[,"strategy"] == "ctree_max_cat", "res_scores"] <- "scores"
      d[d[,"strategy"] == "ctree_max_cat", "bin"] <- "lin"
      d[d[,"strategy"] == "ctree_max_cat", "cat"] <- "cat"
      
      d[d[,"strategy"] == "mfluc_cat", "res_scores"] <- "scores"
      d[d[,"strategy"] == "mfluc_cat", "bin"] <- "lin"
      d[d[,"strategy"] == "mfluc_cat", "cat"] <- "cat"
      
      d[d[,"strategy"] == "ctree_bin", "res_scores"] <- "scores"
      d[d[,"strategy"] == "ctree_bin", "bin"] <- "bin"
      d[d[,"strategy"] == "ctree_bin", "cat"] <- "lin"
      
      d[d[,"strategy"] == "ctree_max_bin", "res_scores"] <- "scores"
      d[d[,"strategy"] == "ctree_max_bin", "bin"] <- "bin"
      d[d[,"strategy"] == "ctree_max_bin", "cat"] <- "max"
      
      d[d[,"strategy"] == "mfluc_bin", "res_scores"] <- "scores"
      d[d[,"strategy"] == "mfluc_bin", "bin"] <- "bin"
      d[d[,"strategy"] == "mfluc_bin", "cat"] <- "max"
      
      d[d[,"strategy"] == "ctree_cat_bin", "res_scores"] <- "scores"
      d[d[,"strategy"] == "ctree_cat_bin", "bin"] <- "bin"
      d[d[,"strategy"] == "ctree_cat_bin", "cat"] <- "cat"
      
      d[d[,"strategy"] == "ctree_max_cat_bin", "res_scores"] <- "scores"
      d[d[,"strategy"] == "ctree_max_cat_bin", "bin"] <- "bin"
      d[d[,"strategy"] == "ctree_max_cat_bin", "cat"] <- "cat"
      
      d[d[,"strategy"] == "mfluc_cat_bin", "res_scores"] <- "scores"
      d[d[,"strategy"] == "mfluc_cat_bin", "bin"] <- "bin"
      d[d[,"strategy"] == "mfluc_cat_bin", "cat"] <- "cat"
      
      
      
      d[d[,"strategy"] == "ctree_resid", "res_scores"] <- "residuals"
      d[d[,"strategy"] == "ctree_resid", "bin"] <- "lin"
      d[d[,"strategy"] == "ctree_resid", "cat"] <- "lin"
      
      d[d[,"strategy"] == "ctree_resid_max", "res_scores"] <- "residuals"
      d[d[,"strategy"] == "ctree_resid_max", "bin"] <- "lin"
      d[d[,"strategy"] == "ctree_resid_max", "cat"] <- "max"
      
      d[d[,"strategy"] == "mfluc_resid", "res_scores"] <- "residuals"
      d[d[,"strategy"] == "mfluc_resid", "bin"] <- "lin"
      d[d[,"strategy"] == "mfluc_resid", "cat"] <- "max"
      
      d[d[,"strategy"] == "ctree_resid_cat", "res_scores"] <- "residuals"
      d[d[,"strategy"] == "ctree_resid_cat", "bin"] <- "lin"
      d[d[,"strategy"] == "ctree_resid_cat", "cat"] <- "cat"
      
      d[d[,"strategy"] == "ctree_resid_max_cat", "res_scores"] <- "residuals"
      d[d[,"strategy"] == "ctree_resid_max_cat", "bin"] <- "lin"
      d[d[,"strategy"] == "ctree_resid_max_cat", "cat"] <- "cat"
      
      d[d[,"strategy"] == "mfluc_resid_cat", "res_scores"] <- "residuals"
      d[d[,"strategy"] == "mfluc_resid_cat", "bin"] <- "lin"
      d[d[,"strategy"] == "mfluc_resid_cat", "cat"] <- "cat"
      
      d[d[,"strategy"] == "ctree_resid_bin", "res_scores"] <- "residuals"
      d[d[,"strategy"] == "ctree_resid_bin", "bin"] <- "bin"
      d[d[,"strategy"] == "ctree_resid_bin", "cat"] <- "lin"
      
      d[d[,"strategy"] == "ctree_resid_max_bin", "res_scores"] <- "residuals"
      d[d[,"strategy"] == "ctree_resid_max_bin", "bin"] <- "bin"
      d[d[,"strategy"] == "ctree_resid_max_bin", "cat"] <- "max"
      
      d[d[,"strategy"] == "mfluc_resid_bin", "res_scores"] <- "residuals"
      d[d[,"strategy"] == "mfluc_resid_bin", "bin"] <- "bin"
      d[d[,"strategy"] == "mfluc_resid_bin", "cat"] <- "max"
      
      d[d[,"strategy"] == "ctree_resid_cat_bin", "res_scores"] <- "residuals"
      d[d[,"strategy"] == "ctree_resid_cat_bin", "bin"] <- "bin"
      d[d[,"strategy"] == "ctree_resid_cat_bin", "cat"] <- "cat"
      
      d[d[,"strategy"] == "ctree_resid_max_cat_bin", "res_scores"] <- "residuals"
      d[d[,"strategy"] == "ctree_resid_max_cat_bin", "bin"] <- "bin"
      d[d[,"strategy"] == "ctree_resid_max_cat_bin", "cat"] <- "cat"
      
      d[d[,"strategy"] == "mfluc_resid_cat_bin", "res_scores"] <- "residuals"
      d[d[,"strategy"] == "mfluc_resid_cat_bin", "bin"] <- "bin"
      d[d[,"strategy"] == "mfluc_resid_cat_bin", "cat"] <- "cat"
      
      
      ## GUIDE
      
      d[d[,"strategy"] == "guide_sum_1", "res_scores"] <- "residuals"
      d[d[,"strategy"] == "guide_sum_1", "bin"] <- "bin"
      d[d[,"strategy"] == "guide_sum_1", "cat"] <- "cat"
      
      d[d[,"strategy"] == "guide_coin_1", "res_scores"] <- "residuals"
      d[d[,"strategy"] == "guide_coin_1", "bin"] <- "bin"
      d[d[,"strategy"] == "guide_coin_1", "cat"] <- "cat"
      
      d[d[,"strategy"] == "guide_max_1", "res_scores"] <- "residuals"
      d[d[,"strategy"] == "guide_max_1", "bin"] <- "bin"
      d[d[,"strategy"] == "guide_max_1", "cat"] <- "cat"
      
      d[d[,"strategy"] == "guide_sum_1_cor", "res_scores"] <- "residuals"
      d[d[,"strategy"] == "guide_sum_1_cor", "bin"] <- "bin"
      d[d[,"strategy"] == "guide_sum_1_cor", "cat"] <- "cat"
      
      d[d[,"strategy"] == "guide_coin_1_cor", "res_scores"] <- "residuals"
      d[d[,"strategy"] == "guide_coin_1_cor", "bin"] <- "bin"
      d[d[,"strategy"] == "guide_coin_1_cor", "cat"] <- "cat"
      
      d[d[,"strategy"] == "guide_max_1_cor", "res_scores"] <- "residuals"
      d[d[,"strategy"] == "guide_max_1_cor", "bin"] <- "bin"
      d[d[,"strategy"] == "guide_max_1_cor", "cat"] <- "cat"
      
      
      d[d[,"strategy"] == "guide_sum_2", "res_scores"] <- "residuals"
      d[d[,"strategy"] == "guide_sum_2", "bin"] <- "bin"
      d[d[,"strategy"] == "guide_sum_2", "cat"] <- "cat"
      
      d[d[,"strategy"] == "guide_coin_2", "res_scores"] <- "residuals"
      d[d[,"strategy"] == "guide_coin_2", "bin"] <- "bin"
      d[d[,"strategy"] == "guide_coin_2", "cat"] <- "cat"
      
      d[d[,"strategy"] == "guide_max_2", "res_scores"] <- "residuals"
      d[d[,"strategy"] == "guide_max_2", "bin"] <- "bin"
      d[d[,"strategy"] == "guide_max_2", "cat"] <- "cat"
      
      d[d[,"strategy"] == "guide_sum_2_cor", "res_scores"] <- "residuals"
      d[d[,"strategy"] == "guide_sum_2_cor", "bin"] <- "bin"
      d[d[,"strategy"] == "guide_sum_2_cor", "cat"] <- "cat"
      
      d[d[,"strategy"] == "guide_coin_2_cor", "res_scores"] <- "residuals"
      d[d[,"strategy"] == "guide_coin_2_cor", "bin"] <- "bin"
      d[d[,"strategy"] == "guide_coin_2_cor", "cat"] <- "cat"
      
      d[d[,"strategy"] == "guide_max_2_cor", "res_scores"] <- "residuals"
      d[d[,"strategy"] == "guide_max_2_cor", "bin"] <- "bin"
      d[d[,"strategy"] == "guide_max_2_cor", "cat"] <- "cat"
      
      d[d[,"strategy"] == "guide_sum_12", "res_scores"] <- "scores"
      d[d[,"strategy"] == "guide_sum_12", "bin"] <- "bin"
      d[d[,"strategy"] == "guide_sum_12", "cat"] <- "cat"
      
      d[d[,"strategy"] == "guide_max_12", "res_scores"] <- "scores"
      d[d[,"strategy"] == "guide_max_12", "bin"] <- "bin"
      d[d[,"strategy"] == "guide_max_12", "cat"] <- "cat"
      
      d[d[,"strategy"] == "guide_coin_12", "res_scores"] <- "scores"
      d[d[,"strategy"] == "guide_coin_12", "bin"] <- "bin"
      d[d[,"strategy"] == "guide_coin_12", "cat"] <- "cat"
    }
    
    
    d <- data.frame(strategy = factor(d[,"strategy"]),
                    res_scores = factor(d[,"res_scores"]),
                    bin = factor(d[,"bin"]),
                    cat = factor(d[,"cat"]))
    
    d$pval <- as.vector(pval)
    d$pvalT <- as.vector(pval_T)
    d$pval_z1 <- as.vector(simres$pval_z1)
  }
  
  return(d)
}

